One-loop matrix elements of effective superstring interactions: $\alpha'$-expanding loop integrands

In the low-energy effective action of string theories, non-abelian gauge interactions and supergravity are augmented by infinite towers of higher-mass-dimension operators. We propose a new method to construct one-loop matrix elements with insertions of operators $D^{2k} F^n$ and $D^{2k} R^n$ in the tree-level effective action of type-I and type-II superstrings. Inspired by ambitwistor string theories, our method is based on forward limits of moduli-space integrals using string tree-level amplitudes with two extra points, expanded in powers of the inverse string tension $\alpha'$. Similar to one-loop ambitwistor computations, intermediate steps feature non-standard linearized Feynman propagators which eventually recombine to conventional quadratic propagators. With linearized propagators the loop integrand of the matrix elements obey one-loop versions of the monodromy and KLT relations. We express a variety of four- and five-point examples in terms of quadratic propagators and formulate a criterion on the underlying genus-one correlation functions that should make this recombination possible at all orders in $\alpha'$. The ultraviolet divergences of the one-loop matrix elements are crosschecked against the non-separating degeneration of genus-one integrals in string amplitudes. Conversely, our results can be used as a constructive method to determine degenerations of elliptic multiple zeta values and modular graph forms at arbitrary weight.

==> anc/N4_CS.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     62754,       1174]
NotebookOptionsPosition[     60129,       1126]
NotebookOutlinePosition[     60463,       1141]
CellTagsIndexPosition[     60420,       1138]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Data (Please evaluate)", "Section",
 CellChangeTimes->{{3.8339759246081333`*^9, 3.8339759344441643`*^9}, {
  3.8339760063038282`*^9, 3.833976006869589*^9}, {3.833980769069758*^9, 
  3.833980775114224*^9}},ExpressionUUID->"add83129-cc77-45b1-9ee1-\
cf5d1e6c40eb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<N4_OS_data.m\>\"", "]"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.835381225714946*^9, 
  3.835381236836804*^9}},ExpressionUUID->"363b583d-5ef9-414d-a5cf-\
fb36b244df11"]
}, Closed]],

Cell[CellGroupData[{

Cell["closed string four points", "Section",
 CellChangeTimes->{{3.833976014801119*^9, 3.833976018837804*^9}, {
  3.834598021883417*^9, 
  3.834598023156969*^9}},ExpressionUUID->"1dfbdaef-1413-4950-b2ed-\
1f14aba16d8f"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", "3"], TraditionalForm]],ExpressionUUID->
  "33913ae2-0f48-4f38-9b2d-46dc51ea6ff0"],
 " order"
}], "Subsection",
 CellChangeTimes->{{3.833976259630311*^9, 
  3.833976264277334*^9}},ExpressionUUID->"b5a209f7-5520-48c9-9f50-\
ae4269e5c086"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XlslNUax3HgVotCUFQMlBhFoxiVuP5xERRulKr8obLcoIILF5CgQiMX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    "], {{0, 191}, {343, 0}}, {0,
     255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{343, 191},
  PlotRange->{{0, 343}, {0, 191}}]], "Input",ExpressionUUID->"3ef212cb-1367-\
4474-85c4-d07cddf8aaa6"],

Cell[BoxData[
 RowBox[{"NtriZ3CL", "[", 
  RowBox[{"3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.83398324154458*^9, 
  3.833983244762847*^9}},ExpressionUUID->"1b833765-b1ab-4777-80a3-\
91902b479c45"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", "5"], TraditionalForm]],ExpressionUUID->
  "1d79f49d-5802-4c50-a31c-46543c9018e2"],
 " order"
}], "Subsection",
 CellChangeTimes->{{3.833976259630311*^9, 3.833976264277334*^9}, {
  3.833983591477437*^9, 
  3.8339835914798937`*^9}},ExpressionUUID->"b723ed09-fd65-47b9-830f-\
7b77dfa1ae6e"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XlslNUax3HgVotCUFQMlBhFoxiVuP5xERRulKr8obLcoIILF5CgQiMX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    "], {{0, 191}, {343, 0}}, {0,
     255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{343, 191},
  PlotRange->{{0, 343}, {0, 191}}]], "Input",ExpressionUUID->"e20207a9-ac0a-\
4066-9665-2f43cb3343ca"],

Cell[BoxData[
 RowBox[{"NtriZ5CL", "[", 
  RowBox[{"3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.8339836048679733`*^9, 
  3.833983608542794*^9}},ExpressionUUID->"f2cfee0a-74e1-44b4-9e32-\
d561eeb77710"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XesVNWix3HgITxBUVAMJQawYURi44+noIcX9aL8ISK8gAKil4MnqBS5
EKUE6b1LMaI0JaIUkSJRRDAQJCRKUbEggjk0QVBKDlLX87fMOtkOM6fN7Nl7
z3w/yb5e5hyYNbv9Zq/a4N89n3iuQrly5f7z33/9zxPPvvy/vXs/26/N1X/9
4f96/KdbXo+uuY/26NM1r2vv//n3f/314td/bZPKlytX8a//GgAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAgBL4+eefzQcffGBmzJhhRo4caWbOnGkWL15sdu7cGXTRAAAhc/78
ebNy5UozZMgQM2HCBDNp0iTzyiuvmO7du5sHHnjAtGvXzsyZM8ccPXo06KIC
AELik08+MXl5eWbevHn22ePMmTPmxIkT5ttvvzWjRo0yNWvWNPXq1TPDhg0z
Z8+eDbq4AICAHT582Dz22GNm6dKlcX9eUFBgnz/KlStnM0R1WgCA7LZixQpT
o0YNM2bMGJOfnx/3d7777jtTqVIlmx9Nmza1dVwAgOw1cOBAU758eVOtWjUz
derUhL93/fXX2+xQhhw5ciSNJQQAhM2IESNsJmjr27dvwt9r3Lhx4e8lej4B
AITb77//bgYPHmz/m4wdO3aY5557znTr1s1s2rQp7u9cvHjR1KlTx+ZG1apV
zalTp5J6TwBA+ikv7rzzTnsvV9/ZZO3fv98cOnQo4c9//PFHU7FiRft+OTk5
Sb8fACC9vLlxxx13JP3cURJDhw6171elShWzaNEi398PAJA6QeTGN998Y265
5RZToUIF06VLF9tnFwAQDUHkxvHjx02nTp1sP6zWrVubH374wff3BACkRhC5
ofbxKVOm2HqqNm3amK1bt/r+ngCA1AgiN2T16tXm5ptvts8d6osFAIiGoHJj
48aN5sEHHzQvvPCC2bVrV1reEwCQvKByY9u2baZt27amX79+tu9uLD2D0F4O
AOETVG5oHEdubq6di/3YsWNxf+fFF1+0c+wCSB+1N65fv95uy5Yts+OCi9v0
e+7v0F6Z+YLKDc0z0qdPHzvnuvpXxaO52VUm5kIEUkvXue7xkydPtvf95s2b
283NA5TKzf3beh+9n943XfcZ+COo3NDchj179jTt27c3a9euNVu2bPnHtnnz
ZrNhwwYzd+5cuxYUgOTofq179+OPP27q169f7P1e6+doTgdtrVq1Mq+++mqx
m/t9bfr7xb2HyqHyqFwqH6IhqNxQ/dOAAQPsPFU6x1q2bHnJ9uijj5qHHnrI
NGzY0HTt2jUt5QIyicuKop4ldP117tzZ3ve1Ts66det8KYv+Xf37eh+9n963
qGcUsiS8gsoNWbBggbnqqqtK/Lyr9WgBFE3XsJ7Tn3nmGXP11Vdfch3pOtez
vuajC0tbhMqh8qhcKl9smfU59Hn0uajjCl6QuSHLly8vUbub27Zv357W8gFR
4fJC9T7x6px0T9b3/ajcd1VOlVfljlfnpc9JjgQj6NwAkDx9X4/3fKG6ID2n
79mzJ+gipoQ+hz6P2lviPY/4VceGfyI3gOhyzxix7dy6llXvk+nXsz6fciS2
bkv7g2cR/5AbQDTpu7fqbr3PGK4+KlOeL0pLn1uf39tuqv2j/ZSt+8QP5AYQ
PboHql4mtk4qFWuvZRLtj9h+W9pvZEhyyA0gWuJlhvq1hqVvVFip7UP7iQxJ
HrkBRIeuz169el2SGdz7Skf7KzZDVJfF/a9kyA0gOjRPh7c9g8xIXmyGaP9q
PyMxcgOIBtWzePtNqd6euqnU0v70todof9O391LkBhB+ui69bRrqN8X9zF/a
v97xhtr/3B//Rm4A4adx065+Sn1MNccT0kf72/Xt1XHQ8chm5AYQbromvXOH
qB6FNo1gaL9767F0XLLxnkluAOHmbdfQd17m9wwHHQf3DJJt7SDkBhBu6h/q
nT+EZ41w0fHwznOi45XpyA0gvHQ9etfOoF0j3HR8vGuIZOr9lNwAwkv9Qr11
VNlUFxJlOk7eOqxM6y9NbgDhpfmVXD8qrs/o0fFydViZ1A+L3ADCS+OWvWPD
EV3eMelRH49ObgDh5R3rRz+qzKDj6B1LGEXkBhBe3txgjvTMouPp2kCilh/k
BhBO3vF+ur9kWtsq/qbj6s2PKNyDyQ0gnLzXJrmR+bz5oeMe5nsxuQGEE7mR
naKQH+QGEF7UU2Wv2PqrMCE3gPBy7eLkRvYKY36QG0B4kRtwwpQf5AYQXt6+
/uQGxJsfQY3pITeA8FIff8ZvIJ4gzw1yAwgvfbd081MxXhzxuGdSnSfpeiYl
N4Dw0vXo5sNlfioUxc1/pfPF7/s4uQGEm1t/Q9cnUBw3/67OG7+QG0C4ubWA
1BbK9YmS0Hni2s79WOuL3ADCTWsAufZP1m1Cafh17pAbQLh52zhYJxZl4Z5Z
U9X2QW4A4efmG6GNA8lwbR86n5JBbgDhp/VFXRvHnj17gi4OIkznj2v7KOu6
teQGEH66LhnHgVTyjvso7X2f3ACiwfXPz8nJCbooyCA6n0o7PojcQCqdPn3a
bNy40cyePdv8+eefQRcno7i+MdRVIdW8dVcl6XdFbqTWgQMHzJIlS8y8efPM
rFmzzIwZM8z8+fPt+P8LFy4EXTzfnDlzxhw8eNBs2rTJTJkyxTz88MOmSZMm
5siRI0EXLaPQrwp+cv2ulAlFITdSa/Xq1Wbq1Klm5syZhdmh+2iHDh1sH4aJ
Eydm3D4uKCgwa9euNUOHDjVDhgwx/fv3N61bt7bn1G233WazFKnh6qTr1asX
dFGQwXR+FdWWRm6k1ubNm01ubq55//33za+//lr4+rlz52ym1KlTx1SvXt3e
X/UdPVMoOz777DMzZswY88Ybb5ilS5eakSNHkh0poDqEuXPnmsGDB9vn12rV
qjEGEL5z9aI633Te6fzTeajzkdxIPa2pcvvtt9vnDOWF18WLF03btm3t/q5R
o4bZtm1bQKX036lTp+x5RnYkx9UdxG433nhj0EVDFnDPHrFb3bp1yY0Uc/XQ
ygbV+8dy38W1TZs2LYASpgfZkbxEueE2+uXCT8Wdf6pDITdSR+0ZV1xxhbnr
rrvMb7/9dsnPx40blxXXPtmRHNULFHXduj749LGCH0py/tHHL7W++OILM378
ePPhhx/G/Xn79u3tfq9SpYptG8lUfmeHvu9MnjzZ1sFm4ubmGSluY01A+MG7
tmBRm87ToK+VMGx+P3/t37/f1KpVy1SoUMG2i6h9OVP5nR3FPU9ny0YfXfiB
66t0m5/f4ZQbffv2tc95zz77rNm5c6dv7xUG6XjuUJ2fzvFM3Fq1ahX4OYvs
VdLnDp2nQV8rYdhS/dzx8ccf27EdY8eONV27djXNmjWzfVizoY6Q9o7kUN+M
IJXk/FPfXc4/f7jsGDZsmOnUqZN55JFHzPDhw8369ettf91MRnYk71X6WSFA
xZ1/6qdLPyt/aS6n3bt32/E1DRo0sGsDa7z52bNngy6ab8iO1ND16+YW8m43
3XRT0EVDFnBjDmKfN9Q/V/9f4wPJD/8pK55//nm7zzW2a9WqVUEXyTdkR+qo
XkD1z8qR6dOnmyuvvNLuV8aVw09uXLnON513Ov90Hrpx5W6tKPIjPbZs2VKY
3/fff7+9x2YissM/bj4rfScE/OKeOYqaz4r8SA3NT7V9+3bz008/JWzP0Lzk
lSpVsvtbfXW/+uqrNJcyPcgOf7m5Il6ljy584No6ilvHmPxIDc2xrrlj1S7+
+eefJ/y9a665pvDZ4913301jCdOH7PCXq09gbDlSTeeTW4+ypOt3kB/Juffe
ewsz4aWXXor7O3oeccdFW1nXBQ47ssN/bt1A9b0AUkXnk86r0q4bSH6U3X33
3WfKly9vsyHRPIf5+fmmYsWKdh9fd911Zu/evWkuZXooO9z4ImWHxkYitXR9
uj5Y9NdFKri2NJ1XZVmvnPwom9dee83UrFnTrnuU6F45atQou28rV65s10nK
xHEeWhdx3759ZuDAgfaz3nDDDXZMSyb3SQ6Knlupu0IqeOuqylofQn6UzeHD
h02/fv3MoEGDzJo1a+yfHbWRr1ixwvbNvfbaa01eXl7ceXajSrnw9ddfm9Gj
R9t81PwrqsPTnMK1a9c2Tz75pB0XqZ9rvOTJkyeDLnLGcPOXFLc+KFAUt5aT
zqdkkB9lo+/bWvdJc63r+U/rzmq+V/25Y8eOpmXLlvbnmVZX5c0OzbuieVj0
mb2bXiM7Uk/XJv2ukAzXr0rnUSru9eRH2Zw/f95s3brVLFiwwLz++us2O9T+
sXDhQju+Q3U6QCq5fleMGURp+XXukB9ANLjvjqqz5jpFSeg8cW0cfjyzkh9A
NOTk5ND2gRJzbRw6b/xCfgDh52370PpiQCI6P1LZxlEU8gMIP7W1Me4DRfGO
49D5kg7kBxB+3nXfWFsQXkGeG+QHEH7uu6W2dH23RLjpPHBt40F9pyA/gPBz
c17pfkF+ZDdvbpRmrio/kB9A+JEfCFNuOOQHEH5u3hLyI/uEMTcc8gMIN+81
Sn5kD29u6PiH8d5MfgDhRn5klyjkhkN+AOGma5L6q8wXW08VhXsx+QGEn2s/
Z/xH5tHxDGv7RnHIDyD8vPmhuZ4RfTqO7phGLTcc8gMIP+/4Qea/ijY3P1Um
zEVDfgDhpzoON/8V12n06Hi5+XB1HMu6XmzYkB9A+Klt1c2/q7py1o+KBh0n
17ah45dpfR/IDyD8dF269T+0DR48OOgioQg6Pu5Y6bhl6n2V/ACiwa0/6K7V
PXv2BF0keOh4uDqqbFmjnvwAokF1Id46LPphhYOOg7eOKpvqFskPIBq84wi1
NW/enGeQgGi/a/+7Y6Hjko33TvIDiA7123H9sPSdl3aQ9NL+ds8amdSPqqzI
DyA6dH16xxLWr18/q+pLgqD9q/3sHevHffJv5AcQLd52EFePlWn9QoOm/emt
n9I9kpy+FPkBRI/GLbt6LDcmnbaQ5Gj/eceGa/9GfXy438gPIHp0nfbs2bPw
XkeGlE1sZrh+t9wHS4b8AKJJ9z5vW4jLkKjUZbl7d7rHSageKjYztB/J3tIj
P4DoipchqrefO3du0EWLK/b7frqyQ/vD255BZqQG+QFEm+6Bug9720PUX6hX
r16huD/GqyPyOzv0nvr8rq+ta8/Qe4Zhn2QK8gOIPl23mqPX2y/LXdP67p3u
6zpRZviVHfp8GgfunT/EjQfXfuG+5g/yA8gcavtQvYz3WcTVaen+6ud37+Iy
I5XZoffS54mtk9Ln1uenr216kB9AZnHPIt65TmLrtZYtW5aSa72kmZFMdqic
Kq/K7R3H5507hGeMYJAfQGZyORLvecRd77onq36rNH22SpsZpckOlUPlUbli
66K8zxfkRTiQH0DmU32O7t/eNURiN9UFKRc0x5O+769fv77w75c1M+Jlh/5d
/ft6H/2bsXVQ3k3l1d+lPiqcyA8gu7gsUb1PbHu7H5u3D1SiTeVQeciKaCE/
gOyl6133a83T4Z5PinpGSWZz/7beR++n9+V+E23kB4B4Vq1aZVq0aFHmvMjL
ywv6I8BnYcyPc+fOmYKCgqCLAWS9eOPbU9VWjugLW368/fbbdgMQDqXNELIj
e4QlP7Zv325uvfVW065du0DeH0BiJc0QsiO7BJ0fJ0+eNB06dLDv37Zt27S+
N4CSKy5DyI7sE2R+vPnmm6ZBgwZkBxARiTKE7MhOQeSH6qpyc3NNy5YtyQ4g
YmIzhOzIXunMD9VVac201atX2/wgO4BochlCdmS3dOWH6qqGDh1q++aSHQAQ
fX7nh6ur2rdvn/0z2QEAmcGbH5rTMlW8dVUO2QEAmUP5oTrMVD53qK5qyJAh
tq7KITsAAImorqpLly4mPz//H6+THQCAeFxd1UcffXTJz8gOAEA8qqvSOjDe
uiqH7AAAxEpUV+WQHQAAL9VV9ejRI25dlUN2AAC8Nm3aZNeZHDRokB0LGG+7
++67bXY0atSo8DWtNQYAyE47duxImBluq1OnDtkBACiVJk2aUGcFACiVe+65
x2ZHmzZtgi4KACDkLl68aI4cOVK4fkezZs3MH3/8EXSxAJTAiRMnzKJFi+xa
0QsXLjSnT58OukjIAhMnTjTDhg0zvXv3NtWrVzdVq1Y1devWNS+//LJ9/a23
3gq6iAASUP/J4cOHm4EDB9rs6Nevn1m3bl3QxUIWUHbo3Bs5cqQZM2aMGTdu
nBk9erT9s14nO4BwOnv2rL1mc3Jy7NgtWbJkiRkxYkTAJQMAhNXKlStN7dq1
zezZswtfU53V2LFjAywVACCsDh48aJo2bWrXZzh+/Hjh6wMGDDArVqwIsGQA
gLBSXXOFChXMlClTCl/THHUtWrSwuQIAgNfRo0dNw4YNTa1atQrX/JRPP/3U
dOvWLcCSAQDC6p133jHly5c3Tz31VOFrWheuc+fOZtu2bQGWDAAQRhcuXDDN
mze347AWL15c+PqMGTPs2qIAAMTatWuXufzyy+1YrMOHD9vXtm7dap5++mnz
yy+/BFw6AEAYTZs2zT5z/Otf/7J/3rt3r+nTp0+RaysAALLbE088YbNj/Pjx
ts28f//+ZtasWXZeIQAAYqmto379+jY71KdKc0BoXHlBQUHQRQMAhNSxY8dM
xYoVTeXKle1ccxMmTLCvAQCQyPfff2+fOWrWrEluAABKZM2aNTY7NHZc4zkA
ACiK1ozu3r27zQ6tjwAAQFE2bNhg51WfPn26ueyyyxJmx/nz5+287AAAvPfe
e2b58uV2rsPGjRubjh07XvI7mktXc7Hn5+cHUEIAQNjs37+/8P9PmjTJNGrU
qHBMucZ1aN0nPZNobt1Dhw4FVUwAQEgdOHDA5Obm2n5Weh7ROoFz5swx8+fP
t2MFAQCIZ/fu3TYrlB1Lly41X375JePKAQAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAIof8HGROcAQ==

    "], {{0, 211}, {399, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{328., Automatic},
  ImageSizeRaw->{399, 211},
  PlotRange->{{0, 399}, {0, 211}}]], "Input",ExpressionUUID->"cc718fba-9b7f-\
49e4-a98c-bb9aa5e72a90"],

Cell[BoxData[
 RowBox[{"NbubZ5CL", "[", 
  RowBox[{"2", ",", "3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.8339836129309464`*^9, 
  3.833983617200696*^9}},ExpressionUUID->"9efa9ea8-94d5-43f6-870d-\
331402d1a873"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Zeta]", "3", "2"], TraditionalForm]],ExpressionUUID->
  "783e4298-2040-499e-80dd-6780163a293e"],
 " order"
}], "Subsection",
 CellChangeTimes->{{3.833977932922595*^9, 3.833977967954571*^9}, {
  3.83397929436098*^9, 3.833979294363456*^9}, {3.833979529117923*^9, 
  3.83397953064643*^9}},ExpressionUUID->"4815547f-db74-4ef8-9d89-\
b6cc34743faf"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XlslNUax3HgVotCUFQMlBhFoxiVuP5xERRulKr8obLcoIILF5CgQiMX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    "], {{0, 191}, {343, 0}}, {0,
     255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{343, 191},
  PlotRange->{{0, 343}, {0, 191}}]], "Input",ExpressionUUID->"16920a0a-4202-\
4b9c-a584-2f65bb8a8584"],

Cell[BoxData[
 RowBox[{"NtriZ3Z3CL", "[", 
  RowBox[{"3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.833983878198236*^9, 
  3.833983881927928*^9}},ExpressionUUID->"e82dc7a2-6037-4f71-bdbf-\
2722cb6ba97f"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XvwTfX+x3Gk/IouKo2oiZpoktHtj58oftNF+SPEGYqi46tGReUwruN+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    "], {{0, 211}, {393, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{393, 211},
  PlotRange->{{0, 393}, {0, 211}}]], "Input",ExpressionUUID->"22d9c94d-2315-\
4f7c-b56b-49ae3d651920"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NbubZ3Z3CL", "[", 
   RowBox[{"1", ",", "2"}], "]"}], "[", 
  RowBox[{"3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.833983884325841*^9, 
  3.8339838895958357`*^9}},ExpressionUUID->"5c73d2cd-c9bb-44e3-a06f-\
9d9ed8911165"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XesVNWix3HgITxBUVAMJQawYURi44+noIcX9aL8ISK8gAKil4MnqBS5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    "], {{0, 211}, {399, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{328., Automatic},
  ImageSizeRaw->{399, 211},
  PlotRange->{{0, 399}, {0, 211}}]], "Input",ExpressionUUID->"e4521c59-a543-\
4202-bcd4-c66a56ec9a64"],

Cell[BoxData[
 RowBox[{"NbubZ3Z3CL", "[", 
  RowBox[{"2", ",", "3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.833983902562005*^9, 
  3.83398390711763*^9}},ExpressionUUID->"561a3a5c-4970-4d01-bfee-\
e35860f78aea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", "7"], TraditionalForm]],ExpressionUUID->
  "ac3c7afc-9e70-49f1-aac8-40af3f35eb46"],
 " order"
}], "Subsection",
 CellChangeTimes->{{3.833984043854397*^9, 
  3.8339840478385763`*^9}},ExpressionUUID->"c55a8879-d30d-4289-addf-\
805f718586a8"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XlslNUax3HgVotCUFQMlBhFoxiVuP5xERRulKr8obLcoIILF5CgQiMX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    "], {{0, 191}, {343, 0}}, {0,
     255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{343, 191},
  PlotRange->{{0, 343}, {0, 191}}]], "Input",ExpressionUUID->"8ac2bf81-8b9c-\
4f92-a451-d15af038c209"],

Cell[BoxData[
 RowBox[{"NtriZ7CL", "[", 
  RowBox[{"3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.833984053850421*^9, 
  3.8339840600028763`*^9}},ExpressionUUID->"58047f36-61d5-4bff-a7b4-\
f09be4a2746d"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XesVNWix3HgITxBUVAMJQawYURi44+noIcX9aL8ISK8gAKil4MnqBS5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    "], {{0, 211}, {399, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{328., Automatic},
  ImageSizeRaw->{399, 211},
  PlotRange->{{0, 399}, {0, 211}}]], "Input",ExpressionUUID->"5fd70732-cd43-\
4fe4-8dd7-6895d90e6548"],

Cell[BoxData[
 RowBox[{"NbubZ7CL", "[", 
  RowBox[{"2", ",", "3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.833984066183569*^9, 
  3.833984071631115*^9}},ExpressionUUID->"4a024df6-93aa-4412-b0d1-\
8c21cdd5fabf"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1680, 1013},
WindowMargins->{{Automatic, 0}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 268, 4, 68, "Section",ExpressionUUID->"add83129-cc77-45b1-9ee1-cf5d1e6c40eb"],
Cell[851, 28, 375, 10, 71, "Input",ExpressionUUID->"363b583d-5ef9-414d-a5cf-fb36b244df11",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[1263, 43, 219, 4, 54, "Section",ExpressionUUID->"1dfbdaef-1413-4950-b2ed-1f14aba16d8f"],
Cell[CellGroupData[{
Cell[1507, 51, 306, 9, 55, "Subsection",ExpressionUUID->"b5a209f7-5520-48c9-9f50-ae4269e5c086"],
Cell[1816, 62, 6243, 107, 204, "Input",ExpressionUUID->"3ef212cb-1367-4474-85c4-d07cddf8aaa6"],
Cell[8062, 171, 209, 5, 31, "Input",ExpressionUUID->"1b833765-b1ab-4777-80a3-91902b479c45"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8308, 181, 357, 10, 55, "Subsection",ExpressionUUID->"b723ed09-fd65-47b9-830f-7b77dfa1ae6e"],
Cell[8668, 193, 6243, 107, 204, "Input",ExpressionUUID->"e20207a9-ac0a-4066-9665-2f43cb3343ca"],
Cell[14914, 302, 212, 5, 31, "Input",ExpressionUUID->"f2cfee0a-74e1-44b4-9e32-d561eeb77710"],
Cell[15129, 309, 7568, 129, 186, "Input",ExpressionUUID->"cc718fba-9b7f-49e4-a98c-bb9aa5e72a90"],
Cell[22700, 440, 222, 5, 31, "Input",ExpressionUUID->"9efa9ea8-94d5-43f6-870d-331402d1a873"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22959, 450, 409, 10, 55, "Subsection",ExpressionUUID->"4815547f-db74-4ef8-9d89-b6cc34743faf"],
Cell[23371, 462, 6243, 107, 204, "Input",ExpressionUUID->"16920a0a-4202-4b9c-a584-2f65bb8a8584"],
Cell[29617, 571, 212, 5, 31, "Input",ExpressionUUID->"e82dc7a2-6037-4f71-bdbf-2722cb6ba97f"],
Cell[29832, 578, 7605, 129, 224, "Input",ExpressionUUID->"22d9c94d-2315-4f7c-b56b-49ae3d651920"],
Cell[37440, 709, 266, 7, 31, "Input",ExpressionUUID->"5c73d2cd-c9bb-44e3-a06f-9d9ed8911165"],
Cell[37709, 718, 7568, 129, 186, "Input",ExpressionUUID->"e4521c59-a543-4202-bcd4-c66a56ec9a64"],
Cell[45280, 849, 221, 5, 31, "Input",ExpressionUUID->"561a3a5c-4970-4d01-bfee-e35860f78aea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45538, 859, 308, 9, 55, "Subsection",ExpressionUUID->"c55a8879-d30d-4289-addf-805f718586a8"],
Cell[45849, 870, 6243, 107, 204, "Input",ExpressionUUID->"8ac2bf81-8b9c-4f92-a451-d15af038c209"],
Cell[52095, 979, 212, 5, 31, "Input",ExpressionUUID->"58047f36-61d5-4bff-a7b4-f09be4a2746d"],
Cell[52310, 986, 7568, 129, 186, "Input",ExpressionUUID->"5fd70732-cd43-4fe4-8dd7-6895d90e6548"],
Cell[59881, 1117, 220, 5, 31, "Input",ExpressionUUID->"4a024df6-93aa-4412-b0d1-8c21cdd5fabf"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/N4_CS_data.m <==
(* ::Package:: *)

(* ::Section:: *)
(*Four-Point Closed String numerator data*)


(*This file contains all of the four-point closed string numerator data.
The functions are named for the topology and zeta coefficient, and the arguments refer
to the external legs that meet at the same vertex, eg the triangle numerator
that carries zeta[3]^2 is given by NtriZ3Z3CL[3,4] and the two bubble numerators are
NbubZ3Z3CL[1,2][3,4] and NbubZ3Z3CL[2,3,4] for the standard bubble and bubble-on-external 
respectively.
The notation attempts to mirror that of the paper it accompanies, with
Mandelstam invariants
    s[i,j] = 2 k_i k_j
    s[l,i,j,...] = 2 l.k_{ij...} + s[i,j,...]
*)


(* ::Subsection:: *)
(*Subscript[\[Zeta], 3] order*)


NtriZ3CL[3,4]=2s[1,2]^2;


(* ::Subsection:: *)
(*Subscript[\[Zeta], 5] order*)


NtriZ5CL[3,4]=s[l,3]^2 s[1,2]^2+s[l,4]^2 s[1,2]^2-s[l,3] s[1,2]^3-s[l,4] s[1,2]^3+2 s[1,2]^4;
NbubZ5CL[2,3,4]=15 s[1,2]^2 s[2,3]+15 s[1,2] s[2,3]^2;


(* ::Subsection:: *)
(*\!\(\*SubsuperscriptBox[\(\[Zeta]\), \(3\), \(2\)]\) order*)


NtriZ3Z3CL[3,4]=-s[1,2]^4 s[l,3]+s[1,2]^3 s[l,3]^2-s[1,2]^4 s[l,4]+s[1,2]^3 s[l,4]^2;
NbubZ3Z3CL[1,2][3,4]=-8 s[1,2]^3 s[l,1]-4 s[1,2]^2 s[l,1]^2-8 s[1,2]^3 s[l,2]-8 s[1,2]^2 s[l,1] s[l,2]-4 s[1,2]^2 s[l,2]^2;
NbubZ3Z3CL[2,3,4]=2 s[1,2]^4+4 s[1,2]^3 s[2,3]+6 s[1,2]^2 s[2,3]^2+4 s[1,2] s[2,3]^3+2 s[2,3]^4-3 s[1,2]^2 s[2,3] s[l,1]-3 s[1,2] s[2,3]^2 s[l,1]-2 s[2,3]^2 s[l,1]^2+2 s[1,2]^2 s[l,1] s[l,2]-2 s[2,3]^2 s[l,1] s[l,2]+2 s[1,2]^2 s[l,1] s[l,3]+4 s[1,2] s[2,3] s[l,1] s[l,3];


(* ::Subsection:: *)
(*Subscript[\[Zeta], 7] order*)


NtriZ7CL[3,4]=2 s[1,2]^6+2 s[1,2]^5 s[l,1]+3 s[1,2]^4 s[l,1]^2+2 s[1,2]^3 s[l,1]^3+s[1,2]^2 s[l,1]^4+2 s[1,2]^5 s[l,2]+6 s[1,2]^4 s[l,1] s[l,2]+6 s[1,2]^3 s[l,1]^2 s[l,2]+4 s[1,2]^2 s[l,1]^3 s[l,2]+3 s[1,2]^4 s[l,2]^2+6 s[1,2]^3 s[l,1] s[l,2]^2+6 s[1,2]^2 s[l,1]^2 s[l,2]^2+2 s[1,2]^3 s[l,2]^3+4 s[1,2]^2 s[l,1] s[l,2]^3+s[1,2]^2 s[l,2]^4+6 s[1,2]^4 s[l,1] s[l,3]+6 s[1,2]^3 s[l,1]^2 s[l,3]+4 s[1,2]^2 s[l,1]^3 s[l,3]+6 s[1,2]^4 s[l,2] s[l,3]+12 s[1,2]^3 s[l,1] s[l,2] s[l,3]+12 s[1,2]^2 s[l,1]^2 s[l,2] s[l,3]+6 s[1,2]^3 s[l,2]^2 s[l,3]+12 s[1,2]^2 s[l,1] s[l,2]^2 s[l,3]+4 s[1,2]^2 s[l,2]^3 s[l,3]+6 s[1,2]^4 s[l,3]^2+6 s[1,2]^3 s[l,1] s[l,3]^2+6 s[1,2]^2 s[l,1]^2 s[l,3]^2+6 s[1,2]^3 s[l,2] s[l,3]^2+12 s[1,2]^2 s[l,1] s[l,2] s[l,3]^2+6 s[1,2]^2 s[l,2]^2 s[l,3]^2+4 s[1,2]^2 s[l,1] s[l,3]^3+4 s[1,2]^2 s[l,2] s[l,3]^3+2 s[1,2]^2 s[l,3]^4;
NbubZ7CL[2,3,4]=28 s[1,2]^4 s[2,3]+56 s[1,2]^3 s[2,3]^2+56 s[1,2]^2 s[2,3]^3+28 s[1,2] s[2,3]^4+8 s[1,2]^4 s[l,1]+16 s[1,2]^3 s[2,3] s[l,1]+6 s[1,2]^2 s[2,3]^2 s[l,1]-2 s[1,2] s[2,3]^3 s[l,1]+5 s[2,3]^4 s[l,1]+61/8 s[1,2]^2 s[2,3] s[l,1]^2+61/8 s[1,2] s[2,3]^2 s[l,1]^2-5 s[2,3]^3 s[l,1]^2+3 s[1,2]^4 s[l,2]+18 s[1,2]^3 s[2,3] s[l,2]-18 s[1,2] s[2,3]^3 s[l,2]-3 s[2,3]^4 s[l,2]+8 s[1,2]^3 s[l,1] s[l,2]+36 s[1,2]^2 s[2,3] s[l,1] s[l,2]+36 s[1,2] s[2,3]^2 s[l,1] s[l,2]-2 s[2,3]^3 s[l,1] s[l,2]+3 s[1,2]^3 s[l,2]^2+36 s[1,2]^2 s[2,3] s[l,2]^2+36 s[1,2] s[2,3]^2 s[l,2]^2+3 s[2,3]^3 s[l,2]^2+3 s[1,2]^4 s[l,3]-6 s[1,2]^3 s[2,3] s[l,3]-36 s[1,2]^2 s[2,3]^2 s[l,3]-24 s[1,2] s[2,3]^3 s[l,3]-8 s[1,2]^3 s[l,1] s[l,3]+12 s[1,2]^2 s[2,3] s[l,1] s[l,3]+12 s[1,2] s[2,3]^2 s[l,1] s[l,3]-10 s[2,3]^3 s[l,1] s[l,3]+36 s[1,2]^2 s[2,3] s[l,2] s[l,3]+36 s[1,2] s[2,3]^2 s[l,2] s[l,3]+6 s[2,3]^3 s[l,2] s[l,3]-3 s[1,2]^3 s[l,3]^2+27 s[1,2]^2 s[2,3] s[l,3]^2+27 s[1,2] s[2,3]^2 s[l,3]^2;


==> anc/N4_OS.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    263417,       4757]
NotebookOptionsPosition[    254766,       4636]
NotebookOutlinePosition[    255100,       4651]
CellTagsIndexPosition[    255057,       4648]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Data (Please evaluate)", "Section",
 CellChangeTimes->{{3.8339759246081333`*^9, 3.8339759344441643`*^9}, {
  3.8339760063038282`*^9, 3.833976006869589*^9}, {3.833980769069758*^9, 
  3.833980775114224*^9}},ExpressionUUID->"d2e4cd6d-87e5-4a1d-9990-\
38797e258599"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<N4_OS_data.m\>\"", "]"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.83538119497471*^9, 
  3.8353812044497747`*^9}},ExpressionUUID->"fa4578e3-ff30-4244-8483-\
2e287b0041e1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Open string four points", "Section",
 CellChangeTimes->{{3.833976014801119*^9, 
  3.833976018837804*^9}},ExpressionUUID->"61654a6c-efaa-4ff0-8c13-\
e0badc502282"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", "2"], TraditionalForm]],ExpressionUUID->
  "5f214cb4-29fb-48f0-bc27-fc74e8ebf6f9"],
 " order"
}], "Subsection",
 CellChangeTimes->{{3.833975943764638*^9, 
  3.8339759601020117`*^9}},ExpressionUUID->"18ae713f-50cc-46a7-bd14-\
a485f2d49e04"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XlslNUax3HgVotCUFQMlBhFoxiVuP5xERRulKr8obLcoIILF5CgQiMX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    "], {{0, 191}, {343, 0}}, {0,
     255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{343, 191},
  PlotRange->{{0, 343}, {0, 191}}]], "Input",
 CellChangeTimes->{
  3.8339761703832617`*^9, {3.833976203949459*^9, 3.833976211191163*^9}, {
   3.83397763798608*^9, 3.8339776455324574`*^9}, {3.8339787910872107`*^9, 
   3.8339787967255898`*^9}},ExpressionUUID->"4b958cc8-a9ab-4466-9611-\
0b601a26e166"],

Cell[BoxData[
 RowBox[{"NtriZ2", "[", 
  RowBox[{"3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.833975897576755*^9, 3.833975901736804*^9}, 
   3.833976233527245*^9},ExpressionUUID->"ace2727e-a006-4e7b-8d1e-\
16eec852e1ca"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", "3"], TraditionalForm]],ExpressionUUID->
  "44320d1c-1fcb-4a4d-bdf9-88a8be33b82c"],
 " order"
}], "Subsection",
 CellChangeTimes->{{3.83397623799128*^9, 
  3.833976243924831*^9}},ExpressionUUID->"9d032312-495e-4dba-9afe-\
f3093e049249"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XlslNUax3HgVotCUFQMlBhFoxiVuP5xERRulKr8obLcoIILF5CgQiMX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    "], {{0, 191}, {343, 0}}, {0,
     255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{343, 191},
  PlotRange->{{0, 343}, {0, 191}}]], "Input",
 CellChangeTimes->{{3.833977647904174*^9, 3.8339776523077307`*^9}, {
  3.833978803005612*^9, 
  3.833978803480054*^9}},ExpressionUUID->"4ea61431-cc96-4712-bc6f-\
3d9a6263b1b1"],

Cell[BoxData[
 RowBox[{"NtriZ3", "[", 
  RowBox[{"3", ",", "4"}], "]"}]], "Input",ExpressionUUID->"34d36c89-bf87-\
4211-ac80-bb67624d15be"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XesVNWix3HgITxBUVAMJQawYURi44+noIcX9aL8ISK8gAKil4MnqBS5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    "], {{0, 211}, {399, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{328., Automatic},
  ImageSizeRaw->{399, 211},
  PlotRange->{{0, 399}, {0, 211}}]], "Input",ExpressionUUID->"c8571c55-9e36-\
4528-b243-2bf5720559fa"],

Cell[BoxData[
 RowBox[{"NbubZ3", "[", 
  RowBox[{"2", ",", "3", ",", "4"}], "]"}]], "Input",ExpressionUUID->\
"66efe3d3-ad57-42bb-8394-49619dc76ea4"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Zeta]", "2", "2"], TraditionalForm]],ExpressionUUID->
  "a7751ea5-f1bd-4ec3-8b7a-77f8c066eaa6"],
 " order"
}], "Subsection",
 CellChangeTimes->{
  3.833978334586656*^9},ExpressionUUID->"ab7a62e1-0269-4e45-a86d-\
6fdc6f3ec117"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XlslNUax3HgVotCUFQMlBhFoxiVuP5xERRulKr8obLcoIILF5CgQiMX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    "], {{0, 191}, {343, 0}}, {0,
     255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{343, 191},
  PlotRange->{{0, 343}, {0, 191}}]], "Input",
 CellChangeTimes->{{3.833978806690907*^9, 
  3.833978807074408*^9}},ExpressionUUID->"ab375c06-8302-4c1e-b49a-\
1bcb77d4bb95"],

Cell[BoxData[
 RowBox[{"NtriZ2Z2", "[", 
  RowBox[{"3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.833978362021721*^9, 
  3.8339783682736197`*^9}},ExpressionUUID->"2368f9e5-2f84-42e7-90db-\
4be1dd4f0667"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XvwTfX+x3Gk/IouKo2oiZpoktHtj58oftNF+SPEGYqi46tGReUwruN+
iVxSUpNC1KRcEmJKomFkmimX7klpXCNExp3Pr9c68/m2bPvL3t+91/qsvdbz
MbPPOb7f79n7s/a6vNf6vNbns2r+++kHHitXpkyZ//zP3//xwKM9/69bt0d7
t7zo73/8q+t/Oj/etVPRfV27d3q8U7f//fdZf//w679fI8uWKVP+7/82AAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAIDY27p1q5k9e7Z58803zaRJk8zEiRPNtGnTzOrVq83x48dd
Nw8A4MiiRYvMiy++aF555ZXiGjF+/HjTtm1b07x5czN27FizZ88e180EAIRs
1apVpqioyLz33nvm999/L/750aNHvdpRrVo1U7lyZTNo0CBz+PBhhy0FAISt
Q4cO5oYbbvCuG1QX/E6cOGFatWplypQpYy6++GKzZs0aR60EALhQo0aN4hqw
bdu2U34/fPhw7/d6TZgwwUELAQCuKG+oVKmSuemmm8wff/xxyu+ff/754hox
btw4By0EALjy+eefm9GjR5sPPvgg7e/btGnj1YfzzjvPyy4AAJAtW7aYqlWr
mnLlynm5xYEDB1w3CQAQAaoPPXr0MBdeeKF59NFHzXfffee6SQAAhz766CNv
bMSoUaNMp06dTMOGDc3IkSPNr7/+6rppgfrll1/M+++/740bVEavcSKzZs2i
LgKAj60RQ4YMMQ8//LC59957zdChQ82yZcu8+2Dj5tixY2bBggXe2I8xY8Z4
mXyvXr1Mly5dzB133GFat25tpkyZYnbt2uW6qQAQGYcOHTIbNmzwzqtr1qxp
Gjdu7I2/PnLkiOum5dXHH39sHn/8cW/ZdC2hMYL79u0z3377rRkxYoSpUqWK
ueqqq7yaGbdlB4Bc6bj4xBNPePc1XXPNNebDDz903aS82bFjh7n//vvNnDlz
0v5e+byuJ7TsqhXqiwIAnOyLL74oHh9x++23m/3797tuUl7Mnz/fGzeovGXT
pk1p/+b7778355xzjrfsDRo08PqmACAp1Leydu1a8/PPP5eYNxw8eLD4OKl7
YL/66quQWxmMfv36mbJly5oLLrjAm8+wJFdeeaW37PoOdu7cGWILAcAtzf3d
okULL5/+7LPPSvy7Sy65pPha4p133gmxhcEZNmxY8TLpHt+S1K1bt/jvSrre
AIA4ql+/fvHx79lnn037N7q+uOiii4r/Li798uvWrTOPPfaY6dy5s1m5cmXa
v9Gya95bLXfFihXz2s+mudYHDhzInOs4ie4htK8XXnjB20ZKeun3/r8HrHwd
X2677Tavv0U1oKT5+nTuXL58ee84edlll5mNGzfm9JlRonGC27dvL/H3P/30
U/GyN2rUKK+fPWDAAO999d3Hpe4iM3pu19SpU719WPcM6mXPwfLxsu+p99fn
6POQHDqe2PN6HWdy8dJLL3n37PTp08c7Xqaje0D1WRUqVDCDBw+O5TiJkmh5
7VxVM2fOzOt7q76r7tj9+plnnuGaIoa0TufOneut30xqQb169bztQq+nn37a
28dLeun39m/1/8ukdqgdag/bWvxonWr92vWt7SLX9az7P3v37m369+9vFi9e
7P3bUlate390z+ull17qjSNINy9sXH3zzTemVq1aXk7fsWPHwOaq0rg9u05v
vPFGzvliQOtQ5/Ban+mO1Rpz06xZM+84r3O+pUuX5vXz9X56X72/Pkefl64d
ap/ayTZX+LQO/dtbPufo3rx5s/d8Ic0BrvfVPBTq59S/27VrZ5o2ber9Pk59
TGeyd+9eL8dXP5wy/R9//DHQz9P69Z8H6vtHYdE61DmcfR6L/6XzOR2vdex2
df6uz9Xnqx3+61f7UrvVfupF4dHxwn8dGsQ61H3/et+3337bvPrqq95nKp+Y
MWOGNz7i+PHjef/MqFJfmmqi+pdatmwZ2j6jfVh9B/5+AfoDok3rR/tKal3Q
eXv79u0jnzOpfWpn6nWGlkfLxfYXbVo//v5LHT9YZ8HTM7yvvfZa7zpC9z6F
Tfut5tolz44unY9rrvzUuqB9tFDPw9VutT+1Xmg5890Xhtz5c2kdLzhOhGPF
ihXmzjvvNE8++aRZv369s3aQZ0eT7hFKzZ3V3x+3/VPLo+VKzbu1/HAriFwa
mVmzZo1p1aqVl+Gnu8dL1xRhP2OJPDsadGz09yfpvE39+nGfM1/Lp+W017W2
H4pa4UaQuTROT+MgioqKvDnCd+/enfZvnnrqKW9O2LCRZ7ujPhZ/bVA/jOaK
T9p5m5ZXy+3vh9L3Qh9UeMLIpZGexgh2797dGwei+5nS0bxWWi+u5vQjzw6X
9j9/n5KtDTCn1Ap9T3G/nnKJXNotzdGn77xNmzZmyZIl3j1c/teqVavM8uXL
vWtrPXPINfLsYKX29eq75no+PX0v/j4oMrP8I5d2S/1Gffv29eZhUu6jcSCp
r/vuu8/cddddpnbt2t6zW6OAPDsY2v/8/Uqcr51Z6vWtvj+OY7kjl44GjQXx
nwed6RW180ny7PzQvte8eXP6enOQmpnp++SYVjrk0tExb968086pmfrSczai
hjw7N/5Mmn6l3Pn7n8i0s0cujSCQZ5eO6r5/fyR3zQ99j/7zFn3POD1yaYSB
PDszqftjrnMnIz079z3nLadHLo0wkWefnq7d/X1L9IUES9+vv++JvpN/kEvD
JfLsU/nP19QXwv4YDn/fE9e3/0UujSggz/6Hxn3Z70HznFIfwqXvW9+7XQdJ
Ho9ILo0oIc8+eZ8ke3DLn1Ek7ZyFXBpRltQ82z9/d5LPXaPEf02n9ZME5NIo
BEnLs6kP0ZWUOkEujUKUhDyb+hB9ca8T5NIoZHHOs/01kPoQbf46EadjKLk0
4iCOebb/mEN9KAxxWmfk0oijuOTZandcjjVJ468Thbz9kUsjrgo9z9a1vN0/
ub+1MNn7YrUeC6lvhlwaSVKIebb2Rzu/hsZpoXDZcXZan4VwnCWXRhIVWp5t
+3+ZX6Pwaf3ZbU/rNcrIpZFkhZJn2/4J9f9GsX3InuZ3svlYFPsNyaWBf0Q5
z9aconY/Zf7WeInquiWXBk4VxTzbn0FE8VwTubPXiFHIJsilgTOLUp5tx1Gr
HxjxZbMJPR/bFXJpIHNRyLPtOAhd6/N80XjzZxMu+nXIpYHsucyz/X1MnM8l
g71+DbPPiVwayJ2LPNvWJvUHIznstavWf9DIpYH8CTPPVr+D/Ryu+ZNF69uu
+6D6F8mlgeCEkWfba/8wziURPfYaMoixdeTSQPCCzLPt/fKMlUsurXfbt5nP
MRPk0kB4gsqzyakh/jETuSKXBtzJZ55t542+6qqr8tdAFCxtB7nO/04uDbiX
rzzbXkPwTAiIPWcozbUEuTQQPbnk2VxDIJ3SXEuQSwPRVdo82/YXcw0BP3vu
kOk9TuTSQPRlm2f772UC/DK9x4lcGig8mebZ9plkzOuKdOw9TiU9e5BcGihc
Z8qz/WOqmbcP6ZS0jZBLA/FRUp5tf96sWTPHLUSUafvw58/k0kD8pMuz7f2u
9A/gdOw88dpeyKWB+ErNs8866yxTq1Yt181CATj//POLtxtyaSDeevXqVbyv
V69e3XVzUAC0ndhtRtsPgPhJzRn1uuKKK1w3CwWgWrVq3nVnlJ63DiB/0uWM
dhwteQROx+YR2l6i9Lx1APlRUs7IfU3IRLr7mlw/bx1A7s40/pXxETiT042P
cPW8dQC5y3T8K+OscTqZjLMO+3nrAEov2/Gvdr4m7d+cB8JP24M9zzjTfE1h
PW8dQOmVdvyr3b+Z9xV+dt5XbR+ZIM8GoiuX8a+5PE8G8VWa506RZwPRkq95
mfPxbErERy7PnSLPBqIhn/Mycy0Bv3w8u5Y8G3AjqHmZ7bUE9zglm72XKR/P
riXPBsIV5LzM3OOETO9lyhZ5NhC8MOZltud86k9G8tgcIdN7mbJBng0EI8zn
BfvH1XKulyxa30GPuyfPBvLLxfOC7T6s/RfJYc9DwriGJM8GcuPyecH6HJtf
8xzKZLB5gdZ7mNsZeTaQvSg8L9jOB61zPOb7izet3yBy6kyRZwOZi9Lzgu2c
0NpvEV/2fKSkefvCQJ4NnF6YuXQ2bWLMRLz5x0JEYXsjzwZO5SKXzpQdM+Gq
HwLBieq6Jc8G/stlLp0Ne67J2Lr48GcQUbxGJM9G0kUhl86G3V/VZvbVwqb1
Z7e9IMbK5RN5NpIoSrl0pvzZRIcOHVw3BznQ+otKBpEJ8mwkRRRz6WxoX7X9
xFHsn8CZ2X5DrcdCODexyLMRd1HOpbNhx03wrInCY+d/16uQtz/ybMRJoeTS
2fAfa6gThSFO64w8G3FRaLl0NvxZYqEfc+LOXx/iug2SZ6PQFGIunS2Ny6VO
RJu/PrgcRx0U8mwUmkLPpbNFnYiuuNcHizwbhSIuuXS2qBPRk5T64EeejaiK
Yy6dLX/f8MCBA103J9H0/ccxf8gEeTaiJs65dLb8564ap8W+GS5933Z8XNKv
6cizEQVJyKWz5b/e177JsyfCoe/ZnqskqZ/zdMiz4UrSculsad+083aoXzhK
c4rGkb5fm4Ppe+dc5R/k2QhbUnPpbKX2C5NRBMOfPSQxB8sUeTaCRi5dOnZ+
IPqe8svft8T8WZkhz0ZQyKVzo74Qf98T/cK50ffn71uiLy875NnIJ3Lp/ND5
mn0+Nvtm6aSeq+j75Dy4dMizkSty6WCoH9heU3C9n5nUfk59f/Sn5448G6VF
Lh2s1H2T/qeS+fuVOFcJBnk2MkUuHS7lrv4MsUaNGmbq1Kmum1UitVdj1MLI
h/U96Pvwb4v0zQWnEPLso0ePmgMHDrhuhhMHDx40K1asMJMnTzaHDh1y0gZy
aXf8mba/VkRlH7W1Ieh7iLS8qbWBTDpcUc6zp0+f7r2S4vDhw2bbtm1m5cqV
Zvz48ebuu+82t956q9m5c2fobSGXjgbNHeGvFbru1/3/ru6XTa0NQdUIfY6W
09+npO8hyXNpuBTFPHvt2rXmuuuuM61bt3bdlMDpWmnJkiVm8ODBZtCgQaZP
nz6mRYsW3rq4/vrrzdatW0NrC7l0NOnY6L/u16t58+Zm7ty5oXx+SbUh3zVC
y6Pl8r+3lpva4F6U8uy//vrLtG3b1mtHq1atnLQhTKoRn376qRk5cqR57bXX
zJw5c8zw4cNDrxHk0tGnPhb/vOO2H0p9xUFc652pNuSjRqjdar+/P0kvLSd9
StEThTz79ddfNzVr1kxMjUi1f/9+rw82rBpBLl14tH7UT+zvh7L1Qsf0XK8v
Mq0NpakRarvap/dPrQtaHi0X21+0ucyz1cdUVFRkmjZtSo0IoUaQSxc+rUP1
AaTWC9sfoH79ZcuWZbQPZ1sbMqkR+lx9vtrh78f01wW1n8yr8ISdZ6uPSdvK
okWLvDpBjQi2RpBLx4/WoY7X/nwx9TpD/f06XutcXsduKW1tSK0Rej+9r95f
n5N6neDf3vT/YZsrfGHm2epjUm6re16pEcHVCHLpZNA6VV+x1m9q3h32S5+v
dqg9bGvxE0aebfuYNm/e7P2bGhFcjbDzjpJLJ4/O+XSPkLYBHbfzXTvse+r9
9TlcJySLP8/O5/3Q/j4mixoR7HWE1h/nc7DU19SkSZOc+5qAII4v6mPSuAD1
MVnUiHAya8BPtSL13lpqBFxSH1PHjh3Npk2bTvo5NYIaAXeyrRXUCATB9jEt
XLjwlN9RI6gRcC/TWkGNQBDUx6R75Px9TBY1ghqB6DhTraBGIN9K6mOyqBHU
CERPSbWCGoF8Uh9T165d0/YxWdQIagSiK7VWUCOQT5r7WuPv+/fv742ZS/e6
+eabvW2vTp06xT9LyjwR1AgUClsrqBHIp3Xr1pVYG+yrWrVq1AhqBACkpWfr
JLmvSWNUbY3YsmWL6yYBQKTccsst3jGyZcuWrpsSquPHj3vzkfTr189b/quv
vtqbJ+3IkSOumwYAzp04ccJ7Nqd9fkTDhg3Nn3/+6bpZgdLx/+uvvzbPPfec
GTFihOnRo4epX7++qVSpkrn88svNgw8+aIYOHer9ftKkSV7mDwBJM3bsWDNk
yBDTrVs3U7lyZVOxYkVTvXp107NnT+/nb7zxhusmBsJfI/QsulGjRpnnn3/+
pJd+Ro0AkGSqETpf1nM6dazUsVHHRf1bP49rjQAAAAAAAAAAAAAAAAAAAAAA
AAAQrn379pmZM2ea6dOnmxkzZpiDBw+6bhIAIAI0zl9jWjWnmGpE7969zdKl
S103CwDgmOaN0RwIjRo18p4lKbNnzzbDhg1z3DIAgGsLFizw5pmcPHly8c/U
16T5xAAAybVt2zbToEEDU69ePbN3797in/ft29fMnz/fYcsAAK5pzs1y5cqZ
8ePHF//s6NGjpkmTJl79AAAk065du0zt2rVN1apVvWdgWZ988onp3Lmzw5YB
AFx76623TNmyZc1DDz1U/LM9e/aY9u3bmzVr1jhsGQDAJT0/t3Hjxt5zIWfN
mlX884kTJ5oBAwa4axgAwLn169ebc88913s25I4dO7yfrV692jzyyCPmt99+
c9w6AIBLEyZM8K4h7rnnHu/fGzduNN27dzcLFy503DIAgGsPPPCAVyNGjx7t
Zdd9+vTxnqt+4sQJ100DADikLKJGjRpejdA9THrGvMZZHzhwwHXTAACO7d69
25QvX95UqFDBDBkyxIwZM8b7GQAAP/zwg3cNUaVKFeoDAOAkixcv9mqExlJr
PAQAALJu3TrTpUsXr0b07NnTdXMAABGxfPlyb77vl19+2Zx99tkl1ohjx455
84UDAJLj3XffNfPmzfPm7Ktbt65p167dKX+juV81R/imTZsctBAA4MqWLVuK
//e4ceNMnTp1isdYa1yEni+kawzNBbt9+3ZXzQQAOLZ161ZTVFTk3dek6ws9
d27KlClm2rRp3pg6AECybdiwwasJqhFz5swxX375JeOsAQAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAACBL
/w+p4HG3
    "], {{0, 211}, {393, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{393, 211},
  PlotRange->{{0, 393}, {0, 211}}]], "Input",ExpressionUUID->"00acaa40-1270-\
4e6d-b23d-5af65ccb52d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NbubZ2Z2", "[", 
   RowBox[{"1", ",", "2"}], "]"}], "[", 
  RowBox[{"3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.8339785485000277`*^9, 
  3.833978557646557*^9}},ExpressionUUID->"bd230dc5-cef4-4bba-a39b-\
a73e00847eda"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XesVNWix3HgITxBUVAMJQawYURi44+noIcX9aL8ISK8gAKil4MnqBS5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    "], {{0, 211}, {399, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{328., Automatic},
  ImageSizeRaw->{399, 211},
  PlotRange->{{0, 399}, {0, 211}}]], "Input",ExpressionUUID->"e60d9803-c709-\
42a0-b548-23e8e9da30be"],

Cell[BoxData[
 RowBox[{"NbubZ2Z2", "[", 
  RowBox[{"2", ",", "3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.833978375531592*^9, 
  3.833978380665352*^9}},ExpressionUUID->"15c64296-7fc6-4b05-b615-\
0f58ed4646bc"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XeMFeUax3F27ypXICoqChij2DAiAcsfF0HB2PlDpNygggoCElSKXAhS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    "], {{0, 239}, {313, 
    0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{313, 239},
  PlotRange->{{0, 313}, {0, 239}}]], "Input",ExpressionUUID->"8e4a2b56-7b8a-\
4733-b8e5-c873364d5632"],

Cell[BoxData["NtadZ2Z2"], "Input",
 CellChangeTimes->{{3.8339786805717993`*^9, 
  3.833978681971962*^9}},ExpressionUUID->"929d790c-5e34-4926-9f87-\
18602bacbc3d"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", "5"], TraditionalForm]],ExpressionUUID->
  "273f2242-b2f7-44e7-84b4-e329010a9038"],
 " order"
}], "Subsection",
 CellChangeTimes->{{3.833978971978129*^9, 
  3.833978976537067*^9}},ExpressionUUID->"c617fce3-81b3-4772-be1c-\
f5c0bbfe430c"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XlslNUax3HgVotCUFQMlBhFoxiVuP5xERRulKr8obLcoIILF5CgQiMX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    "], {{0, 191}, {343, 0}}, {0,
     255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{343, 191},
  PlotRange->{{0, 343}, {0, 191}}]], "Input",ExpressionUUID->"be11a8cd-7fe0-\
44bc-abaf-1edd016236e6"],

Cell[BoxData[
 RowBox[{"NtriZ5", "[", 
  RowBox[{"3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.833978983903675*^9, 
  3.8339789875191193`*^9}},ExpressionUUID->"ee12844d-ce3e-4b19-90eb-\
ddc09354434d"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XesVNWix3HgITxBUVAMJQawYURi44+noIcX9aL8ISK8gAKil4MnqBS5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    "], {{0, 211}, {399, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{328., Automatic},
  ImageSizeRaw->{399, 211},
  PlotRange->{{0, 399}, {0, 211}}]], "Input",ExpressionUUID->"dde2864a-16a0-\
473e-ae06-05d28e32f439"],

Cell[BoxData[
 RowBox[{"NbubZ5", "[", 
  RowBox[{"2", ",", "3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.833978994992407*^9, 
  3.83397899856279*^9}},ExpressionUUID->"466a1d0f-a34c-4ffd-935f-\
a49f7cd93d41"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XeMFeUax3F27ypXICoqChij2DAiAcsfF0HB2PlDpNygggoCElSKXAhS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    "], {{0, 239}, {313, 
    0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{313, 239},
  PlotRange->{{0, 313}, {0, 239}}]], "Input",ExpressionUUID->"e4a314db-22ac-\
412b-957e-a8d178e6c344"],

Cell[BoxData["NtadZ5"], "Input",
 CellChangeTimes->{{3.833979006926258*^9, 
  3.833979012569579*^9}},ExpressionUUID->"db542f18-f359-4e25-917c-\
50e5fd91b216"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Zeta]", "2"], 
    SubscriptBox["\[Zeta]", "3"]}], TraditionalForm]],ExpressionUUID->
  "ba0e8d1a-dfc6-48d9-8fe6-af2791831838"],
 " order"
}], "Subsection",
 CellChangeTimes->{{3.833979037110314*^9, 
  3.8339790448024*^9}},ExpressionUUID->"d1816ba1-ca08-4165-8ce5-4dd84a751db6"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XlslNUax3HgVotCUFQMlBhFoxiVuP5xERRulKr8obLcoIILF5CgQiMX
okADAgWk7IpoRG1FjSiLEVCiiGIgaEyUxV1EMayCoCBhh+fynJt3HKcznaXv
+553+X6SY+10YM60w6/nPO85Z1r9p6zrgw3q1av334Yn/9O192P/Gjy497Bu
Z5785N+D/jug/6B+fW8bNKRf/36D//mff5y88aOTrUf9evWKTn4UAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAIDn
fvrpJ3nrrbdk1qxZMn78eHn22Wdl/vz58s0339juGoCQ27ZtmyxYsEBefvll
mT17tsmZOXPmyJo1a+T48eO2u+eJY8eOyZIlS2T06NEyZcoUmTZtmjz++OMy
cOBAufHGG6VHjx5SVVUlu3fvtt1VACG0dOlSeeqpp8x4zcnWGTNmSM+ePeXO
O++UqVOnyu+//267m657//33pX///uY569j18OHDsm/fPvn6669lwoQJ0qxZ
Mzn//PNl7NixcuTIEdvdBRAin376qfTt21fefPNN+fXXXxO3Hz161GRuSUmJ
NG3a1IztNHuiYufOnXL77bfLwoUL0379wIEDZvxar149k7FaM4C3fv75Z6mu
rpYnnnjCfNTPgbB64IEH5IorrjDjVM3TZCdOnJDu3bubfDnrrLNk7dq1lnrp
vsWLF5vnNHHiRNm8eXPa+3z77bdy6qmnmuffrl07U0OAN0aNGmW+z6lt+vTp
trsGFOSCCy5IZOf27dtrfF2v7Tiv85kzZ1rooTfKy8ulfv360qRJE1MPyeS8
884zz10zdteuXT72MD4y5arTtA4OhI3WUxs3bixXX321/PbbbzW+PmnSpEi+
xseNG5d4XkOHDs14vzZt2iTul2l8i8LpvL+2XNV25plnUh9A6HzyyScyefJk
efvtt9N+/a677jKv79NPP93UZqNi/fr18uCDD8qAAQNk9erVae+jNRGtN+vz
b9Sokezfv9+1x9drgzrf1dpinJv+bs+Wrdp0vQbgNf13qa9Lr6/db926VZo3
by4NGjQwdVm9vhMl+vx27NiR8es//PCDFBUVmX/bHTp0cPWxs82DaX9v+v0C
vKR5etVVV3n+u1xzR+fKZ5xxhvTu3TuW6+jHjBmTGLPPmzfP1b9bf45aY9HM
iHO74447GLfCuuRcvfLKK10ft7733ntmbWtlZaX069dP2rdvb66jx7HW9dVX
X8kll1xixux9+vSJ3Jg9KHKpt2orLS2N5esQ3vM6V5WTrbpW/t5775Vbb71V
KioqZMWKFab2GBd79+41z1/XEXTp0kW+//57212KtFFZ6iMNGzZMXNPSWhjg
Fj9yNdmhQ4dk48aNZt9rq1atpGPHjmbvUhz2JunvEF3rq3WAbt26mT2/8J7m
q9afkjNVP9e6iY5Xk2sHum7wo48+st1lhJzfuZpMs/Shhx4yj33RRRfJO++8
49tj26J70S6++GIzbtW1BPBPcobqx9QagOap7kF2MlbXGFAnQCFs5qrjs88+
S7yWb7jhBlfXIQXNqlWr5KabbpKHH35YNmzYYLs7seTUB0bVsi4geYxLnQD5
8iNX9XyAdevWyY8//pixnnrw4MHEvk+9rvPFF1+43o8g0P28ur932LBhZo1E
Kh3Dcj3Le7lkq6JOgEL4NV7VMwT1Wo3Ofz/++OOM9zv77LMTr+HXX3/dk77Y
pOtY9bwaPY9mz549ae/zyCOPmDOy4K1cs9VBnQC58rMO0LZt28Rr8tFHH017
Hx3P6rzLuV/UzoPSfaxDhgwxZwrq+oB0dHyvPwvOavFevtma/OeoEyATv+ur
119/vVlnpK/FTOewaPY4e5POPfdc2bRpk6d98pOevVJWVmb29S5fvtzUlpOb
7vFduXKlOe9Oz8qG9wrNVkWdAOnYuG719NNPm7NJhw8fnrbGqHQ8p30qLi42
+5Siss5V5/cjRoww5wToftbOnTvXaLfddpvcfPPN0rp1a7OXAt6rS7Y6qBPA
YWs9gJ4PrdduRo4cKcuWLTOfO/Qalp5xqmuvzjnnHHM+f7pzssLqtddeq7Ge
srYWpTPAgsyNbE3+u6gTxJftdVZbtmwxa+X1LEHND31fFz2fST/v1auXGb/p
16NUC1CLFi3K67wmXU8B77mZrYo6QTzZzlWHXqPR/Uc6lnvuuedMtmr9de7c
uabuGNX3IkTwuJ2tDuoE8RGUXAWCxKtsTf77qRNEF7kKpOd1tirqBNFErgKZ
+ZGtDuoE0UGuArXzM1uTH5M6QXiRq0B2NrJVUScIJ3IVyI2tbHVQJwgPchXI
ne1sTe4HdYLgIleB/AQlWxV1gmAiV4H8BSlbHdQJgoNcBQoTxGx1UCewi1wF
ChfkbFXUCewgV4G6CXq2OqgT+IdcBeouLNnqoE7gLXIVcEfYslVRJ/AGuQq4
J4zZ6qBO4B5yFXBXmLPVQZ2gbshVwH1RyFZFnaAw5Crgjahkq4M6Qe7IVcA7
UctWB3WC2pGrgLeimq2KOkF65CrgvShnq4M6wV/IVcAfcchWR9zrBOQq4J84
ZauKa52AXAX8FbdsdcSpTkCuAv6La7Y6ol4nIFcBO+KerSqqdQJyFbCHbP1L
lOoE5CpgF9laU9jrBOQqYB/Zml5Y6wTkKhAMZGvtwlQnIFeB4CBbcxP0OgG5
CgQL2Zq7oNYJyFUgeMjW/AWpTkCuAsFEthbOdp2AXAWCi2ytG1t1AnIVCDay
1R1+1gnIVSD4yFZ3eV0nIFeBcCBb3edVnYBcBcKDbPWOm3UCchUIF7LVe3Wt
E5CrQPiQrf7IpU6g96murjbZqx/1c3IVCCey1V+Z6gTOzyG1tWzZklwFQohs
tSO5TtCwYcO0ueq0kpISchUIGbLVHh2vdurUqdZc1aYZHNSztwCkR7baVVVV
lTVbten9AIQH2WpXpjprauPnA4QL2WoX41YgmshWe7SGWlpamjVXmzRpQr0V
CBmy1Q5dw6r7CPR7X1xcXGu26jos1gkA4UK2+kvXt+q+ASc3dT+Bs77VWZOV
PF7V9Vf6/7p/gHwFwoNs9Yfmp+4TcHJT9w+k25eldVX9WehHZ1+W7hsgX4Fw
IVu9lzz/17Fpvt9r8hUIH7LVO5nm/4UgX4FwIVvdl8v8vxDkKxAeZKu76jr/
z4Z8BcKBbHWHm/P/bMhXIPjI1rrxav6fDfkKBBvZWjiv5//ZkK9AcJGt+fNz
/p8N+QoEE9maO1vz/2zIVyB4yNbc2J7/Z0O+AsFCttYuSPP/bMhXIDjI1vSC
Ov/PhnwFgiFq2erGmDLo8/9syFfAvihlqzN/r+ufD8P8PxvyFbArKtmq2eHk
Yr7PJazz/2zIV8CeqGRrWVlZIht1Pp/reDPs8/9syFfAjihk65o1a2q8D4qO
Q2sTpfl/NuQr4L8oZKuTG6kt3bw+qvP/bMhXwF9hz1an/+la6nWtqM//syFf
Af+EOVt1DOpkZaamzytO8/9syFfAH2HO1g4dOtSaq9qKiopiN//PhnwFvBfW
bNX3Qc2Wq8n5Grbn5zXyFfBWGLNVcyBbLSCX61pxR74C3gljtmq9NJ9cTXdd
C/9HvgLeCFu26vgz31xNvq6FmshXwH1hytbkfa2FtHz2a8UN+Qq4K0zZmryv
tdCWbb9WnJGvgHvCkq3p9rUW2riulRn5CrgjLNnarl27nLNTs0HXvmq7//77
zXPTNm3aNJOrmtPIjHwF6i7o2Zq6/1/3qmpeOjnpNLiLfAXqJsjZGvf9/7aR
r0Dhgpit7P8PDvIVKEyQsjWu5/8FHfkK5C8o2cr8P9jIVyA/trOV+X94kK9A
7mxlK/P/cCJfgdzYyNagzf/37dsn8+bNk1deeUXmzp0rBw8etNqfoCNfgez8
zNYgzv///PNPqaiokPLycpOtw4YNY/ycA/IVqJ0f2RrU+f+RI0dk4sSJZv/W
unXrzG0LFiyQcePGWe5ZOJCvQGZeZ2vQ5v/JlixZIi1atJCXXnopcZvWBCor
Ky32KlzIVyA9r7I1iPP/ZNu3bzdnFGgu7N27N3H7iBEjZPHixRZ7Fj7kK1CT
29ka1Pl/qqlTp0qDBg1kxowZiduOHj0qt9xyi8ld5Id8Bf7OzWwN8vw/2e7d
u6V169bSvHlz2bJlS+L2Dz74QAYMGGCxZ+FGvgJ/cSNbgz7/T/Xqq69K/fr1
5Z577kncpjmg52utXbvWYs/Cj3wF/q8u2RqW+X+y48ePS8eOHU1/58+fn7h9
1qxZgR1nhw35ChSerWGZ/6fasGGDnHbaadK0aVPZuXOnuU3Pyr7vvvvkl19+
sdy76Ahivmo9/cCBA7a7YYXuh1m1apVZE3Po0CHb3YmFfLM1bPP/VDNnzjT9
Li0tNZ9v2rRJhgwZIu+++67lnkVP0PJV94Zoi4vDhw+b67KrV68212w7deok
1113nezatct212Ih12wN4/w/na5du5r+T5482VzTGj58uMyePVtOnDhhu2uR
FJR81b0hl156qfTo0cPK4/tJx+bLly+XMWPGyOjRo81rvEuXLuZncNlll8m2
bdtsdzEWcsnWsM7/U2mt1Rlz65qASZMmmX1ZcZ0n+sV2vuq+5p49e5rH7969
u6+PbYO+nj/88EPz2n7++edl4cKFMn78eLLVRzoW1Tl9prl92Of/qfbs2SNF
RUVSXFwsY8eOlSlTppjb4D2b+frCCy9Iq1atYpOtqfbv3y/V1dVkq0+c8Wpq
mz59emTm/6m+++4783yaNWtGrlpgI1+1FtC3b1/p3Lkz2Uq2ei5TrjpNr6OH
ff6fzrJly8zz0r1Xtq+rxJWf+aq1gLKyMlm6dKnJV7KVbPWSjklry1Wn6TXF
MM//U61fv14GDhxonttjjz1muzux5le+ai1Ar+fo2iuy1bts1Z+fznf1ukyc
W/Jcv7ZWVVXl6vffppUrV5pzA5955hk55ZRTMmbrsWPHzLmD8J7X+erUApw9
zWSrd9mabR5M+3uLUi3gjTfekEWLFpnxS5s2baRXr1417qNnYem66s2bN1vo
YTwl56ubv8uTawEOstXbceu0adNMZsS5OesC4jRu3bp1a+L/9TVw+eWXJ/Zk
6bpWHePomFbPxtqxY4etbsaS/rvU16Wb41atBei6Tv1d6iBbqbd6LZd6q17D
ilKtNZm+rvTfma4T0PGsvs+A/h6ZM2eO2UuAcNPfk3369Kkx/yBbyVY/jMpS
H9GxXZRt3LjRZKlmq66r/vzzz9mXFQFOLSDd/mWylWz1i+arjk9Tx6tRz1VE
l9YC9Hptci3AQbaSrX7Seb/OhzVn9WNU6wCIvky1AAfZSrYCyI/WAgYNGlTr
WWZkK9kKID96hp7uyx45cqTZK5CuXXPNNSZbdI2Ic1tc6l9kK4BC6J67TJnq
tJKSErKVbAXgMj0TOs41Ab2e4mRr8npvAKiLa6+91mRLt27dbHfFV3pmse77
LS8vN8//wgsvlBUrVrC3G0Cd6LplfQ8T5/zW9u3byx9//GG7W57S3Pzyyy/l
ySeflAkTJsjQoUOlbdu20rhxY2nRooXcfffdUlFRYb6u77mh1wIBIFe6h1nP
QB88eLB578lGjRpJy5YtzVk9evuLL75ou4ueSM5Wfe+ByspK8x4byU1vI1sB
FEKzVcdn+n4mmjGaKZon+rneHtVsBQAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA+fkfzvD1Og==
    "], {{0, 191}, {343, 0}}, {0,
     255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{343, 191},
  PlotRange->{{0, 343}, {0, 191}}]], "Input",ExpressionUUID->"e621632f-8300-\
432b-bb00-d45a97f0994e"],

Cell[BoxData[
 RowBox[{"NtriZ2Z3", "[", 
  RowBox[{"3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.833979218200704*^9, 
  3.8339792222487583`*^9}},ExpressionUUID->"0258cd88-49c9-461a-873f-\
8c346eb95245"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XvwTfX+x3Gk/IouKo2oiZpoktHtj58oftNF+SPEGYqi46tGReUwruN+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    "], {{0, 211}, {393, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{393, 211},
  PlotRange->{{0, 393}, {0, 211}}]], "Input",ExpressionUUID->"e4660f04-8835-\
4f88-9f5e-ab4271fbcef7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NbubZ2Z3", "[", 
   RowBox[{"1", ",", "2"}], "]"}], "[", 
  RowBox[{"3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.833979226181725*^9, 
  3.833979232892129*^9}},ExpressionUUID->"eb9bdeb3-2e3e-4910-b047-\
d19051e91bf6"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XesVNWix3HgITxBUVAMJQawYURi44+noIcX9aL8ISK8gAKil4MnqBS5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    "], {{0, 211}, {399, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{328., Automatic},
  ImageSizeRaw->{399, 211},
  PlotRange->{{0, 399}, {0, 211}}]], "Input",ExpressionUUID->"c12c8d08-9d00-\
4271-8eb4-f6f859e6e413"],

Cell[BoxData[
 RowBox[{"NbubZ2Z3", "[", 
  RowBox[{"2", ",", "3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.833979236166724*^9, 
  3.8339792398244333`*^9}},ExpressionUUID->"e2773505-73dc-4ac6-a74c-\
e862cfdac07c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Zeta]", "2", "3"], TraditionalForm]],ExpressionUUID->
  "f16eaa1a-8698-4dbc-ab6d-6c2c6d6eb950"],
 " order"
}], "Subsection",
 CellChangeTimes->{{3.833977932922595*^9, 3.833977967954571*^9}, {
  3.83397929436098*^9, 
  3.833979294363456*^9}},ExpressionUUID->"aa64e465-3dc0-427c-a242-\
74c741c0d3c9"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XlslNUax3HgVotCUFQMlBhFoxiVuP5xERRulKr8obLcoIILF5CgQiMX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    "], {{0, 191}, {343, 0}}, {0,
     255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{343, 191},
  PlotRange->{{0, 343}, {0, 191}}]], "Input",ExpressionUUID->"886a9b30-828c-\
4e7f-a330-aa4e46ad4160"],

Cell[BoxData[
 RowBox[{"NtriZ2Z2Z2", "[", 
  RowBox[{"3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.8339794517146606`*^9, 
  3.833979457335438*^9}},ExpressionUUID->"8f4654fd-f9f4-4dfa-8ac3-\
bbcb434528a4"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XvwTfX+x3Gk/IouKo2oiZpoktHtj58oftNF+SPEGYqi46tGReUwruN+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    "], {{0, 211}, {393, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{393, 211},
  PlotRange->{{0, 393}, {0, 211}}]], "Input",ExpressionUUID->"f7827842-fdbd-\
484c-b734-d8fecaf0470d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NbubZ2Z2Z2", "[", 
   RowBox[{"1", ",", "2"}], "]"}], "[", 
  RowBox[{"3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.8339794607269173`*^9, 
  3.8339794654356327`*^9}},ExpressionUUID->"71ab25c1-5ba4-4930-88a4-\
544c2bc9871e"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XesVNWix3HgITxBUVAMJQawYURi44+noIcX9aL8ISK8gAKil4MnqBS5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    "], {{0, 211}, {399, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{328., Automatic},
  ImageSizeRaw->{399, 211},
  PlotRange->{{0, 399}, {0, 211}}]], "Input",ExpressionUUID->"63902fbc-c62b-\
492d-9a39-0d47a5eb06d4"],

Cell[BoxData[
 RowBox[{"NbubZ2Z2Z2", "[", 
  RowBox[{"2", ",", "3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.833979469800845*^9, 
  3.833979474214713*^9}},ExpressionUUID->"65f41f91-9ade-4482-a2d9-\
5fbfc2084346"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XeMFeUax3F27ypXICoqChij2DAiAcsfF0HB2PlDpNygggoCElSKXAhS
gtKliyIaUUHUiNIioEQRxUDQmCjFLqIYqiAgSOjwXp7XvMdhmLN7ypR3Zr6f
5FzvnrLnHXbPs+9v3jJ1HurZ6uHSSpUq/e/fx/+nVcd+N/Xu3bF/6zOPf/Hf
Hv/r1rVHl8539ujTpWuX3v956F/H79x1/NaopFKlsuP/VQAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA623evFnNmTNH
vfbaa2rq1KlqypQpasaMGWrlypXq6NGjUTcPAAq2aNEi9eyzz6oXXnghU+Mm
TZqk2rVrp+6++241YcIEtWvXrqibCQB5+/zzz1Xnzp3VO++8o37//ffM/YcP
H9a1r3bt2qp69epqyJAh6uDBgxG2FADy16FDB3XVVVfpfpvUNadjx46pNm3a
qEqVKqmzzjpLrVq1KqJWAkBhLrrookwN27Jly0mPjxw5Uj8ut8mTJ0fQQgAo
nJxvq1atmrr66qvVH3/8cdLjY8eOzdS4iRMnRtBCACjcZ599psaNG6feffdd
z8fvueceXd+qVKmiz90BQFJs2rRJ1axZU5WWlurzdvv27Yu6SQDgC6lvffv2
VWeccYbq2LGj+u6776JuEgAU5YMPPtBz48aMGaO6dOmimjRpokaPHq1+/fXX
qJsWqF9++UXNmzdPz3uWMRaZJzh79mzqOpAwpsYNGzZM3X///eqOO+5Qw4cP
V0uXLtXzSJLmyJEjauHChXru3/jx4/WYyhNPPKG6d++ubrzxRtW2bVs1bdo0
tWPHjqibCsBHBw4cUOvWrdP9mjp16qhmzZrp9Q+HDh2Kumm++vDDD1XXrl31
sUlfTuY479mzR3377bdq1KhRqkaNGurCCy/UNT9pxw5A6c/1I488osdVL7nk
EvXee+9F3STfbNu2Td11111q7ty5no/L+Ir05+TYpdZJlgWQPF988UVmftwN
N9yg9u7dG3WTfLFgwQI971nON27YsMHzOd9//7069dRT9bE3btxYZ1sA8SHZ
bPXq1ernn3/Oer5t//79mc+5zCH56quvQm5lMAYNGqRKSkrU6aefrvcjyOaC
Cy7Qxy7/Btu3bw+xhQCKJXsntWzZUo8vfPrpp1mfd/bZZ2f6cm+99VaILQzO
iBEjMsckc2SyqV+/fuZ52fp7AOzUqFGjzOf38ccf93yO9O/OPPPMzPOScl5q
zZo16uGHH1bdunVTK1as8HyOHLvsuyLHXbVqVV9zuuxV9dRTTyV+Xg5QCPlc
yOej2D3drr/+ep3XpIZlW28vfZeysjL9OT/33HPV+vXri3pPm8g8561bt2Z9
/Keffsoce9OmTX197yeffFJ/X/m3l58lgL/J58H0q+RzUoznnntOjxkOGDBA
f969yBwKea/KlSuroUOHJnKeXDZyvGat7qxZs3z93vL3qUWLFpn+sez/8skn
n/j6HkCcyO+/2QdJbvL5KLYfJ/Mn+vfvrwYPHqwWL16svzZkrEHGHmXOyDnn
nKPnkXntS5JU33zzjbr88sv1OEunTp0CW6srP1eZg2d+rrIPDPkVaSK/7/J7
bz4D8nnw8+/9xo0b9f6YsoeSzPOXdUzPPPOM/rp9+/aqefPm+vEkZdSK7N69
W4/DSI6XMZkff/wx8PeUPrmsDSa/Ik2cuVR+/4vNptnIvC+5Ns2bb76pXnzx
RV3j5PzczJkz9fy4NF2zRrK41HTJp61bt9b/LmGRv2fkV6SBVy4lv4RDrmFx
2WWX6X6cjL1GgfyKpAo6l6J8y5cvVzfffLN69NFH1dq1a6NuDvkViRJWLoU3
uR6PXJ9HxmC8xpilTxfFHqHkV8QduTR6Mg9Orr8oeyzt3LnT8zmPPfaY3pMk
KuRXxA251A4yx7lPnz56HqCMp3qRdb0NGjSwYk0++RVxQC61g6yx79mzp74u
z5IlS/QYsvMm1+hZtmyZmj59ut4z0xbkV9iKXGoPyZ0DBw7U61BlnZbMA3Tf
7rzzTnXLLbeounXr6r3fbUN+hS3IpfaRuYAm8+Vys/nasuRXRIlcaqf58+fr
n02uN9lnz2bkV4SNXIookF8RNHIpbEB+RRDIpbAJ+RV+IZfCZuRXFIpcijgh
vyIf5FLEEfkVFSGXIgnIr3AjlyKJyK8Q5FIkGfk1vcilSBPya3qQS5Fm5Ndk
I5cC5NckIpcCJyO/xh+5FKgY+TWeyKVA7siv8UEuBQpHfrUXuRTwD/nVLuRS
wH/k1+iRS4HgkV/DRy4Fwkd+DQe5FIgO+TU45FLAHuRX/5BLAXuRX4tDLgXs
R37NH7kUiB/ya8XIpUD8kV+9kUuB5CC//oNcCiRXmvMruRRIj7TlV3IpkD5p
yK/kUgBJzK/kUgBuScmv5FIA2cQ5v5JLAeQqTvmVXAqgULbnV3IpgGLZmF/J
pQD8ZkN+JZcCCFpU+ZVcCiAsYeZXcimAqASZX8mlAGzhd34llwKwjR/5lVwK
wHaF5FdyKYC4yTW/kksBxFV5+ZVcCiAp3Pm1rKyMXAogcerVq5epbXKTrwEg
7hYsWKCqVKlyQn0zN7lfHgeAuJHzazfddFOmnpWUlKh+/frpx+S/8rV5TJ7H
+TgAcSHjpc6+23nnnXdSDZOv5X5nn862/ZsAwMk9Xiq3jh07lvsaedz5fBv2
bwIAJ/c8XrlVrVpVTZs2LafXy/Pk+c7X27z/MID0cM7jLS0tzcznXblyZV7f
R55v5g2b72Pj/sMA0sGdS019atCgQcH9L3mdvN75/civAMLkzqW1atVSNWvW
zNS3Xbt2FfX95fWmzl166aX6+5NfAYTBvb5U5oA0bNjQt/pmOOucfH95H5uv
nwMg3rzWl65evTqQ+ma465y8n23XzwEQb9n2PZL6E2R9M9x1Tr624fo5AOKv
vH2PTN0Lsr4Z8v1NTevQoUPmftuv/wrAThXte9SzZ8+C54cUyjmvRN7fsPH6
rwDslMt+vDJX1zwedi2R9zPv7Z5bTH4FUJ5c9uOVvpR5zsSJE8Nv5HHyviab
etUw8isAp3z24zVjDA8++GCobXQz2VTa44X8CiDf68SYc3DyvKDHGCriHINw
nptzI78C6ZTvdWKc58HCGmOoiLQj1/OC5FcgHQq5Toz0mcxrbLtmlrTHZNGK
+pbkVyC5irl+qakjMg/ORmZ+cK71l/wKJEsx1y+Vz35U80Ry5czR+dQq8isQ
b35cv7RZs2ZWjKNWRNon7ZT25oP8CsRPMbnUyfSPpK8T9ThqRaR9pk9W6LGS
XwH7FZNL3cxcONvGGbIx5w2zzZnL9XuQXwH7+JFLncx6LenbxIVzzlyu15Dw
Qn4F7OFXLnUz9bKYWhEFU5ul/cUivwLR8jOXOs2bNy92fTgnU5fkOPxAfgXC
5XcudTNjqVGtuS+WWbOf7xhrecivQPCCyqVOZn1UHMZSs3GOsfq97oz8CgQj
qFzqZuaZlbfOPQ7M/gFBzesjvwL+CDqXOkn/x9TRuPdNzPoMOZ6g+qPkV6Bw
YeRSNzMm2bRp00DfJyxyHGGMDZNfgfyElUvdzFhD3OaLZGNqtvS1wkB+BcoX
Zi51c669j+tYg5scRyFr9YtBfgVOFkUudQu7zxMWU2/C7puSX4G/RZVL3aKq
BUGLunaTX5FWUeZSL0nLqYYzr0aF/Io0sSGXupm1W7bu81sss0+wX2u7CkV+
RdLZkkvdzHxZW9rjN3N8tsxrJr8iaWzLpW5mHlnU/cmgmL0+bZr3R35FEtiY
S70k9VycYcM5uWzIr4grW3Opm+njJPVcnGHOydn4N0aQXxEXtudSN7MPke3X
pCmW2WvA5v2iyK+wWVxyqVvSxxsMc60HW8YdykN+hW3ikku9JH28wbBx3KEi
5FdELW651Itpf9za7UVqgtQBr1uvXr1OqBXl3WxCfkUU4ppLvdg63lgIc86t
mJut5yXJrwhLnHOpm9lrJK7XpnFz7p1S6M32ukF+RVCSkEvd4niOqiLF9OVs
7cO5kV/hpyTlUrck1rhi+nJx+5tFfkWxkpRLvZh9h+LSf8lVIX25OP8bxCm/
Hj58WO3bty/qZkRi//79avny5erVV19VBw4ciLQtScylXsycsaTV7kL6cnH/
+cYlv77++uv6lhYHDx5UW7ZsUStWrFCTJk1St956q7ruuuvU9u3bI2lPknOp
l6TWOJFPXy7OfTg3m/Pr6tWr1RVXXKHatm0bdVMCJ33VJUuWqKFDh6ohQ4ao
AQMGqJYtW+qfyZVXXqk2b94cepuSnku9JLnG5dOXs6UG+Mm2/PrXX3+pdu3a
6fa0adMm0raEQWrcxx9/rEaPHq1eeuklNXfuXDVy5MhIalxacqmXJNc4kUtf
Lkl9ODeb8uvLL7+s6tSpk5oa57Z37141ffr0UGtc2nKpl6TXuFz6cmn4exZ1
fpWM2rlzZ9W8eXNqXEg1Lo251EvSa5wory+X5D6clyjyq2RU2Qdh0aJFus5R
44KtcWnOpV7SUOPK68ul8Wcfdn6VjCrn3WXOCDUuuBon+8CmPZd6Ser8ODev
vlzSj7kiXvnV732gTUbduHGj/poaF1yNM/2VNOdSL0lc5+DFqy+Xxj6cF2d+
9fOz4cyoBjUu2H6c/Pz4vT5RWmqccPblbr/99qibYxX5XMjnw89+nGRUmRcm
GdWgxoU7rop/+jdyTibpnH25ZcuW5f36PXv2qFmzZuk5+jNnztTrcuBNMmqn
Tp3Uhg0bTrifGkeNi4L53KdBoccquWv48OFq0KBBusb179+f87lZmIz6/vvv
n/QYNY4aFwVz3jnpOb7QvfIOHTqk56pLnpf+iZgzZ44aMWJEAK2MP8moMifF
mVENahw1Lgpcz6F8CxcuVLVq1dJ7RRiSVceMGeNzC+MvW0Y1qHHUuChwXa7s
ZL+Ixo0b62uz7t69O3P/wIED1YIFC4JoZmxJRu3Ro4dnRjWocdS4KHB91ewm
TJigSktL9Z44hmQwGZeV+od/yN5Bch5g8ODBes6v1+2aa67RP4N69epl7rP5
erd+osZFx2S4hg0bRt2UQMnx5ZPJd+zYoerWratq1qyZmcMqPvroI9WtW7eA
Whlfa9asyVrbzK127drUOGpcJMx4o9/z3G0hx5XvmOobb7yhSkpK1H333XfC
95H+4KpVq4JoZuLJ3pBpzqpmXZHUuE2bNkXdpFRJ+rhDvuMNR48eVc2aNdOv
mT17dub+KVOmJP68ZZCuvfZa/W/aunXrqJsSKvl9kiwgc4/k+C+++GK1dOlS
PWaPcCR93MEcX67jDWvXrlWnnXaaql69utq2bZu+b+XKleqBBx5Qv/32W5BN
TaRjx47pvb3N/nFNmjRRf/75Z9TNCpTUr6+//lo9/fTTatSoUapv376qUaNG
qlq1anqc/t5779VzLuXxqVOn6jEbBGfevHmJPidnzsXJceZi8uTJ+vm33Xab
/nr9+vWqT58+5Y4ZwpuM2wwbNkz17t1b/82oWrWqOv/881W/fv30/a+88krU
TQyEs8bJ/EqZazR27NgTbnIfNS48ST0nV8i5uFatWunnjxs3To89yF788nso
/RHkR2qc9Fdkn2/5rMtnWz7X8rXcn9QaB/uYPcXkvGiSmPO8cny5kHMnZo9B
GUOVz6R8NtN6vTwgKfKtBXGRb+3euXOnKisrU5UrV9ZZavz48fo+APHm3Jcj
KXnVmVNzPaYffvhBP79GjRrUNyBhzBySpOTVQvqmixcvzuwxl5RaD+BvpibI
3LAkMHPccq3ZMle/e/fu+jUy7gcgWaTfYva9jvteSyZ7y/Hk0h+TfTNlv6Tn
n39enXLKKVlr3JEjR5i7CcSYWbuez/4cNjLzfnPda+Dtt99W8+fP12vu69ev
r9q3b3/Sc2TvEdljKdveQQDsJ/P5zfU343o+Stptrp8rx5ML5/pBWScu68bN
GgeZFyd7o0kfT+Z7bd26NZB2AwiHGXuI654QZr+oQq/FI3tCyF5nMq4q/TvZ
91fO6c2YMUPPCQYQb2ZtV1yvZWPm8Bazx8C6det0TZMaN3fuXPXll1+yzgFI
EHOdh7jNIzFjw/letwFAuphaEbe+nOnDxa02AwifXMcgTnsumWs2SLsBoCJm
b8k4jLE6x1KTutcnAP+ZMVbbr2lj5vUVOpYKIJ2ca/Vt7R+Z/mYS1mcACJ85
z2XrPsFmn9+4nDcEYBc512XmkthWR0z9lfbZfs4QgL2ceTDX9VFBM+vObM7R
AOLDrHOXOWhR95nk/c1cuLjvHwDAHmbOXIcOHSJth7w/c+EA+E3yodljLqo1
+2bNvbTDltwMIDnMmv0ozoM5zwvmer1UAMiXOTcnawvC6kvJ+5i1DLaN7wJI
HrO2QOanBT0GId/fzIOzfc0FgGSQumPGIIKsc876Ju8X9ZgugPQIus5R3wBE
Lag6R30DYAvnnBI/6pyzvsk6LdbaA4iauz9XaF2S19F/A2AjZ50rZF6Jc34I
9Q2AjaQumb01pV7lem0FeZ6pb/J66hsAm5n5c3Lr1atXuc+Vx81zmf8GIC7M
9b2ynaNznnvjeloA4kjOsZk9Np3Z1ZlN5XHW1wOIKzm31qJFi0x/rVatWpn/
L/dz7g1AEsheIZUrV9a1Tf7L3iEAkmb9+vV63FT+CwAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAABAUv0fI2QLSg==
    "], {{0, 239}, {313, 
    0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{313, 239},
  PlotRange->{{0, 313}, {0, 239}}]], "Input",ExpressionUUID->"73fe895c-1449-\
4ce1-9965-8ba9fcc2c5f3"],

Cell[BoxData["NtadZ2Z2Z2"], "Input",
 CellChangeTimes->{{3.8339794777159767`*^9, 
  3.833979482581861*^9}},ExpressionUUID->"fd0ead0c-2ba3-462e-853d-\
6829c6d9ead5"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Zeta]", "3", "2"], TraditionalForm]],ExpressionUUID->
  "e7de80f6-2e17-4ccb-9d8e-c4fa05ae930b"],
 " order"
}], "Subsection",
 CellChangeTimes->{{3.833977932922595*^9, 3.833977967954571*^9}, {
  3.83397929436098*^9, 3.833979294363456*^9}, {3.833979529117923*^9, 
  3.83397953064643*^9}},ExpressionUUID->"a5ac37d2-c136-4f93-8885-\
5b8b2fbb4983"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XlslNUax3HgVotCUFQMlBhFoxiVuP5xERRulKr8obLcoIILF5CgQiMX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    "], {{0, 191}, {343, 0}}, {0,
     255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{343, 191},
  PlotRange->{{0, 343}, {0, 191}}]], "Input",ExpressionUUID->"d41afc56-e6cf-\
4091-bebe-041ead04e847"],

Cell[BoxData[
 RowBox[{"NtriZ3Z3", "[", 
  RowBox[{"3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.833979743246894*^9, 
  3.8339797485525103`*^9}},ExpressionUUID->"0418ac5b-97c1-41d3-9c59-\
85cae9e1bcdc"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XvwTfX+x3Gk/IouKo2oiZpoktHtj58oftNF+SPEGYqi46tGReUwruN+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    "], {{0, 211}, {393, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{393, 211},
  PlotRange->{{0, 393}, {0, 211}}]], "Input",ExpressionUUID->"761ad47f-6663-\
41ff-810e-a041dd4ebecd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NbubZ3Z3", "[", 
   RowBox[{"1", ",", "2"}], "]"}], "[", 
  RowBox[{"3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.8339797542968493`*^9, 
  3.8339797584359903`*^9}},ExpressionUUID->"9f345220-3eb9-4ca6-9830-\
ccef924c1294"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XesVNWix3HgITxBUVAMJQawYURi44+noIcX9aL8ISK8gAKil4MnqBS5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    "], {{0, 211}, {399, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{328., Automatic},
  ImageSizeRaw->{399, 211},
  PlotRange->{{0, 399}, {0, 211}}]], "Input",ExpressionUUID->"d86c9be9-7866-\
4982-9963-5bdf4e461c6b"],

Cell[BoxData[
 RowBox[{"NbubZ3Z3", "[", 
  RowBox[{"2", ",", "3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.833979761455543*^9, 
  3.833979765146248*^9}},ExpressionUUID->"83a19c7f-3949-4f2b-9866-\
db5a32f84775"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XeMFeUax3F27ypXICoqChij2DAiAcsfF0HB2PlDpNygggoCElSKXAhS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    "], {{0, 239}, {313, 
    0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{313, 239},
  PlotRange->{{0, 313}, {0, 239}}]], "Input",ExpressionUUID->"a8df5b6e-50f1-\
4cf1-97bf-cba7ea39cc19"],

Cell[BoxData["NtadZ3Z3"], "Input",
 CellChangeTimes->{{3.833979768476144*^9, 
  3.8339797705321198`*^9}},ExpressionUUID->"81b3aebb-a801-495c-a09f-\
6ec62e583b95"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", "7"], TraditionalForm]],ExpressionUUID->
  "e7ce93cd-ef88-4356-8cd4-3ac668c0b349"],
 " order"
}], "Subsection",
 CellChangeTimes->{{3.833979897253235*^9, 
  3.83397990301536*^9}},ExpressionUUID->"bc9cbeff-05eb-4847-b18c-\
efb73868bc4e"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XlslNUax3HgVotCUFQMlBhFoxiVuP5xERRulKr8obLcoIILF5CgQiMX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    "], {{0, 191}, {343, 0}}, {0,
     255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{343, 191},
  PlotRange->{{0, 343}, {0, 191}}]], "Input",ExpressionUUID->"726d69e6-dee4-\
4fd8-95a5-b65d9c35fbfa"],

Cell[BoxData[
 RowBox[{"NtriZ7", "[", 
  RowBox[{"3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.833980028941782*^9, 
  3.833980032761245*^9}},ExpressionUUID->"6ec59939-45fc-4da8-b9b5-\
0f3df4d875fd"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XesVNWix3HgITxBUVAMJQawYURi44+noIcX9aL8ISK8gAKil4MnqBS5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    "], {{0, 211}, {399, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{328., Automatic},
  ImageSizeRaw->{399, 211},
  PlotRange->{{0, 399}, {0, 211}}]], "Input",ExpressionUUID->"8512da52-2ba1-\
42d6-8ee2-47f3fcc82100"],

Cell[BoxData[
 RowBox[{"NbubZ7", "[", 
  RowBox[{"2", ",", "3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.833980036696847*^9, 
  3.833980040179184*^9}},ExpressionUUID->"c7326dd0-fda6-497b-9b1f-\
ddc16e310ad2"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XeMFeUax3F27ypXICoqChij2DAiAcsfF0HB2PlDpNygggoCElSKXAhS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    "], {{0, 239}, {313, 
    0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{313, 239},
  PlotRange->{{0, 313}, {0, 239}}]], "Input",ExpressionUUID->"bda95bbe-5f08-\
4318-a8bd-bb59a2d8305a"],

Cell[BoxData["NtadZ7"], "Input",
 CellChangeTimes->{{3.833980043645521*^9, 
  3.8339800501616497`*^9}},ExpressionUUID->"f2b4a3f5-32ce-4c28-8503-\
865b39d7dcc1"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["\[Zeta]", "2", "2"], 
    SubscriptBox["\[Zeta]", "3"]}], TraditionalForm]],ExpressionUUID->
  "24d9ce3b-2d4c-48cf-ba32-e798f4fb53c2"],
 " order"
}], "Subsection",
 CellChangeTimes->{{3.833980097838848*^9, 
  3.833980116802579*^9}},ExpressionUUID->"96bbdcdc-586a-40dd-a795-\
7568c5b933b5"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XlslNUax3HgVotCUFQMlBhFoxiVuP5xERRulKr8obLcoIILF5CgQiMX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    "], {{0, 191}, {343, 0}}, {0,
     255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{343, 191},
  PlotRange->{{0, 343}, {0, 191}}]], "Input",ExpressionUUID->"a0b5b64f-a1a2-\
4344-adb6-889952226cb5"],

Cell[BoxData[
 RowBox[{"NtriZ2Z2Z3", "[", 
  RowBox[{"3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.833980303440724*^9, 
  3.8339803073259993`*^9}},ExpressionUUID->"49d0882b-62d5-4663-8f50-\
8247d7ac26fc"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XvwTfX+x3Gk/IouKo2oiZpoktHtj58oftNF+SPEGYqi46tGReUwruN+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    "], {{0, 211}, {393, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{393, 211},
  PlotRange->{{0, 393}, {0, 211}}]], "Input",ExpressionUUID->"bb199148-b719-\
4935-b383-877725e4e8d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NbubZ2Z2Z3", "[", 
   RowBox[{"1", ",", "2"}], "]"}], "[", 
  RowBox[{"3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.833980312595714*^9, 
  3.833980318208681*^9}},ExpressionUUID->"084506c6-a807-4dc7-90a9-\
e7ab845aa041"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XesVNWix3HgITxBUVAMJQawYURi44+noIcX9aL8ISK8gAKil4MnqBS5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    "], {{0, 211}, {399, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{328., Automatic},
  ImageSizeRaw->{399, 211},
  PlotRange->{{0, 399}, {0, 211}}]], "Input",ExpressionUUID->"692ef131-ff5d-\
4e87-9d5f-6dea3b20a30f"],

Cell[BoxData[
 RowBox[{"NbubZ2Z2Z3", "[", 
  RowBox[{"2", ",", "3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.833980322610319*^9, 
  3.83398032694418*^9}},ExpressionUUID->"62f3c572-f761-4377-922b-\
dcc3b71941d9"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XeMFeUax3F27ypXICoqChij2DAiAcsfF0HB2PlDpNygggoCElSKXAhS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    "], {{0, 239}, {313, 
    0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{313, 239},
  PlotRange->{{0, 313}, {0, 239}}]], "Input",ExpressionUUID->"1d2df252-f8f6-\
4073-8a90-0b5dd4679c5b"],

Cell[BoxData["NtadZ2Z2Z3"], "Input",
 CellChangeTimes->{{3.8339803297048407`*^9, 
  3.833980334305476*^9}},ExpressionUUID->"992ecea3-cab2-49e9-8829-\
59ffd0351a92"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Zeta]", "2"], 
    SubscriptBox["\[Zeta]", "5"]}], TraditionalForm]],ExpressionUUID->
  "0b58ed8f-c23a-4aac-a244-f5cb22c03916"],
 " order "
}], "Subsection",
 CellChangeTimes->{{3.83398036527573*^9, 
  3.833980375124116*^9}},ExpressionUUID->"80b7e753-426d-4691-9c42-\
b5e6d37c36c9"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XlslNUax3HgVotCUFQMlBhFoxiVuP5xERRulKr8obLcoIILF5CgQiMX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    "], {{0, 191}, {343, 0}}, {0,
     255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{343, 191},
  PlotRange->{{0, 343}, {0, 191}}]], "Input",ExpressionUUID->"e009eae5-479b-\
4ddc-b049-61ca68115ac4"],

Cell[BoxData[
 RowBox[{"NtriZ2Z5", "[", 
  RowBox[{"3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.833980550571973*^9, 
  3.8339805564198503`*^9}},ExpressionUUID->"a726e8b0-67cc-4e5a-9063-\
38c7b01c3347"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XvwTfX+x3Gk/IouKo2oiZpoktHtj58oftNF+SPEGYqi46tGReUwruN+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    "], {{0, 211}, {393, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{393, 211},
  PlotRange->{{0, 393}, {0, 211}}]], "Input",ExpressionUUID->"c0e69beb-7592-\
49a0-86cb-461f34eabf40"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NbubZ2Z5", "[", 
   RowBox[{"1", ",", "2"}], "]"}], "[", 
  RowBox[{"3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.833980559809144*^9, 
  3.833980565248942*^9}},ExpressionUUID->"70923afd-0347-4d54-a9c7-\
b98b821b4080"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XesVNWix3HgITxBUVAMJQawYURi44+noIcX9aL8ISK8gAKil4MnqBS5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    "], {{0, 211}, {399, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{328., Automatic},
  ImageSizeRaw->{399, 211},
  PlotRange->{{0, 399}, {0, 211}}]], "Input",ExpressionUUID->"fc220297-68b7-\
43e3-a690-7173e26be84d"],

Cell[BoxData[
 RowBox[{"NbubZ2Z5", "[", 
  RowBox[{"2", ",", "3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.833980569079718*^9, 
  3.833980575427216*^9}},ExpressionUUID->"8ba3619c-b35e-4a7e-adf6-\
414d5b18814c"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XeMFeUax3F27ypXICoqChij2DAiAcsfF0HB2PlDpNygggoCElSKXAhS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    "], {{0, 239}, {313, 
    0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{313, 239},
  PlotRange->{{0, 313}, {0, 239}}]], "Input",ExpressionUUID->"7251082b-291d-\
4800-8465-1bbfc8ec11da"],

Cell[BoxData["NtadZ2Z5"], "Input",
 CellChangeTimes->{{3.8339805797388353`*^9, 
  3.83398058327389*^9}},ExpressionUUID->"db5100ba-c09b-4277-99de-\
777124a65ae1"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", 
    RowBox[{"3", ",", "5"}]], TraditionalForm]],ExpressionUUID->
  "033b75b2-0511-4cf1-ae34-f5e7d5fa7740"],
 " order"
}], "Subsection",
 CellChangeTimes->{{3.833980691230406*^9, 
  3.833980697954639*^9}},ExpressionUUID->"8c87b047-480c-45b2-8c96-\
d54eefe11627"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XesVNWix3HgITxBUVAMJQawYURi44+noIcX9aL8ISK8gAKil4MnqBS5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    "], {{0, 211}, {399, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{328., Automatic},
  ImageSizeRaw->{399, 211},
  PlotRange->{{0, 399}, {0, 211}}]], "Input",ExpressionUUID->"95bd828f-ab47-\
4f7c-a77b-9b868e258fd8"],

Cell[BoxData[
 RowBox[{"NbubZ35", "[", 
  RowBox[{"2", ",", "3", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.833980707131782*^9, 
  3.8339807127694273`*^9}},ExpressionUUID->"92bebd6b-2990-491e-b7cd-\
47ce539f8fa0"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XeMFeUax3F27ypXICoqChij2DAiAcsfF0HB2PlDpNygggoCElSKXAhS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    "], {{0, 239}, {313, 
    0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{313, 239},
  PlotRange->{{0, 313}, {0, 239}}]], "Input",ExpressionUUID->"e2dd00a3-3f0b-\
43eb-9c78-87254e902f76"],

Cell[BoxData["NtadZ35"], "Input",
 CellChangeTimes->{{3.833980716312686*^9, 
  3.833980719798641*^9}},ExpressionUUID->"a0d71fbe-d929-4b45-accf-\
38489608822b"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1920, 1016},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 268, 4, 68, "Section",ExpressionUUID->"d2e4cd6d-87e5-4a1d-9990-38797e258599"],
Cell[851, 28, 376, 10, 71, "Input",ExpressionUUID->"fa4578e3-ff30-4244-8483-2e287b0041e1",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[1264, 43, 168, 3, 54, "Section",ExpressionUUID->"61654a6c-efaa-4ff0-8c13-e0badc502282"],
Cell[CellGroupData[{
Cell[1457, 50, 308, 9, 55, "Subsection",ExpressionUUID->"18ae713f-50cc-46a7-bd14-a485f2d49e04"],
Cell[1768, 61, 6441, 111, 204, "Input",ExpressionUUID->"4b958cc8-a9ab-4466-9611-0b601a26e166"],
Cell[8212, 174, 231, 5, 31, "Input",ExpressionUUID->"ace2727e-a006-4e7b-8d1e-16eec852e1ca"]
}, Closed]],
Cell[CellGroupData[{
Cell[8480, 184, 305, 9, 39, "Subsection",ExpressionUUID->"9d032312-495e-4dba-9afe-f3093e049249"],
Cell[8788, 195, 6363, 110, 204, "Input",ExpressionUUID->"4ea61431-cc96-4712-bc6f-3d9a6263b1b1"],
Cell[15154, 307, 139, 3, 31, "Input",ExpressionUUID->"34d36c89-bf87-4211-ac80-bb67624d15be"],
Cell[15296, 312, 7568, 129, 186, "Input",ExpressionUUID->"c8571c55-9e36-4528-b243-2bf5720559fa"],
Cell[22867, 443, 149, 3, 31, "Input",ExpressionUUID->"66efe3d3-ad57-42bb-8394-49619dc76ea4"]
}, Closed]],
Cell[CellGroupData[{
Cell[23053, 451, 292, 9, 39, "Subsection",ExpressionUUID->"ab7a62e1-0269-4e45-a86d-6fdc6f3ec117"],
Cell[23348, 462, 6312, 109, 204, "Input",ExpressionUUID->"ab375c06-8302-4c1e-b49a-1bcb77d4bb95"],
Cell[29663, 573, 212, 5, 31, "Input",ExpressionUUID->"2368f9e5-2f84-42e7-90db-4be1dd4f0667"],
Cell[29878, 580, 7605, 129, 224, "Input",ExpressionUUID->"00acaa40-1270-4e6d-b23d-5af65ccb52d2"],
Cell[37486, 711, 264, 7, 31, "Input",ExpressionUUID->"bd230dc5-cef4-4bba-a39b-a73e00847eda"],
Cell[37753, 720, 7568, 129, 186, "Input",ExpressionUUID->"e60d9803-c709-42a0-b548-23e8e9da30be"],
Cell[45324, 851, 220, 5, 31, "Input",ExpressionUUID->"15c64296-7fc6-4b05-b615-0f58ed4646bc"],
Cell[45547, 858, 7227, 123, 252, "Input",ExpressionUUID->"8e4a2b56-7b8a-4733-b8e5-c873364d5632"],
Cell[52777, 983, 162, 3, 31, "Input",ExpressionUUID->"929d790c-5e34-4926-9f87-18602bacbc3d"]
}, Closed]],
Cell[CellGroupData[{
Cell[52976, 991, 306, 9, 39, "Subsection",ExpressionUUID->"c617fce3-81b3-4772-be1c-f5c0bbfe430c"],
Cell[53285, 1002, 6243, 107, 204, "Input",ExpressionUUID->"be11a8cd-7fe0-44bc-abaf-1edd016236e6"],
Cell[59531, 1111, 210, 5, 31, "Input",ExpressionUUID->"ee12844d-ce3e-4b19-90eb-ddc09354434d"],
Cell[59744, 1118, 7568, 129, 186, "Input",ExpressionUUID->"dde2864a-16a0-473e-ae06-05d28e32f439"],
Cell[67315, 1249, 217, 5, 31, "Input",ExpressionUUID->"466a1d0f-a34c-4ffd-935f-a49f7cd93d41"],
Cell[67535, 1256, 7227, 123, 252, "Input",ExpressionUUID->"e4a314db-22ac-412b-957e-a8d178e6c344"],
Cell[74765, 1381, 158, 3, 31, "Input",ExpressionUUID->"db542f18-f359-4e25-917c-50e5fd91b216"]
}, Closed]],
Cell[CellGroupData[{
Cell[74960, 1389, 352, 10, 39, "Subsection",ExpressionUUID->"d1816ba1-ca08-4165-8ce5-4dd84a751db6"],
Cell[75315, 1401, 6243, 107, 204, "Input",ExpressionUUID->"e621632f-8300-432b-bb00-d45a97f0994e"],
Cell[81561, 1510, 212, 5, 31, "Input",ExpressionUUID->"0258cd88-49c9-461a-873f-8c346eb95245"],
Cell[81776, 1517, 7605, 129, 224, "Input",ExpressionUUID->"e4660f04-8835-4f88-9f5e-ab4271fbcef7"],
Cell[89384, 1648, 262, 7, 31, "Input",ExpressionUUID->"eb9bdeb3-2e3e-4910-b047-d19051e91bf6"],
Cell[89649, 1657, 7568, 129, 186, "Input",ExpressionUUID->"c12c8d08-9d00-4271-8eb4-f6f859e6e413"],
Cell[97220, 1788, 222, 5, 31, "Input",ExpressionUUID->"e2773505-73dc-4ac6-a74c-e862cfdac07c"]
}, Closed]],
Cell[CellGroupData[{
Cell[97479, 1798, 364, 10, 39, "Subsection",ExpressionUUID->"aa64e465-3dc0-427c-a242-74c741c0d3c9"],
Cell[97846, 1810, 6243, 107, 204, "Input",ExpressionUUID->"886a9b30-828c-4e7f-a330-aa4e46ad4160"],
Cell[104092, 1919, 214, 5, 31, "Input",ExpressionUUID->"8f4654fd-f9f4-4dfa-8ac3-bbcb434528a4"],
Cell[104309, 1926, 7605, 129, 224, "Input",ExpressionUUID->"f7827842-fdbd-484c-b734-d8fecaf0470d"],
Cell[111917, 2057, 268, 7, 31, "Input",ExpressionUUID->"71ab25c1-5ba4-4930-88a4-544c2bc9871e"],
Cell[112188, 2066, 7568, 129, 186, "Input",ExpressionUUID->"63902fbc-c62b-492d-9a39-0d47a5eb06d4"],
Cell[119759, 2197, 222, 5, 31, "Input",ExpressionUUID->"65f41f91-9ade-4482-a2d9-5fbfc2084346"],
Cell[119984, 2204, 7227, 123, 252, "Input",ExpressionUUID->"73fe895c-1449-4ce1-9965-8ba9fcc2c5f3"],
Cell[127214, 2329, 164, 3, 31, "Input",ExpressionUUID->"fd0ead0c-2ba3-462e-853d-6829c6d9ead5"]
}, Closed]],
Cell[CellGroupData[{
Cell[127415, 2337, 409, 10, 39, "Subsection",ExpressionUUID->"a5ac37d2-c136-4f93-8885-5b8b2fbb4983"],
Cell[127827, 2349, 6243, 107, 204, "Input",ExpressionUUID->"d41afc56-e6cf-4091-bebe-041ead04e847"],
Cell[134073, 2458, 212, 5, 31, "Input",ExpressionUUID->"0418ac5b-97c1-41d3-9c59-85cae9e1bcdc"],
Cell[134288, 2465, 7605, 129, 224, "Input",ExpressionUUID->"761ad47f-6663-41ff-810e-a041dd4ebecd"],
Cell[141896, 2596, 266, 7, 31, "Input",ExpressionUUID->"9f345220-3eb9-4ca6-9830-ccef924c1294"],
Cell[142165, 2605, 7568, 129, 186, "Input",ExpressionUUID->"d86c9be9-7866-4982-9963-5bdf4e461c6b"],
Cell[149736, 2736, 220, 5, 31, "Input",ExpressionUUID->"83a19c7f-3949-4f2b-9866-db5a32f84775"],
Cell[149959, 2743, 7227, 123, 252, "Input",ExpressionUUID->"a8df5b6e-50f1-4cf1-97bf-cba7ea39cc19"],
Cell[157189, 2868, 162, 3, 31, "Input",ExpressionUUID->"81b3aebb-a801-495c-a09f-6ec62e583b95"]
}, Closed]],
Cell[CellGroupData[{
Cell[157388, 2876, 305, 9, 39, "Subsection",ExpressionUUID->"bc9cbeff-05eb-4847-b18c-efb73868bc4e"],
Cell[157696, 2887, 6243, 107, 204, "Input",ExpressionUUID->"726d69e6-dee4-4fd8-95a5-b65d9c35fbfa"],
Cell[163942, 2996, 208, 5, 31, "Input",ExpressionUUID->"6ec59939-45fc-4da8-b9b5-0f3df4d875fd"],
Cell[164153, 3003, 7568, 129, 186, "Input",ExpressionUUID->"8512da52-2ba1-42d6-8ee2-47f3fcc82100"],
Cell[171724, 3134, 218, 5, 31, "Input",ExpressionUUID->"c7326dd0-fda6-497b-9b1f-ddc16e310ad2"],
Cell[171945, 3141, 7227, 123, 252, "Input",ExpressionUUID->"bda95bbe-5f08-4318-a8bd-bb59a2d8305a"],
Cell[179175, 3266, 160, 3, 31, "Input",ExpressionUUID->"f2b4a3f5-32ce-4c28-8503-865b39d7dcc1"]
}, Closed]],
Cell[CellGroupData[{
Cell[179372, 3274, 366, 11, 39, "Subsection",ExpressionUUID->"96bbdcdc-586a-40dd-a795-7568c5b933b5"],
Cell[179741, 3287, 6243, 107, 204, "Input",ExpressionUUID->"a0b5b64f-a1a2-4344-adb6-889952226cb5"],
Cell[185987, 3396, 214, 5, 31, "Input",ExpressionUUID->"49d0882b-62d5-4663-8f50-8247d7ac26fc"],
Cell[186204, 3403, 7605, 129, 224, "Input",ExpressionUUID->"bb199148-b719-4935-b383-877725e4e8d2"],
Cell[193812, 3534, 264, 7, 31, "Input",ExpressionUUID->"084506c6-a807-4dc7-90a9-e7ab845aa041"],
Cell[194079, 3543, 7568, 129, 186, "Input",ExpressionUUID->"692ef131-ff5d-4e87-9d5f-6dea3b20a30f"],
Cell[201650, 3674, 221, 5, 31, "Input",ExpressionUUID->"62f3c572-f761-4377-922b-dcc3b71941d9"],
Cell[201874, 3681, 7227, 123, 252, "Input",ExpressionUUID->"1d2df252-f8f6-4073-8a90-0b5dd4679c5b"],
Cell[209104, 3806, 164, 3, 31, "Input",ExpressionUUID->"992ecea3-cab2-49e9-8829-59ffd0351a92"]
}, Closed]],
Cell[CellGroupData[{
Cell[209305, 3814, 356, 11, 39, "Subsection",ExpressionUUID->"80b7e753-426d-4691-9c42-b5e6d37c36c9"],
Cell[209664, 3827, 6243, 107, 204, "Input",ExpressionUUID->"e009eae5-479b-4ddc-b049-61ca68115ac4"],
Cell[215910, 3936, 212, 5, 31, "Input",ExpressionUUID->"a726e8b0-67cc-4e5a-9063-38c7b01c3347"],
Cell[216125, 3943, 7605, 129, 224, "Input",ExpressionUUID->"c0e69beb-7592-49a0-86cb-461f34eabf40"],
Cell[223733, 4074, 262, 7, 31, "Input",ExpressionUUID->"70923afd-0347-4d54-a9c7-b98b821b4080"],
Cell[223998, 4083, 7568, 129, 186, "Input",ExpressionUUID->"fc220297-68b7-43e3-a690-7173e26be84d"],
Cell[231569, 4214, 220, 5, 31, "Input",ExpressionUUID->"8ba3619c-b35e-4a7e-adf6-414d5b18814c"],
Cell[231792, 4221, 7227, 123, 252, "Input",ExpressionUUID->"7251082b-291d-4800-8465-1bbfc8ec11da"],
Cell[239022, 4346, 161, 3, 31, "Input",ExpressionUUID->"db5100ba-c09b-4277-99de-777124a65ae1"]
}, Closed]],
Cell[CellGroupData[{
Cell[239220, 4354, 331, 10, 41, "Subsection",ExpressionUUID->"8c87b047-480c-45b2-8c96-d54eefe11627"],
Cell[239554, 4366, 7568, 129, 186, "Input",ExpressionUUID->"95bd828f-ab47-4f7c-a77b-9b868e258fd8"],
Cell[247125, 4497, 221, 5, 31, "Input",ExpressionUUID->"92bebd6b-2990-491e-b7cd-47ce539f8fa0"],
Cell[247349, 4504, 7227, 123, 252, "Input",ExpressionUUID->"e2dd00a3-3f0b-43eb-9c78-87254e902f76"],
Cell[254579, 4629, 159, 3, 31, "Input",ExpressionUUID->"a0d71fbe-d929-4b45-accf-38489608822b"]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/N4_OS_data.m <==
(* ::Package:: *)

(* ::Section:: *)
(*Four-Point Open String numerator data*)


(*This file contains all of the four-point open string numerator data.
The functions are named for the topology and zeta coefficient, and the arguments refer
to the external legs that meet at the same vertex, eg the triangle numerator
that carries zeta[2]^2 is given by NtriZ2Z2[3,4] and the two bubble numerators are
NbubZ2Z2[1,2][3,4] and NbubZ2Z2[2,3,4] for the standard bubble and bubble-on-external 
respectively.
The notation attempts to mirror that of the paper it accompanies, with
Mandelstam invariants
    s[i,j] = 2 k_i k_j
    s[l,i,j,...] = 2 l.k_{ij...} + s[i,j,...]
*)


(* ::Subsection::Closed:: *)
(*Subscript[\[Zeta], 2] order*)


NtriZ2[3,4]=-s[1,2];


(* ::Subsection::Closed:: *)
(*Subscript[\[Zeta], 3] order*)


NtriZ3[3,4]=1/2 s[1,2]^2+1/2 s[1,2] s[\[ScriptL],1]+1/2 s[1,2] s[l,2]+s[1,2] s[l,3];
NbubZ3[2,3,4]=3/2 s[1,2]+3/2 s[2,3];


(* ::Subsection::Closed:: *)
(*Subscript[\[Zeta], 2]^2 order*)


NtriZ2Z2[3,4]=-(11/20) s[1,2]^3-1/20 s[1,2]^2 s[l,1]-1/5 s[1,2] s[l,1]^2-1/20 s[1,2]^2 s[l,2]-2/5 s[1,2] s[l,1] s[l,2]-1/5 s[1,2] s[l,2]^2+3/10 s[1,2]^2 s[l,3]-2/5 s[1,2] s[l,1] s[l,3]-2/5 s[1,2] s[l,2] s[l,3]-2/5 s[1,2] s[l,3]^2;
NbubZ2Z2[1,2][3,4]=s[1,2]^2;
NbubZ2Z2[2,3,4]=-(13/20) s[1,2]^2-3/5 s[1,2] s[2,3]-9/20 s[2,3]^2-2/5 s[1,2] s[l,1]-3/5 s[2,3] s[l,1]-s[1,2] s[l,2]-s[2,3] s[l,2]-4/5 s[1,2] s[l,3]-1/5 s[2,3] s[l,3];
NtadZ2Z2=-(24/5) s[1,2]-24/5 s[2,3];


(* ::Subsection::Closed:: *)
(*Subscript[\[Zeta], 5] order*)


NtriZ5[3,4]=1/2 s[1,2]^4+s[1,2]^3 s[l,1]+s[1,2]^2 s[l,1]^2+1/2 s[1,2] s[l,1]^3+s[1,2]^3 s[l,2]+2 s[1,2]^2 s[l,1] s[l,2]+3/2 s[1,2] s[l,1]^2 s[l,2]+s[1,2]^2 s[l,2]^2+3/2 s[1,2] s[l,1] s[l,2]^2+1/2 s[1,2] s[l,2]^3+3/2 s[1,2]^3 s[l,3]+2 s[1,2]^2 s[l,1] s[l,3]+3/2 s[1,2] s[l,1]^2 s[l,3]+2 s[1,2]^2 s[l,2] s[l,3]+3 s[1,2] s[l,1] s[l,2] s[l,3]+3/2 s[1,2] s[l,2]^2 s[l,3]+1/2 s[1,2]^2 s[l,3]^2+3/2 s[1,2] s[l,1] s[l,3]^2+3/2 s[1,2] s[l,2] s[l,3]^2+s[1,2] s[l,3]^3;
NbubZ5[2,3,4]=7/2 s[1,2]^3+15/2 s[1,2]^2 s[2,3]+6 s[1,2] s[2,3]^2+2 s[2,3]^3+1/4 s[1,2]^2 s[l,1]+1/2 s[1,2] s[2,3] s[l,1]-1/4 s[2,3]^2 s[l,1]+3/2 s[1,2] s[l,1]^2+2 s[2,3] s[l,1]^2+s[1,2]^2 s[l,2]-1/2 s[1,2] s[2,3] s[l,2]-3/2 s[2,3]^2 s[l,2]+3 s[1,2] s[l,1] s[l,2]+4 s[2,3] s[l,1] s[l,2]+7/2 s[1,2] s[l,2]^2+7/2 s[2,3] s[l,2]^2-2 s[1,2]^2 s[l,3]-3 s[1,2] s[2,3] s[l,3]+3/2 s[1,2] s[l,1] s[l,3]+s[2,3] s[l,1] s[l,3]+9/2 s[1,2] s[l,2] s[l,3]+5/2 s[2,3] s[l,2] s[l,3]+5/2 s[1,2] s[l,3]^2+3/2 s[2,3] s[l,3]^2;
NtadZ5=2 s[1,2]^2+8 s[1,2] s[2,3]+2 s[2,3]^2;


(* ::Subsection::Closed:: *)
(*Subscript[\[Zeta], 2] Subscript[\[Zeta], 3] order*)


NtriZ2Z3[3,4]=-(1/2) s[1,2]^3 s[l,1]-1/2 s[1,2]^2 s[l,1]^2-1/2 s[1,2]^3 s[l,2]-s[1,2]^2 s[l,1] s[l,2]-1/2 s[1,2]^2 s[l,2]^2-s[1,2]^2 s[l,1] s[l,3]-s[1,2]^2 s[l,2] s[l,3]-s[1,2]^2 s[l,3]^2;
NbubZ2Z3[1,2][3,4]=-s[1,2]^3-s[1,2]^2 s[l,1]-s[1,2]^2 s[l,3];
NbubZ2Z3[2,3,4]=-3 s[1,2]^2 s[2,3]-3 s[1,2] s[2,3]^2-1/2 s[2,3]^3+s[1,2]^2 s[l,1]+s[1,2] s[2,3] s[l,1]+1/2 s[2,3]^2 s[l,1]+3/2 s[1,2]^2 s[l,2]+2 s[1,2] s[2,3] s[l,2]+3/2 s[2,3]^2 s[l,2]+s[1,2]^2 s[l,3]+s[1,2] s[2,3] s[l,3]+1/2 s[2,3]^2 s[l,3];


(* ::Subsection::Closed:: *)
(*Subscript[\[Zeta], 2]^3 order*)


NtriZ2Z2Z2[3,4]=-(47/140) s[1,2]^5-3/35 s[1,2]^4 s[l,1]-23/140 s[1,2]^3 s[l,1]^2-3/35 s[1,2]^2 s[l,1]^3-4/35 s[1,2] s[l,1]^4-3/35 s[1,2]^4 s[l,2]-23/70 s[1,2]^3 s[l,1] s[l,2]-9/35 s[1,2]^2 s[l,1]^2 s[l,2]-16/35 s[1,2] s[l,1]^3 s[l,2]-23/140 s[1,2]^3 s[l,2]^2-9/35 s[1,2]^2 s[l,1] s[l,2]^2-24/35 s[1,2] s[l,1]^2 s[l,2]^2-3/35 s[1,2]^2 s[l,2]^3-16/35 s[1,2] s[l,1] s[l,2]^3-4/35 s[1,2] s[l,2]^4+5/14 s[1,2]^4 s[l,3]-23/70 s[1,2]^3 s[l,1] s[l,3]-9/35 s[1,2]^2 s[l,1]^2 s[l,3]-16/35 s[1,2] s[l,1]^3 s[l,3]-23/70 s[1,2]^3 s[l,2] s[l,3]-18/35 s[1,2]^2 s[l,1] s[l,2] s[l,3]-48/35 s[1,2] s[l,1]^2 s[l,2] s[l,3]-9/35 s[1,2]^2 s[l,2]^2 s[l,3]-48/35 s[1,2] s[l,1] s[l,2]^2 s[l,3]-16/35 s[1,2] s[l,2]^3 s[l,3]-53/70 s[1,2]^3 s[l,3]^2-9/35 s[1,2]^2 s[l,1] s[l,3]^2-24/35 s[1,2] s[l,1]^2 s[l,3]^2-9/35 s[1,2]^2 s[l,2] s[l,3]^2-48/35 s[1,2] s[l,1] s[l,2] s[l,3]^2-24/35 s[1,2] s[l,2]^2 s[l,3]^2+2/7 s[1,2]^2 s[l,3]^3-16/35 s[1,2] s[l,1] s[l,3]^3-16/35 s[1,2] s[l,2] s[l,3]^3-8/35 s[1,2] s[l,3]^4;
NbubZ2Z2Z2[1,2][3,4]=11/10 s[1,2]^4+1/10 s[1,2]^3 s[l,1]+2/5 s[1,2]^2 s[l,1]^2+2/5 s[1,2]^3 s[l,2]+2/5 s[1,2]^2 s[l,1] s[l,2]+2/5 s[1,2]^2 s[l,2]^2-3/10 s[1,2]^3 s[l,3]+2/5 s[1,2]^2 s[l,1] s[l,3]+2/5 s[1,2]^2 s[l,2] s[l,3]+2/5 s[1,2]^2 s[l,3]^2;
NbubZ2Z2Z2[2,3,4]=-(113/140) s[1,2]^4-8/7 s[1,2]^3 s[2,3]-87/70 s[1,2]^2 s[2,3]^2-47/70 s[1,2] s[2,3]^3-11/35 s[2,3]^4-64/105 s[1,2]^3 s[l,1]-271/420 s[1,2]^2 s[2,3] s[l,1]-23/420 s[1,2] s[2,3]^2 s[l,1]-89/420 s[2,3]^3 s[l,1]-64/105 s[1,2]^2 s[l,1]^2-62/105 s[1,2] s[2,3] s[l,1]^2-1/105 s[2,3]^2 s[l,1]^2-16/35 s[1,2] s[l,1]^3-4/7 s[2,3] s[l,1]^3-593/420 s[1,2]^3 s[l,2]-127/210 s[1,2]^2 s[2,3] s[l,2]+31/210 s[1,2] s[2,3]^2 s[l,2]-109/420 s[2,3]^3 s[l,2]-128/105 s[1,2]^2 s[l,1] s[l,2]-124/105 s[1,2] s[2,3] s[l,1] s[l,2]-2/105 s[2,3]^2 s[l,1] s[l,2]-48/35 s[1,2] s[l,1]^2 s[l,2]-12/7 s[2,3] s[l,1]^2 s[l,2]-25/21 s[1,2]^2 s[l,2]^2-76/105 s[1,2] s[2,3] s[l,2]^2+1/15 s[2,3]^2 s[l,2]^2-48/35 s[1,2] s[l,1] s[l,2]^2-12/7 s[2,3] s[l,1] s[l,2]^2-36/35 s[1,2] s[l,2]^3-36/35 s[2,3] s[l,2]^3-79/210 s[1,2]^3 s[l,3]+79/70 s[1,2]^2 s[2,3] s[l,3]+23/105 s[1,2] s[2,3]^2 s[l,3]-9/140 s[2,3]^3 s[l,3]-1/5 s[1,2]^2 s[l,1] s[l,3]+58/105 s[1,2] s[2,3] s[l,1] s[l,3]-2/105 s[2,3]^2 s[l,1] s[l,3]-24/35 s[1,2] s[l,1]^2 s[l,3]-4/7 s[2,3] s[l,1]^2 s[l,3]-1/5 s[1,2]^2 s[l,2] s[l,3]+68/105 s[1,2] s[2,3] s[l,2] s[l,3]-13/105 s[2,3]^2 s[l,2] s[l,3]-48/35 s[1,2] s[l,1] s[l,2] s[l,3]-8/7 s[2,3] s[l,1] s[l,2] s[l,3]-64/35 s[1,2] s[l,2]^2 s[l,3]-44/35 s[2,3] s[l,2]^2 s[l,3]+1/3 s[1,2]^2 s[l,3]^2-8/21 s[1,2] s[2,3] s[l,3]^2-11/35 s[2,3]^2 s[l,3]^2-16/35 s[1,2] s[l,1] s[l,3]^2-4/7 s[2,3] s[l,1] s[l,3]^2-8/5 s[1,2] s[l,2] s[l,3]^2-36/35 s[2,3] s[l,2] s[l,3]^2-24/35 s[1,2] s[l,3]^3-4/35 s[2,3] s[l,3]^3;
NtadZ2Z2Z2=-(76/35) s[1,2]^3-104/35 s[1,2]^2 s[2,3]-104/35 s[1,2] s[2,3]^2-76/35 s[2,3]^3+152/35 s[1,2]^2 s[l,1]-152/35 s[2,3]^2 s[l,1]-32/7 s[1,2] s[l,1]^2-48/7 s[2,3] s[l,1]^2-48/7 s[1,2] s[l,1] s[l,2]-80/7 s[2,3] s[l,1] s[l,2]-64/7 s[1,2] s[l,2]^2-64/7 s[2,3] s[l,2]^2+152/35 s[1,2]^2 s[l,3]-152/35 s[2,3]^2 s[l,3]-16/7 s[1,2] s[l,1] s[l,3]-16/7 s[2,3] s[l,1] s[l,3]-80/7 s[1,2] s[l,2] s[l,3]-48/7 s[2,3] s[l,2] s[l,3]-48/7 s[1,2] s[l,3]^2-32/7 s[2,3] s[l,3]^2;


(* ::Subsection::Closed:: *)
(*Subscript[\[Zeta], 3]^2 order*)


NtriZ3Z3[3,4]=1/4 s[1,2]^4 s[l,1]+1/2 s[1,2]^3 s[l,1]^2+1/4 s[1,2]^2 s[l,1]^3+1/4 s[1,2]^4 s[l,2]+s[1,2]^3 s[l,1] s[l,2]+3/4 s[1,2]^2 s[l,1]^2 s[l,2]+1/2 s[1,2]^3 s[l,2]^2+3/4 s[1,2]^2 s[l,1] s[l,2]^2+1/4 s[1,2]^2 s[l,2]^3+1/4 s[1,2]^4 s[l,3]+s[1,2]^3 s[l,1] s[l,3]+3/4 s[1,2]^2 s[l,1]^2 s[l,3]+s[1,2]^3 s[l,2] s[l,3]+3/2 s[1,2]^2 s[l,1] s[l,2] s[l,3]+3/4 s[1,2]^2 s[l,2]^2 s[l,3]+1/4 s[1,2]^3 s[l,3]^2+3/4 s[1,2]^2 s[l,1] s[l,3]^2+3/4 s[1,2]^2 s[l,2] s[l,3]^2+1/2 s[1,2]^2 s[l,3]^3;
NbubZ3Z3[1,2][3,4]=-(1/2) s[1,2]^3 s[l,2]-1/2 s[1,2]^2 s[l,1] s[l,2]-1/2 s[1,2]^2 s[l,2]^2+1/2 s[1,2]^3 s[l,3]+1/2 s[1,2]^2 s[l,1] s[l,3]-1/2 s[1,2]^2 s[l,2] s[l,3];
NbubZ3Z3[2,3,4]=2 s[1,2]^3 s[2,3]+15/4 s[1,2]^2 s[2,3]^2+2 s[1,2] s[2,3]^3+1/4 s[2,3]^4-3/4 s[1,2]^3 s[l,1]-3/4 s[1,2]^2 s[2,3] s[l,1]+1/4 s[2,3]^3 s[l,1]-3/4 s[1,2]^2 s[l,1]^2-s[1,2] s[2,3] s[l,1]^2-1/2 s[2,3]^2 s[l,1]^2-5/4 s[1,2]^3 s[l,2]-3/2 s[1,2]^2 s[2,3] s[l,2]-3/4 s[1,2] s[2,3]^2 s[l,2]-3/2 s[1,2]^2 s[l,1] s[l,2]-2 s[1,2] s[2,3] s[l,1] s[l,2]-s[2,3]^2 s[l,1] s[l,2]-5/4 s[1,2]^2 s[l,2]^2-2 s[1,2] s[2,3] s[l,2]^2-5/4 s[2,3]^2 s[l,2]^2-5/4 s[1,2]^3 s[l,3]-3/2 s[1,2]^2 s[2,3] s[l,3]-3/4 s[1,2] s[2,3]^2 s[l,3]-1/2 s[2,3]^3 s[l,3]-s[1,2]^2 s[l,1] s[l,3]-s[1,2] s[2,3] s[l,1] s[l,3]-3/4 s[2,3]^2 s[l,1] s[l,3]-5/4 s[1,2]^2 s[l,2] s[l,3]-2 s[1,2] s[2,3] s[l,2] s[l,3]-5/4 s[2,3]^2 s[l,2] s[l,3]+1/4 s[1,2]^2 s[l,3]^2-1/2 s[1,2] s[2,3] s[l,3]^2+1/4 s[2,3]^2 s[l,3]^2;
NtadZ3Z3=3 s[1,2]^3+6 s[1,2]^2 s[2,3]+6 s[1,2] s[2,3]^2+3 s[2,3]^3;


(* ::Subsection::Closed:: *)
(*Subscript[\[Zeta], 7] order*)


NtriZ7[3,4]=1/2 s[1,2]^6+3/2 s[1,2]^5 s[l,1]+5/2 s[1,2]^4 s[l,1]^2+5/2 s[1,2]^3 s[l,1]^3+3/2 s[1,2]^2 s[l,1]^4+1/2 s[1,2] s[l,1]^5+3/2 s[1,2]^5 s[l,2]+5 s[1,2]^4 s[l,1] s[l,2]+15/2 s[1,2]^3 s[l,1]^2 s[l,2]+6 s[1,2]^2 s[l,1]^3 s[l,2]+5/2 s[1,2] s[l,1]^4 s[l,2]+5/2 s[1,2]^4 s[l,2]^2+15/2 s[1,2]^3 s[l,1] s[l,2]^2+9 s[1,2]^2 s[l,1]^2 s[l,2]^2+5 s[1,2] s[l,1]^3 s[l,2]^2+5/2 s[1,2]^3 s[l,2]^3+6 s[1,2]^2 s[l,1] s[l,2]^3+5 s[1,2] s[l,1]^2 s[l,2]^3+3/2 s[1,2]^2 s[l,2]^4+5/2 s[1,2] s[l,1] s[l,2]^4+1/2 s[1,2] s[l,2]^5+2 s[1,2]^5 s[l,3]+5 s[1,2]^4 s[l,1] s[l,3]+15/2 s[1,2]^3 s[l,1]^2 s[l,3]+6 s[1,2]^2 s[l,1]^3 s[l,3]+5/2 s[1,2] s[l,1]^4 s[l,3]+5 s[1,2]^4 s[l,2] s[l,3]+15 s[1,2]^3 s[l,1] s[l,2] s[l,3]+18 s[1,2]^2 s[l,1]^2 s[l,2] s[l,3]+10 s[1,2] s[l,1]^3 s[l,2] s[l,3]+15/2 s[1,2]^3 s[l,2]^2 s[l,3]+18 s[1,2]^2 s[l,1] s[l,2]^2 s[l,3]+15 s[1,2] s[l,1]^2 s[l,2]^2 s[l,3]+6 s[1,2]^2 s[l,2]^3 s[l,3]+10 s[1,2] s[l,1] s[l,2]^3 s[l,3]+5/2 s[1,2] s[l,2]^4 s[l,3]+3/2 s[1,2]^4 s[l,3]^2+15/2 s[1,2]^3 s[l,1] s[l,3]^2+9 s[1,2]^2 s[l,1]^2 s[l,3]^2+5 s[1,2] s[l,1]^3 s[l,3]^2+15/2 s[1,2]^3 s[l,2] s[l,3]^2+18 s[1,2]^2 s[l,1] s[l,2] s[l,3]^2+15 s[1,2] s[l,1]^2 s[l,2] s[l,3]^2+9 s[1,2]^2 s[l,2]^2 s[l,3]^2+15 s[1,2] s[l,1] s[l,2]^2 s[l,3]^2+5 s[1,2] s[l,2]^3 s[l,3]^2+4 s[1,2]^3 s[l,3]^3+6 s[1,2]^2 s[l,1] s[l,3]^3+5 s[1,2] s[l,1]^2 s[l,3]^3+6 s[1,2]^2 s[l,2] s[l,3]^3+10 s[1,2] s[l,1] s[l,2] s[l,3]^3+5 s[1,2] s[l,2]^2 s[l,3]^3+1/2 s[1,2]^2 s[l,3]^4+5/2 s[1,2] s[l,1] s[l,3]^4+5/2 s[1,2] s[l,2] s[l,3]^4+s[1,2] s[l,3]^5;
NbubZ7[2,3,4]=11/2 s[1,2]^5+35/2 s[1,2]^4 s[2,3]+26 s[1,2]^3 s[2,3]^2+45/2 s[1,2]^2 s[2,3]^3+11 s[1,2] s[2,3]^4+5/2 s[2,3]^5+3/2 s[1,2]^4 s[l,1]+4 s[1,2]^3 s[2,3] s[l,1]+3/2 s[1,2]^2 s[2,3]^2 s[l,1]-s[1,2] s[2,3]^3 s[l,1]-s[2,3]^4 s[l,1]+93/32 s[1,2]^3 s[l,1]^2+215/32 s[1,2]^2 s[2,3] s[l,1]^2+183/32 s[1,2] s[2,3]^2 s[l,1]^2+109/32 s[2,3]^3 s[l,1]^2+3/2 s[1,2]^2 s[l,1]^3+1/2 s[1,2] s[2,3] s[l,1]^3-2 s[2,3]^2 s[l,1]^3+5/2 s[1,2] s[l,1]^4+3 s[2,3] s[l,1]^4+4 s[1,2]^4 s[l,2]+3 s[1,2]^3 s[2,3] s[l,2]-6 s[1,2]^2 s[2,3]^2 s[l,2]-19/2 s[1,2] s[2,3]^3 s[l,2]-9/2 s[2,3]^4 s[l,2]+93/16 s[1,2]^3 s[l,1] s[l,2]+215/16 s[1,2]^2 s[2,3] s[l,1] s[l,2]+183/16 s[1,2] s[2,3]^2 s[l,1] s[l,2]+109/16 s[2,3]^3 s[l,1] s[l,2]+9/2 s[1,2]^2 s[l,1]^2 s[l,2]+3/2 s[1,2] s[2,3] s[l,1]^2 s[l,2]-6 s[2,3]^2 s[l,1]^2 s[l,2]+10 s[1,2] s[l,1]^3 s[l,2]+12 s[2,3] s[l,1]^3 s[l,2]+117/16 s[1,2]^3 s[l,2]^2+135/16 s[1,2]^2 s[2,3] s[l,2]^2+87/16 s[1,2] s[2,3]^2 s[l,2]^2+69/16 s[2,3]^3 s[l,2]^2+9/2 s[1,2]^2 s[l,1] s[l,2]^2+3/2 s[1,2] s[2,3] s[l,1] s[l,2]^2-6 s[2,3]^2 s[l,1] s[l,2]^2+15 s[1,2] s[l,1]^2 s[l,2]^2+18 s[2,3] s[l,1]^2 s[l,2]^2+4 s[1,2]^2 s[l,2]^3-3/2 s[1,2] s[2,3] s[l,2]^3-11/2 s[2,3]^2 s[l,2]^3+10 s[1,2] s[l,1] s[l,2]^3+12 s[2,3] s[l,1] s[l,2]^3+11/2 s[1,2] s[l,2]^4+11/2 s[2,3] s[l,2]^4-6 s[1,2]^4 s[l,3]-18 s[1,2]^3 s[2,3] s[l,3]-21 s[1,2]^2 s[2,3]^2 s[l,3]-25/2 s[1,2] s[2,3]^3 s[l,3]-3/2 s[2,3]^4 s[l,3]-19/16 s[1,2]^3 s[l,1] s[l,3]+1/8 s[1,2]^2 s[2,3] s[l,1] s[l,3]+93/16 s[1,2] s[2,3]^2 s[l,1] s[l,3]+3 s[2,3]^3 s[l,1] s[l,3]-5/2 s[1,2]^2 s[l,1]^2 s[l,3]-8 s[1,2] s[2,3] s[l,1]^2 s[l,3]-9/2 s[2,3]^2 s[l,1]^2 s[l,3]+5 s[1,2] s[l,1]^3 s[l,3]+9/2 s[2,3] s[l,1]^3 s[l,3]+13/8 s[1,2]^3 s[l,2] s[l,3]+21/4 s[1,2]^2 s[2,3] s[l,2] s[l,3]+141/8 s[1,2] s[2,3]^2 s[l,2] s[l,3]+17/2 s[2,3]^3 s[l,2] s[l,3]-5 s[1,2]^2 s[l,1] s[l,2] s[l,3]-16 s[1,2] s[2,3] s[l,1] s[l,2] s[l,3]-9 s[2,3]^2 s[l,1] s[l,2] s[l,3]+15 s[1,2] s[l,1]^2 s[l,2] s[l,3]+27/2 s[2,3] s[l,1]^2 s[l,2] s[l,3]-3/2 s[1,2]^2 s[l,2]^2 s[l,3]-27/2 s[1,2] s[2,3] s[l,2]^2 s[l,3]-15/2 s[2,3]^2 s[l,2]^2 s[l,3]+15 s[1,2] s[l,1] s[l,2]^2 s[l,3]+27/2 s[2,3] s[l,1] s[l,2]^2 s[l,3]+25/2 s[1,2] s[l,2]^3 s[l,3]+19/2 s[2,3] s[l,2]^3 s[l,3]+85/16 s[1,2]^3 s[l,3]^2+285/16 s[1,2]^2 s[2,3] s[l,3]^2+18 s[1,2] s[2,3]^2 s[l,3]^2+7/2 s[2,3]^3 s[l,3]^2-5 s[1,2]^2 s[l,1] s[l,3]^2-11/2 s[1,2] s[2,3] s[l,1] s[l,3]^2-3/2 s[2,3]^2 s[l,1] s[l,3]^2+5 s[1,2] s[l,1]^2 s[l,3]^2+11/2 s[2,3] s[l,1]^2 s[l,3]^2-6 s[1,2]^2 s[l,2] s[l,3]^2-27/2 s[1,2] s[2,3] s[l,2] s[l,3]^2-9/2 s[2,3]^2 s[l,2] s[l,3]^2+10 s[1,2] s[l,1] s[l,2] s[l,3]^2+11 s[2,3] s[l,1] s[l,2] s[l,3]^2+15 s[1,2] s[l,2]^2 s[l,3]^2+21/2 s[2,3] s[l,2]^2 s[l,3]^2-6 s[1,2]^2 s[l,3]^3-17/2 s[1,2] s[2,3] s[l,3]^3-1/2 s[2,3]^2 s[l,3]^3+5/2 s[1,2] s[l,1] s[l,3]^3+2 s[2,3] s[l,1] s[l,3]^3+10 s[1,2] s[l,2] s[l,3]^3+9/2 s[2,3] s[l,2] s[l,3]^3+7/2 s[1,2] s[l,3]^4+3/2 s[2,3] s[l,3]^4;
NtadZ7=4 s[1,2]^4+38 s[1,2]^3 s[2,3]+60 s[1,2]^2 s[2,3]^2+38 s[1,2] s[2,3]^3+4 s[2,3]^4+24 s[1,2]^3 s[l,1]+21 s[1,2]^2 s[2,3] s[l,1]-21 s[1,2] s[2,3]^2 s[l,1]-24 s[2,3]^3 s[l,1]+9 s[1,2]^2 s[l,1]^2+19 s[1,2] s[2,3] s[l,1]^2+2 s[2,3]^2 s[l,1]^2+13 s[1,2]^2 s[l,1] s[l,2]+30 s[1,2] s[2,3] s[l,1] s[l,2]-s[2,3]^2 s[l,1] s[l,2]+6 s[1,2]^2 s[l,2]^2+30 s[1,2] s[2,3] s[l,2]^2+6 s[2,3]^2 s[l,2]^2+24 s[1,2]^3 s[l,3]+21 s[1,2]^2 s[2,3] s[l,3]-21 s[1,2] s[2,3]^2 s[l,3]-24 s[2,3]^3 s[l,3]+5 s[1,2]^2 s[l,1] s[l,3]+8 s[1,2] s[2,3] s[l,1] s[l,3]+5 s[2,3]^2 s[l,1] s[l,3]-s[1,2]^2 s[l,2] s[l,3]+30 s[1,2] s[2,3] s[l,2] s[l,3]+13 s[2,3]^2 s[l,2] s[l,3]+2 s[1,2]^2 s[l,3]^2+19 s[1,2] s[2,3] s[l,3]^2+9 s[2,3]^2 s[l,3]^2;


(* ::Subsection::Closed:: *)
(*Subscript[\[Zeta], 2]^2 Subscript[\[Zeta], 3] order*)


NtriZ2Z2Z3[3,4]=-(1/5) s[1,2]^5 s[l,1]-1/4 s[1,2]^4 s[l,1]^2-1/4 s[1,2]^3 s[l,1]^3-1/5 s[1,2]^2 s[l,1]^4-1/5 s[1,2]^5 s[l,2]-1/2 s[1,2]^4 s[l,1] s[l,2]-3/4 s[1,2]^3 s[l,1]^2 s[l,2]-4/5 s[1,2]^2 s[l,1]^3 s[l,2]-1/4 s[1,2]^4 s[l,2]^2-3/4 s[1,2]^3 s[l,1] s[l,2]^2-6/5 s[1,2]^2 s[l,1]^2 s[l,2]^2-1/4 s[1,2]^3 s[l,2]^3-4/5 s[1,2]^2 s[l,1] s[l,2]^3-1/5 s[1,2]^2 s[l,2]^4+3/20 s[1,2]^5 s[l,3]-1/2 s[1,2]^4 s[l,1] s[l,3]-3/4 s[1,2]^3 s[l,1]^2 s[l,3]-4/5 s[1,2]^2 s[l,1]^3 s[l,3]-1/2 s[1,2]^4 s[l,2] s[l,3]-3/2 s[1,2]^3 s[l,1] s[l,2] s[l,3]-12/5 s[1,2]^2 s[l,1]^2 s[l,2] s[l,3]-3/4 s[1,2]^3 s[l,2]^2 s[l,3]-12/5 s[1,2]^2 s[l,1] s[l,2]^2 s[l,3]-4/5 s[1,2]^2 s[l,2]^3 s[l,3]-19/20 s[1,2]^4 s[l,3]^2-3/4 s[1,2]^3 s[l,1] s[l,3]^2-6/5 s[1,2]^2 s[l,1]^2 s[l,3]^2-3/4 s[1,2]^3 s[l,2] s[l,3]^2-12/5 s[1,2]^2 s[l,1] s[l,2] s[l,3]^2-6/5 s[1,2]^2 s[l,2]^2 s[l,3]^2+3/10 s[1,2]^3 s[l,3]^3-4/5 s[1,2]^2 s[l,1] s[l,3]^3-4/5 s[1,2]^2 s[l,2] s[l,3]^3-2/5 s[1,2]^2 s[l,3]^4;
NbubZ2Z2Z3[1,2][3,4]=-(7/10) s[1,2]^5+3/10 s[1,2]^4 s[l,1]+s[1,2]^3 s[l,1]^2+1/2 s[1,2]^4 s[l,2]+7/10 s[1,2]^3 s[l,1] s[l,2]+1/5 s[1,2]^2 s[l,1]^2 s[l,2]+1/2 s[1,2]^3 s[l,2]^2+1/5 s[1,2]^2 s[l,1] s[l,2]^2-1/5 s[1,2]^4 s[l,3]+13/10 s[1,2]^3 s[l,1] s[l,3]-1/5 s[1,2]^2 s[l,1]^2 s[l,3]+7/10 s[1,2]^3 s[l,2] s[l,3]+2/5 s[1,2]^2 s[l,1] s[l,2] s[l,3]+1/5 s[1,2]^2 s[l,2]^2 s[l,3]+4/5 s[1,2]^3 s[l,3]^2-1/5 s[1,2]^2 s[l,1] s[l,3]^2+1/5 s[1,2]^2 s[l,2] s[l,3]^2;
NbubZ2Z2Z3[2,3,4]=-2 s[1,2]^4 s[2,3]-14/5 s[1,2]^3 s[2,3]^2-9/4 s[1,2]^2 s[2,3]^3-13/10 s[1,2] s[2,3]^4-1/5 s[2,3]^5+4/5 s[1,2]^4 s[l,1]+9/20 s[1,2]^3 s[2,3] s[l,1]-19/20 s[1,2]^2 s[2,3]^2 s[l,1]-17/20 s[1,2] s[2,3]^3 s[l,1]-1/20 s[2,3]^4 s[l,1]+9/10 s[1,2]^3 s[l,1]^2+27/20 s[1,2]^2 s[2,3] s[l,1]^2+3/20 s[1,2] s[2,3]^2 s[l,1]^2-7/20 s[2,3]^3 s[l,1]^2+4/5 s[1,2]^2 s[l,1]^3+6/5 s[1,2] s[2,3] s[l,1]^3+3/5 s[2,3]^2 s[l,1]^3+7/5 s[1,2]^4 s[l,2]+9/10 s[1,2]^3 s[2,3] s[l,2]-7/10 s[1,2]^2 s[2,3]^2 s[l,2]-19/20 s[1,2] s[2,3]^3 s[l,2]+3/20 s[2,3]^4 s[l,2]+9/5 s[1,2]^3 s[l,1] s[l,2]+27/10 s[1,2]^2 s[2,3] s[l,1] s[l,2]+3/10 s[1,2] s[2,3]^2 s[l,1] s[l,2]-7/10 s[2,3]^3 s[l,1] s[l,2]+12/5 s[1,2]^2 s[l,1]^2 s[l,2]+18/5 s[1,2] s[2,3] s[l,1]^2 s[l,2]+9/5 s[2,3]^2 s[l,1]^2 s[l,2]+7/4 s[1,2]^3 s[l,2]^2+27/10 s[1,2]^2 s[2,3] s[l,2]^2+11/10 s[1,2] s[2,3]^2 s[l,2]^2-9/20 s[2,3]^3 s[l,2]^2+12/5 s[1,2]^2 s[l,1] s[l,2]^2+18/5 s[1,2] s[2,3] s[l,1] s[l,2]^2+9/5 s[2,3]^2 s[l,1] s[l,2]^2+7/5 s[1,2]^2 s[l,2]^3+12/5 s[1,2] s[2,3] s[l,2]^3+7/5 s[2,3]^2 s[l,2]^3+21/20 s[1,2]^4 s[l,3]+17/10 s[1,2]^3 s[2,3] s[l,3]+s[1,2]^2 s[2,3]^2 s[l,3]+3/4 s[1,2] s[2,3]^3 s[l,3]+1/4 s[2,3]^4 s[l,3]+4/5 s[1,2]^3 s[l,1] s[l,3]+31/20 s[1,2]^2 s[2,3] s[l,1] s[l,3]+23/20 s[1,2] s[2,3]^2 s[l,1] s[l,3]+9/20 s[2,3]^3 s[l,1] s[l,3]+7/5 s[1,2]^2 s[l,1]^2 s[l,3]+9/5 s[1,2] s[2,3] s[l,1]^2 s[l,3]+6/5 s[2,3]^2 s[l,1]^2 s[l,3]+33/20 s[1,2]^3 s[l,2] s[l,3]+31/10 s[1,2]^2 s[2,3] s[l,2] s[l,3]+3/2 s[1,2] s[2,3]^2 s[l,2] s[l,3]+13/20 s[2,3]^3 s[l,2] s[l,3]+14/5 s[1,2]^2 s[l,1] s[l,2] s[l,3]+18/5 s[1,2] s[2,3] s[l,1] s[l,2] s[l,3]+12/5 s[2,3]^2 s[l,1] s[l,2] s[l,3]+2 s[1,2]^2 s[l,2]^2 s[l,3]+18/5 s[1,2] s[2,3] s[l,2]^2 s[l,3]+11/5 s[2,3]^2 s[l,2]^2 s[l,3]+1/4 s[1,2]^3 s[l,3]^2+4/5 s[1,2]^2 s[2,3] s[l,3]^2-4/5 s[1,2] s[2,3]^2 s[l,3]^2-1/4 s[2,3]^3 s[l,3]^2+4/5 s[1,2]^2 s[l,1] s[l,3]^2+s[1,2] s[2,3] s[l,1] s[l,3]^2+1/5 s[2,3]^2 s[l,1] s[l,3]^2+2/5 s[1,2]^2 s[l,2] s[l,3]^2+2 s[1,2] s[2,3] s[l,2] s[l,3]^2+3/5 s[2,3]^2 s[l,2] s[l,3]^2-2/5 s[1,2]^2 s[l,3]^3+2/5 s[1,2] s[2,3] s[l,3]^3+1/5 s[2,3]^2 s[l,3]^3;
NtadZ2Z2Z3=-(9/5) s[1,2]^4-27/5 s[1,2]^3 s[2,3]-10 s[1,2]^2 s[2,3]^2-27/5 s[1,2] s[2,3]^3-9/5 s[2,3]^4-2 s[1,2]^3 s[l,1]+16/5 s[1,2]^2 s[2,3] s[l,1]-16/5 s[1,2] s[2,3]^2 s[l,1]+2 s[2,3]^3 s[l,1]+24/5 s[1,2] s[2,3] s[l,1]^2+24/5 s[1,2]^2 s[l,1] s[l,2]+48/5 s[1,2] s[2,3] s[l,1] s[l,2]+24/5 s[2,3]^2 s[l,1] s[l,2]+24/5 s[1,2]^2 s[l,2]^2+48/5 s[1,2] s[2,3] s[l,2]^2+24/5 s[2,3]^2 s[l,2]^2-2 s[1,2]^3 s[l,3]+16/5 s[1,2]^2 s[2,3] s[l,3]-16/5 s[1,2] s[2,3]^2 s[l,3]+2 s[2,3]^3 s[l,3]-24/5 s[1,2]^2 s[l,1] s[l,3]-24/5 s[2,3]^2 s[l,1] s[l,3]+24/5 s[1,2]^2 s[l,2] s[l,3]+48/5 s[1,2] s[2,3] s[l,2] s[l,3]+24/5 s[2,3]^2 s[l,2] s[l,3]+24/5 s[1,2] s[2,3] s[l,3]^2;


(* ::Subsection::Closed:: *)
(*Subscript[\[Zeta], 2] Subscript[\[Zeta], 5] order *)


NtriZ2Z5[3,4]=-(1/2) s[1,2]^5 s[l,1]-s[1,2]^4 s[l,1]^2-s[1,2]^3 s[l,1]^3-1/2 s[1,2]^2 s[l,1]^4-1/2 s[1,2]^5 s[l,2]-2 s[1,2]^4 s[l,1] s[l,2]-3 s[1,2]^3 s[l,1]^2 s[l,2]-2 s[1,2]^2 s[l,1]^3 s[l,2]-s[1,2]^4 s[l,2]^2-3 s[1,2]^3 s[l,1] s[l,2]^2-3 s[1,2]^2 s[l,1]^2 s[l,2]^2-s[1,2]^3 s[l,2]^3-2 s[1,2]^2 s[l,1] s[l,2]^3-1/2 s[1,2]^2 s[l,2]^4-2 s[1,2]^4 s[l,1] s[l,3]-3 s[1,2]^3 s[l,1]^2 s[l,3]-2 s[1,2]^2 s[l,1]^3 s[l,3]-2 s[1,2]^4 s[l,2] s[l,3]-6 s[1,2]^3 s[l,1] s[l,2] s[l,3]-6 s[1,2]^2 s[l,1]^2 s[l,2] s[l,3]-3 s[1,2]^3 s[l,2]^2 s[l,3]-6 s[1,2]^2 s[l,1] s[l,2]^2 s[l,3]-2 s[1,2]^2 s[l,2]^3 s[l,3]-2 s[1,2]^4 s[l,3]^2-3 s[1,2]^3 s[l,1] s[l,3]^2-3 s[1,2]^2 s[l,1]^2 s[l,3]^2-3 s[1,2]^3 s[l,2] s[l,3]^2-6 s[1,2]^2 s[l,1] s[l,2] s[l,3]^2-3 s[1,2]^2 s[l,2]^2 s[l,3]^2-2 s[1,2]^2 s[l,1] s[l,3]^3-2 s[1,2]^2 s[l,2] s[l,3]^3-s[1,2]^2 s[l,3]^4;
NbubZ2Z5[1,2][3,4]=-s[1,2]^5-2 s[1,2]^4 s[l,1]-2 s[1,2]^3 s[l,1]^2-s[1,2]^2 s[l,1]^3-1/2 s[1,2]^4 s[l,2]-2 s[1,2]^3 s[l,1] s[l,2]-3/2 s[1,2]^2 s[l,1]^2 s[l,2]-1/2 s[1,2]^3 s[l,2]^2-3/2 s[1,2]^2 s[l,1] s[l,2]^2-3/2 s[1,2]^4 s[l,3]-2 s[1,2]^3 s[l,1] s[l,3]-3/2 s[1,2]^2 s[l,1]^2 s[l,3]-2 s[1,2]^3 s[l,2] s[l,3]-3 s[1,2]^2 s[l,1] s[l,2] s[l,3]-3/2 s[1,2]^2 s[l,2]^2 s[l,3]-1/2 s[1,2]^3 s[l,3]^2-3/2 s[1,2]^2 s[l,1] s[l,3]^2-3/2 s[1,2]^2 s[l,2] s[l,3]^2-s[1,2]^2 s[l,3]^3;
NbubZ2Z5[2,3,4]=-5 s[1,2]^4 s[2,3]-10 s[1,2]^3 s[2,3]^2-9 s[1,2]^2 s[2,3]^3-4 s[1,2] s[2,3]^4-1/2 s[2,3]^5+s[1,2]^4 s[l,1]+1/4 s[1,2]^3 s[2,3] s[l,1]+s[1,2]^2 s[2,3]^2 s[l,1]+9/4 s[1,2] s[2,3]^3 s[l,1]+s[2,3]^4 s[l,1]+s[1,2]^3 s[l,1]^2-2 s[1,2]^2 s[2,3] s[l,1]^2-7/2 s[1,2] s[2,3]^2 s[l,1]^2-s[2,3]^3 s[l,1]^2+s[1,2]^2 s[l,1]^3+s[1,2] s[2,3] s[l,1]^3+1/2 s[2,3]^2 s[l,1]^3+3/2 s[1,2]^4 s[l,2]+1/2 s[1,2]^3 s[2,3] s[l,2]+5 s[1,2]^2 s[2,3]^2 s[l,2]+15/2 s[1,2] s[2,3]^3 s[l,2]+3 s[2,3]^4 s[l,2]+2 s[1,2]^3 s[l,1] s[l,2]-4 s[1,2]^2 s[2,3] s[l,1] s[l,2]-7 s[1,2] s[2,3]^2 s[l,1] s[l,2]-2 s[2,3]^3 s[l,1] s[l,2]+3 s[1,2]^2 s[l,1]^2 s[l,2]+3 s[1,2] s[2,3] s[l,1]^2 s[l,2]+3/2 s[2,3]^2 s[l,1]^2 s[l,2]+3/2 s[1,2]^3 s[l,2]^2-4 s[1,2]^2 s[2,3] s[l,2]^2-5 s[1,2] s[2,3]^2 s[l,2]^2-s[2,3]^3 s[l,2]^2+3 s[1,2]^2 s[l,1] s[l,2]^2+3 s[1,2] s[2,3] s[l,1] s[l,2]^2+3/2 s[2,3]^2 s[l,1] s[l,2]^2+3/2 s[1,2]^2 s[l,2]^3+2 s[1,2] s[2,3] s[l,2]^3+3/2 s[2,3]^2 s[l,2]^3+s[1,2]^4 s[l,3]+9/2 s[1,2]^3 s[2,3] s[l,3]+21/2 s[1,2]^2 s[2,3]^2 s[l,3]+6 s[1,2] s[2,3]^3 s[l,3]+s[2,3]^4 s[l,3]+s[1,2]^3 s[l,1] s[l,3]-11/2 s[1,2]^2 s[2,3] s[l,1] s[l,3]-11/2 s[1,2] s[2,3]^2 s[l,1] s[l,3]-2 s[2,3]^3 s[l,1] s[l,3]+2 s[1,2]^2 s[l,1]^2 s[l,3]+3/2 s[1,2] s[2,3] s[l,1]^2 s[l,3]+3/2 s[2,3]^2 s[l,1]^2 s[l,3]+s[1,2]^3 s[l,2] s[l,3]-11 s[1,2]^2 s[2,3] s[l,2] s[l,3]-13 s[1,2] s[2,3]^2 s[l,2] s[l,3]-5 s[2,3]^3 s[l,2] s[l,3]+4 s[1,2]^2 s[l,1] s[l,2] s[l,3]+3 s[1,2] s[2,3] s[l,1] s[l,2] s[l,3]+3 s[2,3]^2 s[l,1] s[l,2] s[l,3]+2 s[1,2]^2 s[l,2]^2 s[l,3]+3 s[1,2] s[2,3] s[l,2]^2 s[l,3]+5/2 s[2,3]^2 s[l,2]^2 s[l,3]-9 s[1,2]^2 s[2,3] s[l,3]^2-9 s[1,2] s[2,3]^2 s[l,3]^2-s[2,3]^3 s[l,3]^2+3 s[1,2]^2 s[l,1] s[l,3]^2+7/2 s[1,2] s[2,3] s[l,1] s[l,3]^2+3/2 s[2,3]^2 s[l,1] s[l,3]^2+3 s[1,2]^2 s[l,2] s[l,3]^2+7 s[1,2] s[2,3] s[l,2] s[l,3]^2+7/2 s[2,3]^2 s[l,2] s[l,3]^2+2 s[1,2]^2 s[l,3]^3+3 s[1,2] s[2,3] s[l,3]^3+1/2 s[2,3]^2 s[l,3]^3;
NtadZ2Z5=-4 s[1,2]^4-10 s[1,2]^3 s[2,3]-16 s[1,2]^2 s[2,3]^2-10 s[1,2] s[2,3]^3-4 s[2,3]^4-20 s[1,2]^3 s[l,1]-21 s[1,2]^2 s[2,3] s[l,1]+21 s[1,2] s[2,3]^2 s[l,1]+20 s[2,3]^3 s[l,1]-20 s[1,2]^3 s[l,3]-21 s[1,2]^2 s[2,3] s[l,3]+21 s[1,2] s[2,3]^2 s[l,3]+20 s[2,3]^3 s[l,3];


(* ::Subsection::Closed:: *)
(*Subscript[\[Zeta], 3,5] order*)


NbubZ35[2,3,4]=-(1/5) s[1,2]^5 s[l,1]-7/10 s[1,2]^4 s[2,3] s[l,1]-1/2 s[1,2]^3 s[2,3]^2 s[l,1]+1/2 s[1,2]^2 s[2,3]^3 s[l,1]+7/10 s[1,2] s[2,3]^4 s[l,1]+1/5 s[2,3]^5 s[l,1]-3/20 s[1,2]^4 s[l,1]^2-9/10 s[1,2]^3 s[2,3] s[l,1]^2-3/2 s[1,2]^2 s[2,3]^2 s[l,1]^2-9/10 s[1,2] s[2,3]^3 s[l,1]^2-3/20 s[2,3]^4 s[l,1]^2-3/20 s[1,2]^3 s[l,1]^3-3/20 s[1,2]^2 s[2,3] s[l,1]^3+3/20 s[1,2] s[2,3]^2 s[l,1]^3+3/20 s[2,3]^3 s[l,1]^3-1/5 s[1,2]^2 s[l,1]^4-2/5 s[1,2] s[2,3] s[l,1]^4-1/5 s[2,3]^2 s[l,1]^4-2/5 s[1,2]^5 s[l,2]-7/5 s[1,2]^4 s[2,3] s[l,2]-s[1,2]^3 s[2,3]^2 s[l,2]+s[1,2]^2 s[2,3]^3 s[l,2]+7/5 s[1,2] s[2,3]^4 s[l,2]+2/5 s[2,3]^5 s[l,2]-3/10 s[1,2]^4 s[l,1] s[l,2]-9/5 s[1,2]^3 s[2,3] s[l,1] s[l,2]-3 s[1,2]^2 s[2,3]^2 s[l,1] s[l,2]-9/5 s[1,2] s[2,3]^3 s[l,1] s[l,2]-3/10 s[2,3]^4 s[l,1] s[l,2]-9/20 s[1,2]^3 s[l,1]^2 s[l,2]-9/20 s[1,2]^2 s[2,3] s[l,1]^2 s[l,2]+9/20 s[1,2] s[2,3]^2 s[l,1]^2 s[l,2]+9/20 s[2,3]^3 s[l,1]^2 s[l,2]-4/5 s[1,2]^2 s[l,1]^3 s[l,2]-8/5 s[1,2] s[2,3] s[l,1]^3 s[l,2]-4/5 s[2,3]^2 s[l,1]^3 s[l,2]-3/10 s[1,2]^4 s[l,2]^2-9/5 s[1,2]^3 s[2,3] s[l,2]^2-3 s[1,2]^2 s[2,3]^2 s[l,2]^2-9/5 s[1,2] s[2,3]^3 s[l,2]^2-3/10 s[2,3]^4 s[l,2]^2-9/20 s[1,2]^3 s[l,1] s[l,2]^2-9/20 s[1,2]^2 s[2,3] s[l,1] s[l,2]^2+9/20 s[1,2] s[2,3]^2 s[l,1] s[l,2]^2+9/20 s[2,3]^3 s[l,1] s[l,2]^2-6/5 s[1,2]^2 s[l,1]^2 s[l,2]^2-12/5 s[1,2] s[2,3] s[l,1]^2 s[l,2]^2-6/5 s[2,3]^2 s[l,1]^2 s[l,2]^2-3/10 s[1,2]^3 s[l,2]^3-3/10 s[1,2]^2 s[2,3] s[l,2]^3+3/10 s[1,2] s[2,3]^2 s[l,2]^3+3/10 s[2,3]^3 s[l,2]^3-4/5 s[1,2]^2 s[l,1] s[l,2]^3-8/5 s[1,2] s[2,3] s[l,1] s[l,2]^3-4/5 s[2,3]^2 s[l,1] s[l,2]^3-2/5 s[1,2]^2 s[l,2]^4-4/5 s[1,2] s[2,3] s[l,2]^4-2/5 s[2,3]^2 s[l,2]^4-2/5 s[1,2]^5 s[l,3]-s[1,2]^4 s[2,3] s[l,3]+s[1,2]^2 s[2,3]^3 s[l,3]+2/5 s[1,2] s[2,3]^4 s[l,3]-3/4 s[1,2]^3 s[2,3] s[l,1] s[l,3]-3/2 s[1,2]^2 s[2,3]^2 s[l,1] s[l,3]-21/20 s[1,2] s[2,3]^3 s[l,1] s[l,3]-3/10 s[2,3]^4 s[l,1] s[l,3]-3/4 s[1,2]^3 s[l,1]^2 s[l,3]-3/2 s[1,2]^2 s[2,3] s[l,1]^2 s[l,3]-21/20 s[1,2] s[2,3]^2 s[l,1]^2 s[l,3]-3/10 s[2,3]^3 s[l,1]^2 s[l,3]-1/2 s[1,2]^2 s[l,1]^3 s[l,3]-4/5 s[1,2] s[2,3] s[l,1]^3 s[l,3]-3/10 s[2,3]^2 s[l,1]^3 s[l,3]-3/2 s[1,2]^3 s[2,3] s[l,2] s[l,3]-3 s[1,2]^2 s[2,3]^2 s[l,2] s[l,3]-21/10 s[1,2] s[2,3]^3 s[l,2] s[l,3]-3/5 s[2,3]^4 s[l,2] s[l,3]-3/2 s[1,2]^3 s[l,1] s[l,2] s[l,3]-3 s[1,2]^2 s[2,3] s[l,1] s[l,2] s[l,3]-21/10 s[1,2] s[2,3]^2 s[l,1] s[l,2] s[l,3]-3/5 s[2,3]^3 s[l,1] s[l,2] s[l,3]-3/2 s[1,2]^2 s[l,1]^2 s[l,2] s[l,3]-12/5 s[1,2] s[2,3] s[l,1]^2 s[l,2] s[l,3]-9/10 s[2,3]^2 s[l,1]^2 s[l,2] s[l,3]-3/2 s[1,2]^3 s[l,2]^2 s[l,3]-3 s[1,2]^2 s[2,3] s[l,2]^2 s[l,3]-21/10 s[1,2] s[2,3]^2 s[l,2]^2 s[l,3]-3/5 s[2,3]^3 s[l,2]^2 s[l,3]-3/2 s[1,2]^2 s[l,1] s[l,2]^2 s[l,3]-12/5 s[1,2] s[2,3] s[l,1] s[l,2]^2 s[l,3]-9/10 s[2,3]^2 s[l,1] s[l,2]^2 s[l,3]-s[1,2]^2 s[l,2]^3 s[l,3]-8/5 s[1,2] s[2,3] s[l,2]^3 s[l,3]-3/5 s[2,3]^2 s[l,2]^3 s[l,3]+3/10 s[1,2]^4 s[l,3]^2-3/10 s[1,2]^3 s[2,3] s[l,3]^2-6/5 s[1,2]^2 s[2,3]^2 s[l,3]^2-3/5 s[1,2] s[2,3]^3 s[l,3]^2-3/4 s[1,2]^3 s[l,1] s[l,3]^2-3/2 s[1,2]^2 s[2,3] s[l,1] s[l,3]^2-21/20 s[1,2] s[2,3]^2 s[l,1] s[l,3]^2-3/10 s[2,3]^3 s[l,1] s[l,3]^2+3/10 s[1,2] s[2,3] s[l,1]^2 s[l,3]^2+3/10 s[2,3]^2 s[l,1]^2 s[l,3]^2-3/2 s[1,2]^3 s[l,2] s[l,3]^2-3 s[1,2]^2 s[2,3] s[l,2] s[l,3]^2-21/10 s[1,2] s[2,3]^2 s[l,2] s[l,3]^2-3/5 s[2,3]^3 s[l,2] s[l,3]^2+3/5 s[1,2] s[2,3] s[l,1] s[l,2] s[l,3]^2+3/5 s[2,3]^2 s[l,1] s[l,2] s[l,3]^2+3/5 s[1,2] s[2,3] s[l,2]^2 s[l,3]^2+3/5 s[2,3]^2 s[l,2]^2 s[l,3]^2-3/10 s[1,2]^3 s[l,3]^3-9/10 s[1,2]^2 s[2,3] s[l,3]^3-3/5 s[1,2] s[2,3]^2 s[l,3]^3+1/2 s[1,2]^2 s[l,1] s[l,3]^3+7/10 s[1,2] s[2,3] s[l,1] s[l,3]^3+1/5 s[2,3]^2 s[l,1] s[l,3]^3+s[1,2]^2 s[l,2] s[l,3]^3+7/5 s[1,2] s[2,3] s[l,2] s[l,3]^3+2/5 s[2,3]^2 s[l,2] s[l,3]^3+2/5 s[1,2]^2 s[l,3]^4+2/5 s[1,2] s[2,3] s[l,3]^4;
NtadZ35=-4 s[1,2]^4 s[l,1]-10 s[1,2]^3 s[2,3] s[l,1]+10 s[1,2] s[2,3]^3 s[l,1]+4 s[2,3]^4 s[l,1]+29/5 s[1,2]^3 s[l,1]^2+42/5 s[1,2]^2 s[2,3] s[l,1]^2-3/5 s[1,2] s[2,3]^2 s[l,1]^2+4/5 s[2,3]^3 s[l,1]^2+43/5 s[1,2]^3 s[l,1] s[l,2]+81/5 s[1,2]^2 s[2,3] s[l,1] s[l,2]-9/5 s[1,2] s[2,3]^2 s[l,1] s[l,2]-7/5 s[2,3]^3 s[l,1] s[l,2]+18/5 s[1,2]^3 s[l,2]^2+36/5 s[1,2]^2 s[2,3] s[l,2]^2+36/5 s[1,2] s[2,3]^2 s[l,2]^2+18/5 s[2,3]^3 s[l,2]^2-4 s[1,2]^4 s[l,3]-10 s[1,2]^3 s[2,3] s[l,3]+10 s[1,2] s[2,3]^3 s[l,3]+4 s[2,3]^4 s[l,3]+3 s[1,2]^3 s[l,1] s[l,3]+3/5 s[1,2]^2 s[2,3] s[l,1] s[l,3]+3/5 s[1,2] s[2,3]^2 s[l,1] s[l,3]+3 s[2,3]^3 s[l,1] s[l,3]-7/5 s[1,2]^3 s[l,2] s[l,3]-9/5 s[1,2]^2 s[2,3] s[l,2] s[l,3]+81/5 s[1,2] s[2,3]^2 s[l,2] s[l,3]+43/5 s[2,3]^3 s[l,2] s[l,3]+4/5 s[1,2]^3 s[l,3]^2-3/5 s[1,2]^2 s[2,3] s[l,3]^2+42/5 s[1,2] s[2,3]^2 s[l,3]^2+29/5 s[2,3]^3 s[l,3]^2;


==> anc/N5_CS.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     88126,       1600]
NotebookOptionsPosition[     85183,       1552]
NotebookOutlinePosition[     85517,       1567]
CellTagsIndexPosition[     85474,       1564]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Data (please evaluate)", "Section",
 CellChangeTimes->{{3.833986714421226*^9, 
  3.8339867231433887`*^9}},ExpressionUUID->"eb2fcb53-18d2-4996-b483-\
53f66fd277da"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<N5_CS_data.m\>\"", "]"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.835381160281543*^9, 
  3.835381171924727*^9}},ExpressionUUID->"51360a46-ced8-4cb3-9d28-\
ce9587347843"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Closed string five points", "Section",
 CellChangeTimes->{{3.833986876537035*^9, 3.833986878480338*^9}, {
  3.834515769242053*^9, 
  3.834515770142109*^9}},ExpressionUUID->"4b3b077e-52c6-4128-be83-\
e1cf54d5cca4"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", "3"], TraditionalForm]],ExpressionUUID->
  "ea07a929-0b92-445a-a4fe-b1fcd31a7d95"],
 " order"
}], "Subsection",
 CellChangeTimes->{{3.833986708263529*^9, 3.833986730089672*^9}, {
  3.834515471070971*^9, 
  3.834515471073306*^9}},ExpressionUUID->"c3462fdd-ca13-4bb0-8542-\
f65efb5ebede"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XuwTfX/x3Hn/JTCcJBLjEEmmiK6/JEomu7+yHFpVKR8kVSc4cvUwbhf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    "], {{0, 281}, {283, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{283, 281},
  PlotRange->{{0, 283}, {0, 281}}]], "Input",ExpressionUUID->"4db83bfd-6b3f-\
417c-9019-b5263232a0ab"],

Cell[BoxData[
 RowBox[{"NboxZ3CL", "[", 
  RowBox[{"4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.8345157994736443`*^9, 
  3.834515803250161*^9}},ExpressionUUID->"258ca1c9-f823-4a53-af2d-\
77757306dcfd"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XlsVFUbx3FBBAWCArIaAkgEIyCoaERQNO78IatBBdwAKyoQeCHIEgRa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    "], {{0, 241}, {273, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{273, 241},
  PlotRange->{{0, 273}, {0, 241}}]], "Input",ExpressionUUID->"fdd6a332-1a45-\
4a89-9ea4-8a6f5af13769"],

Cell[BoxData[
 RowBox[{"NtriZ3CL", "[", 
  RowBox[{"3", ",", "4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.834515807431367*^9, 
  3.8345158108287287`*^9}},ExpressionUUID->"4015468e-ee23-4482-a3a5-\
26309350ed1e"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XmMFNUWx3E2RYWwyh4CSAQjIKhoRFAwigt/yDYGFVR8gIgKBB4EWYIs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    "], {{0, 251}, {293, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{293, 251},
  PlotRange->{{0, 293}, {0, 251}}]], "Input",ExpressionUUID->"f81bdc91-d319-\
4779-9151-78674ddcacd2"],

Cell[BoxData[
 RowBox[{"NtriZ3CL", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.834515814285511*^9, 
  3.834515817814289*^9}},ExpressionUUID->"8a89bbb1-2188-467a-be41-\
5e6cb5fe7aa2"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XuQzfX/wHH8NkrGNWIbg0w0Ll3VJIqmdPFHiCaF0jfaVIgvI5cRdi3r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    "], {{0, 271}, {
    304, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{304, 271},
  PlotRange->{{0, 304}, {0, 271}}]], "Input",ExpressionUUID->"7a8c3699-3a82-\
4e5c-806f-64d4c54a616d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NtriZ3CL", "[", 
   RowBox[{"2", ",", "3"}], "]"}], "[", 
  RowBox[{"{", 
   RowBox[{"4", ",", "5"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.83451582090438*^9, 
  3.83451582648403*^9}},ExpressionUUID->"dd42ce68-e2fe-42f0-a815-\
30b7350d03fe"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", "5"], TraditionalForm]],ExpressionUUID->
  "4b68093e-36df-4bed-ab1d-40519cc1764c"],
 " order"
}], "Subsection",
 CellChangeTimes->{{3.8339943074457607`*^9, 
  3.833994312126796*^9}},ExpressionUUID->"7059ebe0-326e-44da-9f08-\
2fe8ecade176"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XuwTfX/x3Hn/JTCcJBLjEEmmiK6/JEomu7+yHFpVKR8kVSc4cvUwbhf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    "], {{0, 281}, {283, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{283, 281},
  PlotRange->{{0, 283}, {0, 281}}]], "Input",ExpressionUUID->"eaae74df-6f58-\
45f6-a182-94256a2ced82"],

Cell[BoxData[
 RowBox[{"NboxZ5CL", "[", 
  RowBox[{"4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.834516120725966*^9, 
  3.8345161330424547`*^9}},ExpressionUUID->"0c32fd0f-1c3c-4727-9199-\
9a818e166de7"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XlsVFUbx3FBBAWCArIaAkgEIyCoaERQNO78IatBBdwAKyoQeCHIEgRa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    "], {{0, 241}, {273, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{273, 241},
  PlotRange->{{0, 273}, {0, 241}}]], "Input",ExpressionUUID->"f34f55c7-0449-\
49fc-8eb9-62342ae6364a"],

Cell[BoxData[
 RowBox[{"NtriZ5CL", "[", 
  RowBox[{"3", ",", "4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.834516137590082*^9, 
  3.834516141748757*^9}},ExpressionUUID->"aaf7d309-2e28-4d86-9369-\
6fed6eb48c68"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XmMFNUWx3E2RYWwyh4CSAQjIKhoRFAwigt/yDYGFVR8gIgKBB4EWYIs
wzrsIhoBB0EEWZU1iigGMhqiwqCggAiGYREEZQk7nOe5edVpoHume6a7q27V
95OUTS8xd6Zqfn3vqVu3av2nd7tXihQqVOi/N/37n3YvD3ikb9+XB7Yv8++T
Z3r9t0f3Xt26PtWrX7fu3fo+8J+i/7548d/t9sKFChX791EAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAwEcOHjwoS5culQ8/
/FBmzpwpM2bMkLlz58qWLVvk8uXLbjcPQICsXbtWpk2bJu+++24ok6ZOnSod
O3aUNm3ayKRJk+Tvv/92u5kAAuC7776Trl27yqJFi+TPP/8MvX7x4kWTVVWr
VpWyZcvK8OHD5fz58y62FEAQdO7cWerXr2/6RZpD4a5cuSJpaWlSqFAhKVeu
nGzdutWlVgIIipo1a4Yy59ChQ9e9P3r0aPO+btOnT3ehhQCCROtFJUuWlLvv
vlv++uuv697PyMgIZdLkyZNdaCGAIPn2229lwoQJ8tlnn0V8/9lnnzV5dMst
t5jaEwC45cCBA1K5cmUpUqSIqTudOXPG7SYBCCjNo/79+0vp0qXl5Zdflh07
drjdJAAB8/nnn5u5SePHj5du3bpJs2bNZNy4cbJ37163m4YY/P7777J8+XIz
31XPTeh8syVLlvB9Ams5mTRy5Eh54YUX5Mknn5T09HTZsGGDmRcAb7p06ZKs
WrXKzCGbOHGiORfx5ptvSs+ePeXhhx+WDh06SGZmphw7dsztpgL5cu7cOdmz
Z4/5vq1Vq5a0aNHCzO++cOGC201DBF988YV0797d7CPtK+nc1pMnT8r27dtl
zJgxUqFCBalRo4b5rmEfwmZ6/L722mvmvFvt2rVl9erVbjcJ1zhy5Ig8/fTT
smzZsojv63kJ7S/pPtRs0rEdYLPNmzeH5ic99NBDcvr0abebhDArV6408121
7rd///6In/nll1/kxhtvNPuwadOmZqwHeJH28bOzs+W3336LWi86e/Zs6HjW
OQE//vhjiluJ3AwZMkQKFy4spUqVMtdRR1O9enWzD3VfHj16NIUtBGKna5G0
bdvW1LO/+eabqJ8rX758qK+0YMGCFLYQeRk1alRo3+jcjWgaNGgQ+ly0/hTg
tiZNmoSO0z59+kT8jPafypQpE/oc9Qhv2bZtm7zyyivSo0cPycrKivgZ3Ye6
voPuvxIlSjD+hmc9+OCDpt+vmRPt+lr9Ti1WrJg5nitWrCj79u1LcSuRF53f
evjw4ajv79q1K7QPmzdvnrqGAXF6++23zbmYQYMGmeM6Ej2XrMdy8eLFZcSI
EcxTspDuN+eaxcWLF7vdHCAqPY88cOBAGTp0qKxbt848d2htW8/p6ByAW2+9
1cx/ibRuALzt559/ljp16pjzE126dOGaRXheTk6OWc9N1yTR+b96PcKUKVPM
806dOkmrVq3M+4zZ7HPixAlz/kLH53ouY+fOnW43CYiJzlfRewHMnz9f3nvv
PZNJWl9auHChmZ/EPQLso2Ns/S7R8Vr79u3N/gUAt+ha6rfffrvpJ+m5OQBw
y6ZNm+TRRx+V119/XXbv3u12cwAEmN7HQe/roOcuIp1L1T4TdW4AqaDzkPS+
WLpmyfHjxyN+5o033jBrBgBAMunc1n79+pn5ZHq+LRK9vrFhw4YxXYOr9xgd
NmwY9xqFK/S403NtHH920mtqe/fube7nsH79enOuNHzTezts3LhR5syZY9Z4
i4XOC9F5lo0aNeK4QMq99dZb3CvJUjoOGzx4sLmOTa8b0flk125PPfWUPPbY
Y1K3bl2zpnEsNIe0T0UuwQ1OJukj7KJzyvQ+Ds410nlt8XzvkEtwC5lkrxUr
Vpi6T6ybrpcVD3IJbiCTkBtyCalGJiEv5BJSiUxCLMglpAqZhFiRS0gFMgnx
IJeQbGQS4kUuIZnIJOQHuYRkIZOQX+QSkoFMQkGQS0g0MgkFRS4hkcgkJAK5
hEQhk5Ao5BISgUxCIpFLKCgyCYlGLqEgyCQkA7mE/CKTkCzkEvKDTEIykUuI
F5mEZCOXEA8yCalALiFWZBJShVxCLMgkpBK5hLyQSUi1SLm0d+9ec19Mvb+K
PupzBBOZBDeE51LlypUj3o9O78+M4CGT4BbNpUqVKiXsPpnwBzIJbtHxWV73
7i1TpgzjuIAhk+CWzMzMmO4prp9DcJBJcItz7OW1cWwGC5kEt8TaT8rIyHC7
qUihIGTSxYsX5cyZM243A9eIpZ7kbJ07d6auFBBByKR58+aZDd6T1/jtvvvu
I5sCxu+ZlJ2dLXfccYd06NDB7aYgCj32SpcufVX26HNnHoBm0EsvvUQ2BYSf
M+nUqVPSsWNH8/OlpaW53RzkQvOldevWZl/pY6S8IZv8L5bjwGazZs2SWrVq
kUmWiPX7kWzyp2jjeL/M59cxW9euXaVVq1ZkkiXi7bOTTf6RV13R9vn8Ombr
3bu3rF271uQSmWSH/NYRyCa7BWE+v47ZRowYYeYAkEn2KGhtk2yyU6zz1Nq0
aWPWjfDKFus6O86YLScnxzwnk+yRqPMtZJNdYp3P77UtlmuewsdsDjLJHok+
B0w22SHWfpKeh9NjwytbLP0kHbMNHz7cjNkcZJI9kjUvhWzytljqSTpfzbb9
pWO2Ll26yP79+696nUyyR7LnypFN3jVgwABfnXdzxmxr1qy57j0yyR6pmr9L
NnlPixYtzH4oWrTodf0j2/JI6ZhN6+DhYzYHmWSPVF9TQDZ5g7PfNX90vKP1
JX1NH23cF9HGbA4yyR5uXedENrnn66+/Dv3O9d+20zFbr169Io7ZHGSSPdzK
JAfZlFp63krnQrq5zxMtKytLatSoIUOHDjVzJCNt99xzj/mZ69WrF3rNxvFp
ELidSQ6yKTWcGlLz5s3dbkrCbNu2LWoWOVvVqlXJJEt4JZMcZFPyhNeQgnbf
0caNGzN2s4TXMslBNiWW32pI8br33nvNz96+fXu3m4I8eDWTHGRTwfmxhhSr
K1euyNGjR0PrJzVr1kz++ecft5uFXHg9kxxkU/75sYYUi0mTJsnIkSOlb9++
UrZsWSlRooRUq1bNzBXV12fPnu12ExGBLZnkIJviE+QakmZSenq6jB49WsaN
G2fuxTN27FjzXF8nk7zJtkxykE15C3oNCXayNZMcZFNkQa4hwW62Z5KDbLpa
UGtIsJ9fMslBNgW7hgT7+S2THEHNJmpIsJ1fM8kRpGyihgQ/8HsmOYKQTdSQ
4AdBySSHX7OJGhL8ImiZ5PBTNlFDgp8ENZMctmcTNST4TdAzyWFrNlFDgt+Q
SVezKZuoIcGPyKTIvJ5N1JDgV2RS7ryYTdSQ4GdkUmy8lE3UkOBnZFJ83M4m
akjwOzIpf9zIJmpICAIyqWBSlU3UkBAUZFJiJDubqCEhKMikxEpGNlFDQpCQ
ScmRqGyihoSgIZOSK55s0tfmzJkjw4YNM4/Z2dnUkBA4ZFJq5JVNzn6ItFFD
QpCQSakVKZsaNWoUNY900/uRAUFBJrkjUjZF23T85pXr7IBkI5PcpfdmjSWX
MjMz3W4qkBJkkrtyqyOFb+wfBAWZ5C76ScDVyCR3aH1Iz7vFkkc6V5J6EoKC
TEqtSFnUsGFDzrsB/0cmpUakLNLzbuHzk7Q/FP5+0aJFzaNe6wYEBZmUXHll
0bWf1bqR7gt91HncTk6xfxAUZFJyxJNFueF6NwQNmZRYicqicM4+0rmTrAsA
vyOTEiMZWRROr3mjtoQgIJMKJtlZ5ND+EbUlBAGZlD+pyqJw1JYQBGRSfNzI
onDUluB3ZFJs3M6icNSW4Gd+zKRE9h+8lEUOakvwM79l0uTJk01mFJQXsygc
tSX4lZ8yacuWLaG/0/xmh9ezKBy1JfiRXzJJ/yZr1qx5VY7Ew6YsCkdtCX7j
l0xq3br1ddfTx5IntmaRg9oS/MYPmaQ1pEhrfOTWV7I9i8JRW4Kf2J5J4TWk
SNu1GeOnLApHbQl+YXMmXVtDyq2v5NcsCkdtCX5gcyZFqiFF2tLS0nydRQ5q
S/ADWzMpWg0prz6TH7MoHLUl2M7GTMqrhhRp27hxo9vNThlqS7CZbZkUSw0p
3nNwfkRtCbayLZNirSHFcg7Oz6gtwVY2ZVJ+akhB7itRW4KNbMmk/NSQgt5X
UtSWYBtbMqlatWoJyaSg9ZUUtSXYxOuZFM89rOkrRUZtCTbxaiYFYd51KlFb
gi28lklkUfJQW4INvJJJZFFqUFuC17mdSWRRalFbgte5lUlkkXuoLcHLUp1J
ZJE3UFuCV6Uqk8gi76G2BC9KdiaRRd5FbQlelKxMIovsQG0JXpPoTCKL7ENt
CV6SqEwii+zm1JYYw8FtBc0kssgftH+kx0As/aQNGzaY/Xv58uWI7x86dEiy
srIS3UQERH4zyYYsOnnypCxevFjmzZsnCxculLNnz7rdJF945JFHzL4ePXq0
ZGZmypIlS2Tp0qXm95yRkSHdu3eXqVOnut1MWCreTLIhi9SpU6ckPT1dhgwZ
Yv5WBg4cSA03QZz9fvPNN5t1iOvXry933XWX1K5dWypWrCjt27eXzZs3u91M
WCrWTLIli9SFCxdk3LhxpkaSnZ1tXtPv8VGjRrncMn/QfV+nTh0pVaqUFCtW
zNTG9XnLli3N73jbtm1uNxGW0jxx1rfWx0j5YlMWOVatWiVVqlSRDz74IPSa
jt3Gjx/vYqv8Q4+B+fPny6RJk2TkyJEyZcoU+fjjj2XTpk1y/vx5t5sHSzn9
o2s3Pb6UjVmktL7atGlTadiwoZw4cSL0+uDBg2XlypUutsw/9FgAEilaHjnb
/fffb10WOfS7u0iRIlfVWC9evChPPPGEySsUHJmERNJsiXWNWJuySB07dkzq
1q0rlStXlpycnNDrX375pfTo0cPFlvkLmYRE0nO3seSRntO1zUcffSSFCxeW
559/PvSazrfRbN26dauLLfMXJ5N27NghixYtMrU6rd3Nnj3b3F8GiEde4zZn
s20+r87f0+vbte06X8YxY8YM634Wr9Pf8fLly2XmzJmyYMGCUCYNHTpU0tLS
5NNPP5VLly653UxYItZ+kn7OJrt37zbzZcqWLStHjhwxr+l39osvvih//PGH
y63zF63X6XxJPc8Wnj379u2TVq1aSaNGjUxOAbGIpZ6k61fYVEdS06dPN21/
/PHHzXP9++jXr5+sWbPG5Zb5z6uvvmrGbZFo7U7HzzqPMrymB0Sj9RWtAeeW
SXoPbNu0a9fOtH3ChAmm1j1o0CAztrhy5YrbTfOdgwcPRn3vzJkzUqlSJbMv
xo4dm8JWwUaaR9qv1uNFjxudh3tt/8jGPNJakl7joD+Dfk9rfV7ncevfB1JP
54fpvmjQoIHbTYGHheeRzifU5zo+07qR1oD10bbxmuP48ePmGofixYubecUT
J040ryHxoq0FEM65NkDre3rdIXCtSHnkJ7/++qv52SpUqEAeJdGePXvM9Ww6
H/Xo0aNRP/fMM8+E+t67du1KYQthA7/nkVq3bp35+XSuth9/Pq+YNm2a3HTT
TVKuXDlZsWJF1M+1adMmlEk7d+5MYQvhdUHII70GvWfPnuZnHDBggNvN8TW9
ZlDPqVWvXj3X85kPPPCA2R+6bgljNziCkEcbN240Y4l33nlHbrjhhqiZpHNo
dP0SFIyu93LnnXfKrFmzoh5POjesfPny5rjr3bt3ilsIrwpCHqlPPvnEjCH0
Gls9x9OpU6frPqNrA+gc4/3797vQQn/Ra5h1Dur3338f8X2tfzvzxLSvxLgN
Kih5pA4cOBD6t85hqFevXmgOt85L0vXctA+lawUcPnzYrWb6il5Tomt26qPz
u1Z6XmHu3LlmvUm9xmf16tUuthJeEaQ8upbO4+vatas576b9Jx1n6PwG/TvR
OZRIDB0D6/WEzphZNz0Pp7/3jh07Sp8+fcw9BGKZMwB/C3IeOfRctWaQZtKy
Zcvkhx9+YB53kmzfvt2sCaDXOGsm6fhY697kPxR5BMAryCMAXkEeAfAK8giA
V5BHALyCPALgFeQRAK8gjwDk19mzZ8366TqP7Ny5cwX+/5FHAOKl90nXaxSz
srLMvNaWLVtK48aNc137KhbkEYB46JrP69evlxEjRsjw4cPN2vRt27Y1GaLr
OuS2nnpeyCMA8dJM+uqrr8ya9O+//765zkrvfVXQTCKPACTC6dOnZc6cOQXK
JPIIQKIUNJPIIwCJVJBMIo8AJFp+M4k8ApAM+c0kXbuVPAKQaAXpJ+n9aMkj
AImUiPNuAJAoZBIALyGTAHgJmQTAS8gkAF5CJgHwEjIJgJeQSQC8RDNJ71Pv
ZNKBAwfcbhKAgLp8+bLk5OTIkCFDTCbddtttsmHDBrlw4YLbTQMQEJo3P/30
k4wdO1bGjBkj/fv3lyZNmkjJkiWlSpUq8txzz0l6erp5f+bMmXLq1Cm3mwzA
x8IzSdeaHD9+vGRkZFy16WtkEgAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAACKr/AT5+IeU=
    "], {{0, 251}, {293, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{293, 251},
  PlotRange->{{0, 293}, {0, 251}}]], "Input",ExpressionUUID->"2e3a5119-155b-\
4344-ad3e-ecdc2befb0d6"],

Cell[BoxData[
 RowBox[{"NtriZ5CL", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.8345161503055887`*^9, 
  3.834516154404585*^9}},ExpressionUUID->"b4f6443d-fb48-4315-b630-\
59f559686eda"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XuQzfX/wHH8NkrGNWIbg0w0Ll3VJIqmdPFHiCaF0jfaVIgvI5cRdi3r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    "], {{0, 271}, {
    304, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{304, 271},
  PlotRange->{{0, 304}, {0, 271}}]], "Input",ExpressionUUID->"ff2352c7-adc5-\
4843-8ac3-43ccb79851f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NtriZ5CL", "[", 
   RowBox[{"2", ",", "3"}], "]"}], "[", 
  RowBox[{"{", 
   RowBox[{"4", ",", "5"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8345161573281116`*^9, 
  3.834516163623023*^9}},ExpressionUUID->"e5e49fd5-6477-4cef-9283-\
37607de649fe"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XmwzfXjx3H8FNH4RlGYpmSiKe3+qLRoSos/omgotHxdSZv4MrKMbNmy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    "], {{0, 211}, {320, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{320, 211},
  PlotRange->{{0, 320}, {0, 211}}]], "Input",ExpressionUUID->"91c210fc-9dcc-\
4914-a1de-4cdf8f012fce"],

Cell[BoxData[
 RowBox[{"NbubZ5CL", "[", 
  RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]], "Input",ExpressionUUID->\
"fd6500a4-05bb-480f-b8f0-8dc6543dbbf8"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XeMVFX/x3Hgh4poUFBEMQbRiAZ7+cOOxvIof9jAWMD2uIjYUB8IggRp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    "], {{0, 231}, {329, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{329, 231},
  PlotRange->{{0, 329}, {0, 231}}]], "Input",ExpressionUUID->"643535e9-80e4-\
4fb2-bc74-1d045c3f3462"],

Cell[BoxData[
 RowBox[{"NbubZ5CL", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", "4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.834516221796508*^9, 
  3.8345162257526712`*^9}},ExpressionUUID->"046cd29d-0681-404b-8395-\
5e10ac77c392"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XuwjWX/x3H8VIpRlJKmsWWiCZ3/SCmazv6oRKPSQQ+SiuLRCI2wKdqF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    "], {{0, 201}, {343, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{343, 201},
  PlotRange->{{0, 343}, {0, 201}}]], "Input",ExpressionUUID->"cc9737e4-83a8-\
41ed-8e01-1bffb4a18734"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NbubZ5CL", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", 
  RowBox[{"3", ",", "4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.8345162291484127`*^9, 
  3.8345162330977583`*^9}},ExpressionUUID->"b160adfb-a31d-4911-b9da-\
a36528a133ae"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1680, 1013},
WindowMargins->{{Automatic, 0}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 169, 3, 68, "Section",ExpressionUUID->"eb2fcb53-18d2-4996-b483-53f66fd277da"],
Cell[752, 27, 375, 10, 71, "Input",ExpressionUUID->"51360a46-ced8-4cb3-9d28-ce9587347843",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[1164, 42, 219, 4, 68, "Section",ExpressionUUID->"4b3b077e-52c6-4128-be83-e1cf54d5cca4"],
Cell[CellGroupData[{
Cell[1408, 50, 355, 10, 55, "Subsection",ExpressionUUID->"c3462fdd-ca13-4bb0-8542-f65efb5ebede"],
Cell[1766, 62, 6950, 118, 294, "Input",ExpressionUUID->"4db83bfd-6b3f-417c-9019-b5263232a0ab"],
Cell[8719, 182, 212, 5, 31, "Input",ExpressionUUID->"258ca1c9-f823-4a53-af2d-77757306dcfd"],
Cell[8934, 189, 6865, 117, 254, "Input",ExpressionUUID->"fdd6a332-1a45-4a89-9ea4-8a6f5af13769"],
Cell[15802, 308, 222, 5, 31, "Input",ExpressionUUID->"4015468e-ee23-4482-a3a5-26309350ed1e"],
Cell[16027, 315, 7080, 120, 264, "Input",ExpressionUUID->"f81bdc91-d319-4779-9151-78674ddcacd2"],
Cell[23110, 437, 259, 7, 31, "Input",ExpressionUUID->"8a89bbb1-2188-467a-be41-5e6cb5fe7aa2"],
Cell[23372, 446, 7170, 122, 284, "Input",ExpressionUUID->"7a8c3699-3a82-4e5c-806f-64d4c54a616d"],
Cell[30545, 570, 284, 8, 31, "Input",ExpressionUUID->"dd42ce68-e2fe-42f0-a815-30b7350d03fe"]
}, Closed]],
Cell[CellGroupData[{
Cell[30866, 583, 308, 9, 39, "Subsection",ExpressionUUID->"7059ebe0-326e-44da-9f08-2fe8ecade176"],
Cell[31177, 594, 6950, 118, 294, "Input",ExpressionUUID->"eaae74df-6f58-45f6-a182-94256a2ced82"],
Cell[38130, 714, 212, 5, 31, "Input",ExpressionUUID->"0c32fd0f-1c3c-4727-9199-9a818e166de7"],
Cell[38345, 721, 6865, 117, 254, "Input",ExpressionUUID->"f34f55c7-0449-49fc-8eb9-62342ae6364a"],
Cell[45213, 840, 220, 5, 31, "Input",ExpressionUUID->"aaf7d309-2e28-4d86-9369-6fed6eb48c68"],
Cell[45436, 847, 7080, 120, 264, "Input",ExpressionUUID->"2e3a5119-155b-4344-ad3e-ecdc2befb0d6"],
Cell[52519, 969, 261, 7, 31, "Input",ExpressionUUID->"b4f6443d-fb48-4315-b630-59f559686eda"],
Cell[52783, 978, 7170, 122, 284, "Input",ExpressionUUID->"ff2352c7-adc5-4843-8ac3-43ccb79851f4"],
Cell[59956, 1102, 288, 8, 31, "Input",ExpressionUUID->"e5e49fd5-6477-4cef-9283-37607de649fe"],
Cell[60247, 1112, 7991, 135, 224, "Input",ExpressionUUID->"91c210fc-9dcc-4914-a1de-4cdf8f012fce"],
Cell[68241, 1249, 161, 3, 31, "Input",ExpressionUUID->"fd6500a4-05bb-480f-b8f0-8dc6543dbbf8"],
Cell[68405, 1254, 8174, 138, 244, "Input",ExpressionUUID->"643535e9-80e4-4fb2-bc74-1d045c3f3462"],
Cell[76582, 1394, 271, 7, 31, "Input",ExpressionUUID->"046cd29d-0681-404b-8395-5e10ac77c392"],
Cell[76856, 1403, 7995, 135, 214, "Input",ExpressionUUID->"cc9737e4-83a8-41ed-8e01-1bffb4a18734"],
Cell[84854, 1540, 301, 8, 31, "Input",ExpressionUUID->"b160adfb-a31d-4911-b9da-a36528a133ae"]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/N5_CS_data.m <==
(* ::Package:: *)

(* ::Section:: *)
(*Five-point Closed String numerator data*)


(*This file contains all of the five-point closed string numerator data.
The functions are named for the topology and zeta coefficient, and the arguments refer
to the external legs that meet at the same vertex, eg the massive-corner box numerator
that carries zeta[3] is given by NboxZ3CL[4,5], and external legs that form a dangling tree
are specified as list.  See the N5_CS.nb file for the corresponding diagrams.
The notation attempts to mirror that of the paper it accompanies, with
Mandelstam invariants
    s[i,j] = 2 k_i k_j
    s[l,i,j,...] = 2 l.k_{ij...} + s[i,j,...].
The vector contraction between ell and t8^\mu is represented as dot[l,t8V[1,2,3,4,5]], while the multiparticle t8 scalars
are represented as
	t_8(f_{ij},f_k,f_m,f_n) = t8[i,j][k,m,n]
*)


(* ::Subsection::Closed:: *)
(*Subscript[\[Zeta], 3] order*)


NboxZ3CL[4,5]=2 dot[l,t8V[1,2,3,4,5]]^2 s[4,5]^2-2 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 t8[1,2][3,4,5]+1/2 s[4,5]^2 t8[1,2][3,4,5]^2-2 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 t8[1,3][2,4,5]+s[4,5]^2 t8[1,2][3,4,5] t8[1,3][2,4,5]+1/2 s[4,5]^2 t8[1,3][2,4,5]^2-2 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 t8[1,4][2,3,5]+s[4,5]^2 t8[1,2][3,4,5] t8[1,4][2,3,5]+s[4,5]^2 t8[1,3][2,4,5] t8[1,4][2,3,5]+1/2 s[4,5]^2 t8[1,4][2,3,5]^2-2 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 t8[1,5][2,3,4]+s[4,5]^2 t8[1,2][3,4,5] t8[1,5][2,3,4]+s[4,5]^2 t8[1,3][2,4,5] t8[1,5][2,3,4]+s[4,5]^2 t8[1,4][2,3,5] t8[1,5][2,3,4]+1/2 s[4,5]^2 t8[1,5][2,3,4]^2-2 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 t8[2,3][1,4,5]+s[4,5]^2 t8[1,2][3,4,5] t8[2,3][1,4,5]+s[4,5]^2 t8[1,3][2,4,5] t8[2,3][1,4,5]+s[4,5]^2 t8[1,4][2,3,5] t8[2,3][1,4,5]+s[4,5]^2 t8[1,5][2,3,4] t8[2,3][1,4,5]+1/2 s[4,5]^2 t8[2,3][1,4,5]^2-2 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 t8[2,4][1,3,5]+s[4,5]^2 t8[1,2][3,4,5] t8[2,4][1,3,5]+s[4,5]^2 t8[1,3][2,4,5] t8[2,4][1,3,5]+s[4,5]^2 t8[1,4][2,3,5] t8[2,4][1,3,5]+s[4,5]^2 t8[1,5][2,3,4] t8[2,4][1,3,5]+s[4,5]^2 t8[2,3][1,4,5] t8[2,4][1,3,5]+1/2 s[4,5]^2 t8[2,4][1,3,5]^2-2 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 t8[2,5][1,3,4]+s[4,5]^2 t8[1,2][3,4,5] t8[2,5][1,3,4]+s[4,5]^2 t8[1,3][2,4,5] t8[2,5][1,3,4]+s[4,5]^2 t8[1,4][2,3,5] t8[2,5][1,3,4]+s[4,5]^2 t8[1,5][2,3,4] t8[2,5][1,3,4]+s[4,5]^2 t8[2,3][1,4,5] t8[2,5][1,3,4]+s[4,5]^2 t8[2,4][1,3,5] t8[2,5][1,3,4]+1/2 s[4,5]^2 t8[2,5][1,3,4]^2-2 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 t8[3,4][1,2,5]+s[4,5]^2 t8[1,2][3,4,5] t8[3,4][1,2,5]+s[4,5]^2 t8[1,3][2,4,5] t8[3,4][1,2,5]+s[4,5]^2 t8[1,4][2,3,5] t8[3,4][1,2,5]+s[4,5]^2 t8[1,5][2,3,4] t8[3,4][1,2,5]+s[4,5]^2 t8[2,3][1,4,5] t8[3,4][1,2,5]+s[4,5]^2 t8[2,4][1,3,5] t8[3,4][1,2,5]+s[4,5]^2 t8[2,5][1,3,4] t8[3,4][1,2,5]+1/2 s[4,5]^2 t8[3,4][1,2,5]^2-2 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 t8[3,5][1,2,4]+s[4,5]^2 t8[1,2][3,4,5] t8[3,5][1,2,4]+s[4,5]^2 t8[1,3][2,4,5] t8[3,5][1,2,4]+s[4,5]^2 t8[1,4][2,3,5] t8[3,5][1,2,4]+s[4,5]^2 t8[1,5][2,3,4] t8[3,5][1,2,4]+s[4,5]^2 t8[2,3][1,4,5] t8[3,5][1,2,4]+s[4,5]^2 t8[2,4][1,3,5] t8[3,5][1,2,4]+s[4,5]^2 t8[2,5][1,3,4] t8[3,5][1,2,4]+s[4,5]^2 t8[3,4][1,2,5] t8[3,5][1,2,4]+1/2 s[4,5]^2 t8[3,5][1,2,4]^2-4 dot[l,t8V[1,2,3,4,5]] s[4,5] s[l,4] t8[4,5][1,2,3]+4 dot[l,t8V[1,2,3,4,5]] s[4,5] s[l,5] t8[4,5][1,2,3]+2 s[4,5] s[l,4] t8[1,2][3,4,5] t8[4,5][1,2,3]-2 s[4,5] s[l,5] t8[1,2][3,4,5] t8[4,5][1,2,3]+2 s[4,5] s[l,4] t8[1,3][2,4,5] t8[4,5][1,2,3]-2 s[4,5] s[l,5] t8[1,3][2,4,5] t8[4,5][1,2,3]+2 s[4,5] s[l,4] t8[1,4][2,3,5] t8[4,5][1,2,3]-2 s[4,5] s[l,5] t8[1,4][2,3,5] t8[4,5][1,2,3]+2 s[4,5] s[l,4] t8[1,5][2,3,4] t8[4,5][1,2,3]-2 s[4,5] s[l,5] t8[1,5][2,3,4] t8[4,5][1,2,3]+2 s[4,5] s[l,4] t8[2,3][1,4,5] t8[4,5][1,2,3]-2 s[4,5] s[l,5] t8[2,3][1,4,5] t8[4,5][1,2,3]+2 s[4,5] s[l,4] t8[2,4][1,3,5] t8[4,5][1,2,3]-2 s[4,5] s[l,5] t8[2,4][1,3,5] t8[4,5][1,2,3]+2 s[4,5] s[l,4] t8[2,5][1,3,4] t8[4,5][1,2,3]-2 s[4,5] s[l,5] t8[2,5][1,3,4] t8[4,5][1,2,3]+2 s[4,5] s[l,4] t8[3,4][1,2,5] t8[4,5][1,2,3]-2 s[4,5] s[l,5] t8[3,4][1,2,5] t8[4,5][1,2,3]+2 s[4,5] s[l,4] t8[3,5][1,2,4] t8[4,5][1,2,3]-2 s[4,5] s[l,5] t8[3,5][1,2,4] t8[4,5][1,2,3]+1/2 s[4,5]^2 t8[4,5][1,2,3]^2-2 s[4,5] s[l,4] t8[4,5][1,2,3]^2+4 s[l,4]^2 t8[4,5][1,2,3]^2-2 s[4,5] s[l,5] t8[4,5][1,2,3]^2+4 s[l,5]^2 t8[4,5][1,2,3]^2;
NtriZ3CL[3,4,5]=-3 s[1,5] t8[3,4][1,2,5]^2-3 s[2,5] t8[3,4][1,2,5]^2-2 s[1,2] t8[3,4][1,2,5] t8[3,5][1,2,4]-6 s[4,5] t8[3,4][1,2,5] t8[3,5][1,2,4]-3 s[1,4] t8[3,5][1,2,4]^2-3 s[2,4] t8[3,5][1,2,4]^2+2 s[1,2] t8[3,4][1,2,5] t8[4,5][1,2,3]+6 s[3,5] t8[3,4][1,2,5] t8[4,5][1,2,3]-2 s[1,2] t8[3,5][1,2,4] t8[4,5][1,2,3]-6 s[3,4] t8[3,5][1,2,4] t8[4,5][1,2,3]-3 s[1,3] t8[4,5][1,2,3]^2-3 s[2,3] t8[4,5][1,2,3]^2;
NtriZ3CL[{3,4},5]=-2 s[1,2] s[3,5] t8[3,4][1,2,5]^2+4 s[3,5]^2 t8[3,4][1,2,5]^2-2 s[1,2] s[4,5] t8[3,4][1,2,5]^2+8 s[3,5] s[4,5] t8[3,4][1,2,5]^2+4 s[4,5]^2 t8[3,4][1,2,5]^2;
NtriZ3CL[2,3][{4,5}]=2 s[2,3]^2 t8[4,5][1,2,3]^2;


(* ::Subsection::Closed:: *)
(*Subscript[\[Zeta], 5] order*)


NboxZ5CL[4,5]=2 dot[l,t8V[1,2,3,4,5]]^2 s[4,5]^4-2 dot[l,t8V[1,2,3,4,5]]^2 s[4,5]^3 s[l,4]+4 dot[l,t8V[1,2,3,4,5]]^2 s[4,5]^2 s[l,4]^2-2 dot[l,t8V[1,2,3,4,5]]^2 s[4,5]^3 s[l,5]+4 dot[l,t8V[1,2,3,4,5]]^2 s[4,5]^2 s[l,5]^2-2 dot[l,t8V[1,2,3,4,5]] s[4,5]^4 t8[1,2][3,4,5]+2 dot[l,t8V[1,2,3,4,5]] s[4,5]^3 s[l,4] t8[1,2][3,4,5]-4 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,4]^2 t8[1,2][3,4,5]+2 dot[l,t8V[1,2,3,4,5]] s[4,5]^3 s[l,5] t8[1,2][3,4,5]-4 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,5]^2 t8[1,2][3,4,5]+1/2 s[4,5]^4 t8[1,2][3,4,5]^2-1/2 s[4,5]^3 s[l,4] t8[1,2][3,4,5]^2+s[4,5]^2 s[l,4]^2 t8[1,2][3,4,5]^2-1/2 s[4,5]^3 s[l,5] t8[1,2][3,4,5]^2+s[4,5]^2 s[l,5]^2 t8[1,2][3,4,5]^2-2 dot[l,t8V[1,2,3,4,5]] s[4,5]^4 t8[1,3][2,4,5]+2 dot[l,t8V[1,2,3,4,5]] s[4,5]^3 s[l,4] t8[1,3][2,4,5]-4 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,4]^2 t8[1,3][2,4,5]+2 dot[l,t8V[1,2,3,4,5]] s[4,5]^3 s[l,5] t8[1,3][2,4,5]-4 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,5]^2 t8[1,3][2,4,5]+s[4,5]^4 t8[1,2][3,4,5] t8[1,3][2,4,5]-s[4,5]^3 s[l,4] t8[1,2][3,4,5] t8[1,3][2,4,5]+2 s[4,5]^2 s[l,4]^2 t8[1,2][3,4,5] t8[1,3][2,4,5]-s[4,5]^3 s[l,5] t8[1,2][3,4,5] t8[1,3][2,4,5]+2 s[4,5]^2 s[l,5]^2 t8[1,2][3,4,5] t8[1,3][2,4,5]+1/2 s[4,5]^4 t8[1,3][2,4,5]^2-1/2 s[4,5]^3 s[l,4] t8[1,3][2,4,5]^2+s[4,5]^2 s[l,4]^2 t8[1,3][2,4,5]^2-1/2 s[4,5]^3 s[l,5] t8[1,3][2,4,5]^2+s[4,5]^2 s[l,5]^2 t8[1,3][2,4,5]^2-2 dot[l,t8V[1,2,3,4,5]] s[4,5]^4 t8[1,4][2,3,5]+2 dot[l,t8V[1,2,3,4,5]] s[4,5]^3 s[l,4] t8[1,4][2,3,5]-4 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,4]^2 t8[1,4][2,3,5]+2 dot[l,t8V[1,2,3,4,5]] s[4,5]^3 s[l,5] t8[1,4][2,3,5]-4 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,5]^2 t8[1,4][2,3,5]+s[4,5]^4 t8[1,2][3,4,5] t8[1,4][2,3,5]-s[4,5]^3 s[l,4] t8[1,2][3,4,5] t8[1,4][2,3,5]+2 s[4,5]^2 s[l,4]^2 t8[1,2][3,4,5] t8[1,4][2,3,5]-s[4,5]^3 s[l,5] t8[1,2][3,4,5] t8[1,4][2,3,5]+2 s[4,5]^2 s[l,5]^2 t8[1,2][3,4,5] t8[1,4][2,3,5]+s[4,5]^4 t8[1,3][2,4,5] t8[1,4][2,3,5]-s[4,5]^3 s[l,4] t8[1,3][2,4,5] t8[1,4][2,3,5]+2 s[4,5]^2 s[l,4]^2 t8[1,3][2,4,5] t8[1,4][2,3,5]-s[4,5]^3 s[l,5] t8[1,3][2,4,5] t8[1,4][2,3,5]+2 s[4,5]^2 s[l,5]^2 t8[1,3][2,4,5] t8[1,4][2,3,5]+1/2 s[4,5]^4 t8[1,4][2,3,5]^2-1/2 s[4,5]^3 s[l,4] t8[1,4][2,3,5]^2+s[4,5]^2 s[l,4]^2 t8[1,4][2,3,5]^2-1/2 s[4,5]^3 s[l,5] t8[1,4][2,3,5]^2+s[4,5]^2 s[l,5]^2 t8[1,4][2,3,5]^2-2 dot[l,t8V[1,2,3,4,5]] s[4,5]^4 t8[1,5][2,3,4]+2 dot[l,t8V[1,2,3,4,5]] s[4,5]^3 s[l,4] t8[1,5][2,3,4]-4 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,4]^2 t8[1,5][2,3,4]+2 dot[l,t8V[1,2,3,4,5]] s[4,5]^3 s[l,5] t8[1,5][2,3,4]-4 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,5]^2 t8[1,5][2,3,4]+s[4,5]^4 t8[1,2][3,4,5] t8[1,5][2,3,4]-s[4,5]^3 s[l,4] t8[1,2][3,4,5] t8[1,5][2,3,4]+2 s[4,5]^2 s[l,4]^2 t8[1,2][3,4,5] t8[1,5][2,3,4]-s[4,5]^3 s[l,5] t8[1,2][3,4,5] t8[1,5][2,3,4]+2 s[4,5]^2 s[l,5]^2 t8[1,2][3,4,5] t8[1,5][2,3,4]+s[4,5]^4 t8[1,3][2,4,5] t8[1,5][2,3,4]-s[4,5]^3 s[l,4] t8[1,3][2,4,5] t8[1,5][2,3,4]+2 s[4,5]^2 s[l,4]^2 t8[1,3][2,4,5] t8[1,5][2,3,4]-s[4,5]^3 s[l,5] t8[1,3][2,4,5] t8[1,5][2,3,4]+2 s[4,5]^2 s[l,5]^2 t8[1,3][2,4,5] t8[1,5][2,3,4]+s[4,5]^4 t8[1,4][2,3,5] t8[1,5][2,3,4]-s[4,5]^3 s[l,4] t8[1,4][2,3,5] t8[1,5][2,3,4]+2 s[4,5]^2 s[l,4]^2 t8[1,4][2,3,5] t8[1,5][2,3,4]-s[4,5]^3 s[l,5] t8[1,4][2,3,5] t8[1,5][2,3,4]+2 s[4,5]^2 s[l,5]^2 t8[1,4][2,3,5] t8[1,5][2,3,4]+1/2 s[4,5]^4 t8[1,5][2,3,4]^2-1/2 s[4,5]^3 s[l,4] t8[1,5][2,3,4]^2+s[4,5]^2 s[l,4]^2 t8[1,5][2,3,4]^2-1/2 s[4,5]^3 s[l,5] t8[1,5][2,3,4]^2+s[4,5]^2 s[l,5]^2 t8[1,5][2,3,4]^2-2 dot[l,t8V[1,2,3,4,5]] s[4,5]^4 t8[2,3][1,4,5]+2 dot[l,t8V[1,2,3,4,5]] s[4,5]^3 s[l,4] t8[2,3][1,4,5]-4 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,4]^2 t8[2,3][1,4,5]+2 dot[l,t8V[1,2,3,4,5]] s[4,5]^3 s[l,5] t8[2,3][1,4,5]-4 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,5]^2 t8[2,3][1,4,5]+s[4,5]^4 t8[1,2][3,4,5] t8[2,3][1,4,5]-s[4,5]^3 s[l,4] t8[1,2][3,4,5] t8[2,3][1,4,5]+2 s[4,5]^2 s[l,4]^2 t8[1,2][3,4,5] t8[2,3][1,4,5]-s[4,5]^3 s[l,5] t8[1,2][3,4,5] t8[2,3][1,4,5]+2 s[4,5]^2 s[l,5]^2 t8[1,2][3,4,5] t8[2,3][1,4,5]+s[4,5]^4 t8[1,3][2,4,5] t8[2,3][1,4,5]-s[4,5]^3 s[l,4] t8[1,3][2,4,5] t8[2,3][1,4,5]+2 s[4,5]^2 s[l,4]^2 t8[1,3][2,4,5] t8[2,3][1,4,5]-s[4,5]^3 s[l,5] t8[1,3][2,4,5] t8[2,3][1,4,5]+2 s[4,5]^2 s[l,5]^2 t8[1,3][2,4,5] t8[2,3][1,4,5]+s[4,5]^4 t8[1,4][2,3,5] t8[2,3][1,4,5]-s[4,5]^3 s[l,4] t8[1,4][2,3,5] t8[2,3][1,4,5]+2 s[4,5]^2 s[l,4]^2 t8[1,4][2,3,5] t8[2,3][1,4,5]-s[4,5]^3 s[l,5] t8[1,4][2,3,5] t8[2,3][1,4,5]+2 s[4,5]^2 s[l,5]^2 t8[1,4][2,3,5] t8[2,3][1,4,5]+s[4,5]^4 t8[1,5][2,3,4] t8[2,3][1,4,5]-s[4,5]^3 s[l,4] t8[1,5][2,3,4] t8[2,3][1,4,5]+2 s[4,5]^2 s[l,4]^2 t8[1,5][2,3,4] t8[2,3][1,4,5]-s[4,5]^3 s[l,5] t8[1,5][2,3,4] t8[2,3][1,4,5]+2 s[4,5]^2 s[l,5]^2 t8[1,5][2,3,4] t8[2,3][1,4,5]+1/2 s[4,5]^4 t8[2,3][1,4,5]^2-1/2 s[4,5]^3 s[l,4] t8[2,3][1,4,5]^2+s[4,5]^2 s[l,4]^2 t8[2,3][1,4,5]^2-1/2 s[4,5]^3 s[l,5] t8[2,3][1,4,5]^2+s[4,5]^2 s[l,5]^2 t8[2,3][1,4,5]^2-2 dot[l,t8V[1,2,3,4,5]] s[4,5]^4 t8[2,4][1,3,5]+2 dot[l,t8V[1,2,3,4,5]] s[4,5]^3 s[l,4] t8[2,4][1,3,5]-4 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,4]^2 t8[2,4][1,3,5]+2 dot[l,t8V[1,2,3,4,5]] s[4,5]^3 s[l,5] t8[2,4][1,3,5]-4 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,5]^2 t8[2,4][1,3,5]+s[4,5]^4 t8[1,2][3,4,5] t8[2,4][1,3,5]-s[4,5]^3 s[l,4] t8[1,2][3,4,5] t8[2,4][1,3,5]+2 s[4,5]^2 s[l,4]^2 t8[1,2][3,4,5] t8[2,4][1,3,5]-s[4,5]^3 s[l,5] t8[1,2][3,4,5] t8[2,4][1,3,5]+2 s[4,5]^2 s[l,5]^2 t8[1,2][3,4,5] t8[2,4][1,3,5]+s[4,5]^4 t8[1,3][2,4,5] t8[2,4][1,3,5]-s[4,5]^3 s[l,4] t8[1,3][2,4,5] t8[2,4][1,3,5]+2 s[4,5]^2 s[l,4]^2 t8[1,3][2,4,5] t8[2,4][1,3,5]-s[4,5]^3 s[l,5] t8[1,3][2,4,5] t8[2,4][1,3,5]+2 s[4,5]^2 s[l,5]^2 t8[1,3][2,4,5] t8[2,4][1,3,5]+s[4,5]^4 t8[1,4][2,3,5] t8[2,4][1,3,5]-s[4,5]^3 s[l,4] t8[1,4][2,3,5] t8[2,4][1,3,5]+2 s[4,5]^2 s[l,4]^2 t8[1,4][2,3,5] t8[2,4][1,3,5]-s[4,5]^3 s[l,5] t8[1,4][2,3,5] t8[2,4][1,3,5]+2 s[4,5]^2 s[l,5]^2 t8[1,4][2,3,5] t8[2,4][1,3,5]+s[4,5]^4 t8[1,5][2,3,4] t8[2,4][1,3,5]-s[4,5]^3 s[l,4] t8[1,5][2,3,4] t8[2,4][1,3,5]+2 s[4,5]^2 s[l,4]^2 t8[1,5][2,3,4] t8[2,4][1,3,5]-s[4,5]^3 s[l,5] t8[1,5][2,3,4] t8[2,4][1,3,5]+2 s[4,5]^2 s[l,5]^2 t8[1,5][2,3,4] t8[2,4][1,3,5]+s[4,5]^4 t8[2,3][1,4,5] t8[2,4][1,3,5]-s[4,5]^3 s[l,4] t8[2,3][1,4,5] t8[2,4][1,3,5]+2 s[4,5]^2 s[l,4]^2 t8[2,3][1,4,5] t8[2,4][1,3,5]-s[4,5]^3 s[l,5] t8[2,3][1,4,5] t8[2,4][1,3,5]+2 s[4,5]^2 s[l,5]^2 t8[2,3][1,4,5] t8[2,4][1,3,5]+1/2 s[4,5]^4 t8[2,4][1,3,5]^2-1/2 s[4,5]^3 s[l,4] t8[2,4][1,3,5]^2+s[4,5]^2 s[l,4]^2 t8[2,4][1,3,5]^2-1/2 s[4,5]^3 s[l,5] t8[2,4][1,3,5]^2+s[4,5]^2 s[l,5]^2 t8[2,4][1,3,5]^2-2 dot[l,t8V[1,2,3,4,5]] s[4,5]^4 t8[2,5][1,3,4]+2 dot[l,t8V[1,2,3,4,5]] s[4,5]^3 s[l,4] t8[2,5][1,3,4]-4 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,4]^2 t8[2,5][1,3,4]+2 dot[l,t8V[1,2,3,4,5]] s[4,5]^3 s[l,5] t8[2,5][1,3,4]-4 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,5]^2 t8[2,5][1,3,4]+s[4,5]^4 t8[1,2][3,4,5] t8[2,5][1,3,4]-s[4,5]^3 s[l,4] t8[1,2][3,4,5] t8[2,5][1,3,4]+2 s[4,5]^2 s[l,4]^2 t8[1,2][3,4,5] t8[2,5][1,3,4]-s[4,5]^3 s[l,5] t8[1,2][3,4,5] t8[2,5][1,3,4]+2 s[4,5]^2 s[l,5]^2 t8[1,2][3,4,5] t8[2,5][1,3,4]+s[4,5]^4 t8[1,3][2,4,5] t8[2,5][1,3,4]-s[4,5]^3 s[l,4] t8[1,3][2,4,5] t8[2,5][1,3,4]+2 s[4,5]^2 s[l,4]^2 t8[1,3][2,4,5] t8[2,5][1,3,4]-s[4,5]^3 s[l,5] t8[1,3][2,4,5] t8[2,5][1,3,4]+2 s[4,5]^2 s[l,5]^2 t8[1,3][2,4,5] t8[2,5][1,3,4]+s[4,5]^4 t8[1,4][2,3,5] t8[2,5][1,3,4]-s[4,5]^3 s[l,4] t8[1,4][2,3,5] t8[2,5][1,3,4]+2 s[4,5]^2 s[l,4]^2 t8[1,4][2,3,5] t8[2,5][1,3,4]-s[4,5]^3 s[l,5] t8[1,4][2,3,5] t8[2,5][1,3,4]+2 s[4,5]^2 s[l,5]^2 t8[1,4][2,3,5] t8[2,5][1,3,4]+s[4,5]^4 t8[1,5][2,3,4] t8[2,5][1,3,4]-s[4,5]^3 s[l,4] t8[1,5][2,3,4] t8[2,5][1,3,4]+2 s[4,5]^2 s[l,4]^2 t8[1,5][2,3,4] t8[2,5][1,3,4]-s[4,5]^3 s[l,5] t8[1,5][2,3,4] t8[2,5][1,3,4]+2 s[4,5]^2 s[l,5]^2 t8[1,5][2,3,4] t8[2,5][1,3,4]+s[4,5]^4 t8[2,3][1,4,5] t8[2,5][1,3,4]-s[4,5]^3 s[l,4] t8[2,3][1,4,5] t8[2,5][1,3,4]+2 s[4,5]^2 s[l,4]^2 t8[2,3][1,4,5] t8[2,5][1,3,4]-s[4,5]^3 s[l,5] t8[2,3][1,4,5] t8[2,5][1,3,4]+2 s[4,5]^2 s[l,5]^2 t8[2,3][1,4,5] t8[2,5][1,3,4]+s[4,5]^4 t8[2,4][1,3,5] t8[2,5][1,3,4]-s[4,5]^3 s[l,4] t8[2,4][1,3,5] t8[2,5][1,3,4]+2 s[4,5]^2 s[l,4]^2 t8[2,4][1,3,5] t8[2,5][1,3,4]-s[4,5]^3 s[l,5] t8[2,4][1,3,5] t8[2,5][1,3,4]+2 s[4,5]^2 s[l,5]^2 t8[2,4][1,3,5] t8[2,5][1,3,4]+1/2 s[4,5]^4 t8[2,5][1,3,4]^2-1/2 s[4,5]^3 s[l,4] t8[2,5][1,3,4]^2+s[4,5]^2 s[l,4]^2 t8[2,5][1,3,4]^2-1/2 s[4,5]^3 s[l,5] t8[2,5][1,3,4]^2+s[4,5]^2 s[l,5]^2 t8[2,5][1,3,4]^2-2 dot[l,t8V[1,2,3,4,5]] s[4,5]^4 t8[3,4][1,2,5]+2 dot[l,t8V[1,2,3,4,5]] s[4,5]^3 s[l,4] t8[3,4][1,2,5]-4 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,4]^2 t8[3,4][1,2,5]+2 dot[l,t8V[1,2,3,4,5]] s[4,5]^3 s[l,5] t8[3,4][1,2,5]-4 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,5]^2 t8[3,4][1,2,5]+s[4,5]^4 t8[1,2][3,4,5] t8[3,4][1,2,5]-s[4,5]^3 s[l,4] t8[1,2][3,4,5] t8[3,4][1,2,5]+2 s[4,5]^2 s[l,4]^2 t8[1,2][3,4,5] t8[3,4][1,2,5]-s[4,5]^3 s[l,5] t8[1,2][3,4,5] t8[3,4][1,2,5]+2 s[4,5]^2 s[l,5]^2 t8[1,2][3,4,5] t8[3,4][1,2,5]+s[4,5]^4 t8[1,3][2,4,5] t8[3,4][1,2,5]-s[4,5]^3 s[l,4] t8[1,3][2,4,5] t8[3,4][1,2,5]+2 s[4,5]^2 s[l,4]^2 t8[1,3][2,4,5] t8[3,4][1,2,5]-s[4,5]^3 s[l,5] t8[1,3][2,4,5] t8[3,4][1,2,5]+2 s[4,5]^2 s[l,5]^2 t8[1,3][2,4,5] t8[3,4][1,2,5]+s[4,5]^4 t8[1,4][2,3,5] t8[3,4][1,2,5]-s[4,5]^3 s[l,4] t8[1,4][2,3,5] t8[3,4][1,2,5]+2 s[4,5]^2 s[l,4]^2 t8[1,4][2,3,5] t8[3,4][1,2,5]-s[4,5]^3 s[l,5] t8[1,4][2,3,5] t8[3,4][1,2,5]+2 s[4,5]^2 s[l,5]^2 t8[1,4][2,3,5] t8[3,4][1,2,5]+s[4,5]^4 t8[1,5][2,3,4] t8[3,4][1,2,5]-s[4,5]^3 s[l,4] t8[1,5][2,3,4] t8[3,4][1,2,5]+2 s[4,5]^2 s[l,4]^2 t8[1,5][2,3,4] t8[3,4][1,2,5]-s[4,5]^3 s[l,5] t8[1,5][2,3,4] t8[3,4][1,2,5]+2 s[4,5]^2 s[l,5]^2 t8[1,5][2,3,4] t8[3,4][1,2,5]+s[4,5]^4 t8[2,3][1,4,5] t8[3,4][1,2,5]-s[4,5]^3 s[l,4] t8[2,3][1,4,5] t8[3,4][1,2,5]+2 s[4,5]^2 s[l,4]^2 t8[2,3][1,4,5] t8[3,4][1,2,5]-s[4,5]^3 s[l,5] t8[2,3][1,4,5] t8[3,4][1,2,5]+2 s[4,5]^2 s[l,5]^2 t8[2,3][1,4,5] t8[3,4][1,2,5]+s[4,5]^4 t8[2,4][1,3,5] t8[3,4][1,2,5]-s[4,5]^3 s[l,4] t8[2,4][1,3,5] t8[3,4][1,2,5]+2 s[4,5]^2 s[l,4]^2 t8[2,4][1,3,5] t8[3,4][1,2,5]-s[4,5]^3 s[l,5] t8[2,4][1,3,5] t8[3,4][1,2,5]+2 s[4,5]^2 s[l,5]^2 t8[2,4][1,3,5] t8[3,4][1,2,5]+s[4,5]^4 t8[2,5][1,3,4] t8[3,4][1,2,5]-s[4,5]^3 s[l,4] t8[2,5][1,3,4] t8[3,4][1,2,5]+2 s[4,5]^2 s[l,4]^2 t8[2,5][1,3,4] t8[3,4][1,2,5]-s[4,5]^3 s[l,5] t8[2,5][1,3,4] t8[3,4][1,2,5]+2 s[4,5]^2 s[l,5]^2 t8[2,5][1,3,4] t8[3,4][1,2,5]+1/2 s[4,5]^4 t8[3,4][1,2,5]^2-1/2 s[4,5]^3 s[l,4] t8[3,4][1,2,5]^2+s[4,5]^2 s[l,4]^2 t8[3,4][1,2,5]^2-1/2 s[4,5]^3 s[l,5] t8[3,4][1,2,5]^2+s[4,5]^2 s[l,5]^2 t8[3,4][1,2,5]^2-2 dot[l,t8V[1,2,3,4,5]] s[4,5]^4 t8[3,5][1,2,4]+2 dot[l,t8V[1,2,3,4,5]] s[4,5]^3 s[l,4] t8[3,5][1,2,4]-4 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,4]^2 t8[3,5][1,2,4]+2 dot[l,t8V[1,2,3,4,5]] s[4,5]^3 s[l,5] t8[3,5][1,2,4]-4 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,5]^2 t8[3,5][1,2,4]+s[4,5]^4 t8[1,2][3,4,5] t8[3,5][1,2,4]-s[4,5]^3 s[l,4] t8[1,2][3,4,5] t8[3,5][1,2,4]+2 s[4,5]^2 s[l,4]^2 t8[1,2][3,4,5] t8[3,5][1,2,4]-s[4,5]^3 s[l,5] t8[1,2][3,4,5] t8[3,5][1,2,4]+2 s[4,5]^2 s[l,5]^2 t8[1,2][3,4,5] t8[3,5][1,2,4]+s[4,5]^4 t8[1,3][2,4,5] t8[3,5][1,2,4]-s[4,5]^3 s[l,4] t8[1,3][2,4,5] t8[3,5][1,2,4]+2 s[4,5]^2 s[l,4]^2 t8[1,3][2,4,5] t8[3,5][1,2,4]-s[4,5]^3 s[l,5] t8[1,3][2,4,5] t8[3,5][1,2,4]+2 s[4,5]^2 s[l,5]^2 t8[1,3][2,4,5] t8[3,5][1,2,4]+s[4,5]^4 t8[1,4][2,3,5] t8[3,5][1,2,4]-s[4,5]^3 s[l,4] t8[1,4][2,3,5] t8[3,5][1,2,4]+2 s[4,5]^2 s[l,4]^2 t8[1,4][2,3,5] t8[3,5][1,2,4]-s[4,5]^3 s[l,5] t8[1,4][2,3,5] t8[3,5][1,2,4]+2 s[4,5]^2 s[l,5]^2 t8[1,4][2,3,5] t8[3,5][1,2,4]+s[4,5]^4 t8[1,5][2,3,4] t8[3,5][1,2,4]-s[4,5]^3 s[l,4] t8[1,5][2,3,4] t8[3,5][1,2,4]+2 s[4,5]^2 s[l,4]^2 t8[1,5][2,3,4] t8[3,5][1,2,4]-s[4,5]^3 s[l,5] t8[1,5][2,3,4] t8[3,5][1,2,4]+2 s[4,5]^2 s[l,5]^2 t8[1,5][2,3,4] t8[3,5][1,2,4]+s[4,5]^4 t8[2,3][1,4,5] t8[3,5][1,2,4]-s[4,5]^3 s[l,4] t8[2,3][1,4,5] t8[3,5][1,2,4]+2 s[4,5]^2 s[l,4]^2 t8[2,3][1,4,5] t8[3,5][1,2,4]-s[4,5]^3 s[l,5] t8[2,3][1,4,5] t8[3,5][1,2,4]+2 s[4,5]^2 s[l,5]^2 t8[2,3][1,4,5] t8[3,5][1,2,4]+s[4,5]^4 t8[2,4][1,3,5] t8[3,5][1,2,4]-s[4,5]^3 s[l,4] t8[2,4][1,3,5] t8[3,5][1,2,4]+2 s[4,5]^2 s[l,4]^2 t8[2,4][1,3,5] t8[3,5][1,2,4]-s[4,5]^3 s[l,5] t8[2,4][1,3,5] t8[3,5][1,2,4]+2 s[4,5]^2 s[l,5]^2 t8[2,4][1,3,5] t8[3,5][1,2,4]+s[4,5]^4 t8[2,5][1,3,4] t8[3,5][1,2,4]-s[4,5]^3 s[l,4] t8[2,5][1,3,4] t8[3,5][1,2,4]+2 s[4,5]^2 s[l,4]^2 t8[2,5][1,3,4] t8[3,5][1,2,4]-s[4,5]^3 s[l,5] t8[2,5][1,3,4] t8[3,5][1,2,4]+2 s[4,5]^2 s[l,5]^2 t8[2,5][1,3,4] t8[3,5][1,2,4]+s[4,5]^4 t8[3,4][1,2,5] t8[3,5][1,2,4]-s[4,5]^3 s[l,4] t8[3,4][1,2,5] t8[3,5][1,2,4]+2 s[4,5]^2 s[l,4]^2 t8[3,4][1,2,5] t8[3,5][1,2,4]-s[4,5]^3 s[l,5] t8[3,4][1,2,5] t8[3,5][1,2,4]+2 s[4,5]^2 s[l,5]^2 t8[3,4][1,2,5] t8[3,5][1,2,4]+1/2 s[4,5]^4 t8[3,5][1,2,4]^2-1/2 s[4,5]^3 s[l,4] t8[3,5][1,2,4]^2+s[4,5]^2 s[l,4]^2 t8[3,5][1,2,4]^2-1/2 s[4,5]^3 s[l,5] t8[3,5][1,2,4]^2+s[4,5]^2 s[l,5]^2 t8[3,5][1,2,4]^2-6 dot[l,t8V[1,2,3,4,5]] s[4,5]^3 s[l,4] t8[4,5][1,2,3]+12 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,4]^2 t8[4,5][1,2,3]-16 dot[l,t8V[1,2,3,4,5]] s[4,5] s[l,4]^3 t8[4,5][1,2,3]+6 dot[l,t8V[1,2,3,4,5]] s[4,5]^3 s[l,5] t8[4,5][1,2,3]-12 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,5]^2 t8[4,5][1,2,3]+16 dot[l,t8V[1,2,3,4,5]] s[4,5] s[l,5]^3 t8[4,5][1,2,3]+3 s[4,5]^3 s[l,4] t8[1,2][3,4,5] t8[4,5][1,2,3]-6 s[4,5]^2 s[l,4]^2 t8[1,2][3,4,5] t8[4,5][1,2,3]+8 s[4,5] s[l,4]^3 t8[1,2][3,4,5] t8[4,5][1,2,3]-3 s[4,5]^3 s[l,5] t8[1,2][3,4,5] t8[4,5][1,2,3]+6 s[4,5]^2 s[l,5]^2 t8[1,2][3,4,5] t8[4,5][1,2,3]-8 s[4,5] s[l,5]^3 t8[1,2][3,4,5] t8[4,5][1,2,3]+3 s[4,5]^3 s[l,4] t8[1,3][2,4,5] t8[4,5][1,2,3]-6 s[4,5]^2 s[l,4]^2 t8[1,3][2,4,5] t8[4,5][1,2,3]+8 s[4,5] s[l,4]^3 t8[1,3][2,4,5] t8[4,5][1,2,3]-3 s[4,5]^3 s[l,5] t8[1,3][2,4,5] t8[4,5][1,2,3]+6 s[4,5]^2 s[l,5]^2 t8[1,3][2,4,5] t8[4,5][1,2,3]-8 s[4,5] s[l,5]^3 t8[1,3][2,4,5] t8[4,5][1,2,3]+3 s[4,5]^3 s[l,4] t8[1,4][2,3,5] t8[4,5][1,2,3]-6 s[4,5]^2 s[l,4]^2 t8[1,4][2,3,5] t8[4,5][1,2,3]+8 s[4,5] s[l,4]^3 t8[1,4][2,3,5] t8[4,5][1,2,3]-3 s[4,5]^3 s[l,5] t8[1,4][2,3,5] t8[4,5][1,2,3]+6 s[4,5]^2 s[l,5]^2 t8[1,4][2,3,5] t8[4,5][1,2,3]-8 s[4,5] s[l,5]^3 t8[1,4][2,3,5] t8[4,5][1,2,3]+3 s[4,5]^3 s[l,4] t8[1,5][2,3,4] t8[4,5][1,2,3]-6 s[4,5]^2 s[l,4]^2 t8[1,5][2,3,4] t8[4,5][1,2,3]+8 s[4,5] s[l,4]^3 t8[1,5][2,3,4] t8[4,5][1,2,3]-3 s[4,5]^3 s[l,5] t8[1,5][2,3,4] t8[4,5][1,2,3]+6 s[4,5]^2 s[l,5]^2 t8[1,5][2,3,4] t8[4,5][1,2,3]-8 s[4,5] s[l,5]^3 t8[1,5][2,3,4] t8[4,5][1,2,3]+3 s[4,5]^3 s[l,4] t8[2,3][1,4,5] t8[4,5][1,2,3]-6 s[4,5]^2 s[l,4]^2 t8[2,3][1,4,5] t8[4,5][1,2,3]+8 s[4,5] s[l,4]^3 t8[2,3][1,4,5] t8[4,5][1,2,3]-3 s[4,5]^3 s[l,5] t8[2,3][1,4,5] t8[4,5][1,2,3]+6 s[4,5]^2 s[l,5]^2 t8[2,3][1,4,5] t8[4,5][1,2,3]-8 s[4,5] s[l,5]^3 t8[2,3][1,4,5] t8[4,5][1,2,3]+3 s[4,5]^3 s[l,4] t8[2,4][1,3,5] t8[4,5][1,2,3]-6 s[4,5]^2 s[l,4]^2 t8[2,4][1,3,5] t8[4,5][1,2,3]+8 s[4,5] s[l,4]^3 t8[2,4][1,3,5] t8[4,5][1,2,3]-3 s[4,5]^3 s[l,5] t8[2,4][1,3,5] t8[4,5][1,2,3]+6 s[4,5]^2 s[l,5]^2 t8[2,4][1,3,5] t8[4,5][1,2,3]-8 s[4,5] s[l,5]^3 t8[2,4][1,3,5] t8[4,5][1,2,3]+3 s[4,5]^3 s[l,4] t8[2,5][1,3,4] t8[4,5][1,2,3]-6 s[4,5]^2 s[l,4]^2 t8[2,5][1,3,4] t8[4,5][1,2,3]+8 s[4,5] s[l,4]^3 t8[2,5][1,3,4] t8[4,5][1,2,3]-3 s[4,5]^3 s[l,5] t8[2,5][1,3,4] t8[4,5][1,2,3]+6 s[4,5]^2 s[l,5]^2 t8[2,5][1,3,4] t8[4,5][1,2,3]-8 s[4,5] s[l,5]^3 t8[2,5][1,3,4] t8[4,5][1,2,3]+3 s[4,5]^3 s[l,4] t8[3,4][1,2,5] t8[4,5][1,2,3]-6 s[4,5]^2 s[l,4]^2 t8[3,4][1,2,5] t8[4,5][1,2,3]+8 s[4,5] s[l,4]^3 t8[3,4][1,2,5] t8[4,5][1,2,3]-3 s[4,5]^3 s[l,5] t8[3,4][1,2,5] t8[4,5][1,2,3]+6 s[4,5]^2 s[l,5]^2 t8[3,4][1,2,5] t8[4,5][1,2,3]-8 s[4,5] s[l,5]^3 t8[3,4][1,2,5] t8[4,5][1,2,3]+3 s[4,5]^3 s[l,4] t8[3,5][1,2,4] t8[4,5][1,2,3]-6 s[4,5]^2 s[l,4]^2 t8[3,5][1,2,4] t8[4,5][1,2,3]+8 s[4,5] s[l,4]^3 t8[3,5][1,2,4] t8[4,5][1,2,3]-3 s[4,5]^3 s[l,5] t8[3,5][1,2,4] t8[4,5][1,2,3]+6 s[4,5]^2 s[l,5]^2 t8[3,5][1,2,4] t8[4,5][1,2,3]-8 s[4,5] s[l,5]^3 t8[3,5][1,2,4] t8[4,5][1,2,3]+1/2 s[4,5]^4 t8[4,5][1,2,3]^2-5/2 s[4,5]^3 s[l,4] t8[4,5][1,2,3]^2+9 s[4,5]^2 s[l,4]^2 t8[4,5][1,2,3]^2-16 s[4,5] s[l,4]^3 t8[4,5][1,2,3]^2+16 s[l,4]^4 t8[4,5][1,2,3]^2-5/2 s[4,5]^3 s[l,5] t8[4,5][1,2,3]^2+9 s[4,5]^2 s[l,5]^2 t8[4,5][1,2,3]^2-16 s[4,5] s[l,5]^3 t8[4,5][1,2,3]^2+16 s[l,5]^4 t8[4,5][1,2,3]^2;
NtriZ5CL[3,4,5]=dot[l,t8V[1,2,3,4,5]]^2 s[3,4]^2 s[3,5]+dot[l,t8V[1,2,3,4,5]]^2 s[3,4] s[3,5]^2+dot[l,t8V[1,2,3,4,5]]^2 s[3,4]^2 s[4,5]-12 dot[l,t8V[1,2,3,4,5]]^2 s[3,4] s[3,5] s[4,5]+dot[l,t8V[1,2,3,4,5]]^2 s[3,5]^2 s[4,5]+dot[l,t8V[1,2,3,4,5]]^2 s[3,4] s[4,5]^2+dot[l,t8V[1,2,3,4,5]]^2 s[3,5] s[4,5]^2-dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[3,5] t8[1,2][3,4,5]-dot[l,t8V[1,2,3,4,5]] s[3,4] s[3,5]^2 t8[1,2][3,4,5]-dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[4,5] t8[1,2][3,4,5]+12 dot[l,t8V[1,2,3,4,5]] s[3,4] s[3,5] s[4,5] t8[1,2][3,4,5]-dot[l,t8V[1,2,3,4,5]] s[3,5]^2 s[4,5] t8[1,2][3,4,5]-dot[l,t8V[1,2,3,4,5]] s[3,4] s[4,5]^2 t8[1,2][3,4,5]-dot[l,t8V[1,2,3,4,5]] s[3,5] s[4,5]^2 t8[1,2][3,4,5]+1/4 s[3,4]^2 s[3,5] t8[1,2][3,4,5]^2+1/4 s[3,4] s[3,5]^2 t8[1,2][3,4,5]^2+1/4 s[3,4]^2 s[4,5] t8[1,2][3,4,5]^2-3 s[3,4] s[3,5] s[4,5] t8[1,2][3,4,5]^2+1/4 s[3,5]^2 s[4,5] t8[1,2][3,4,5]^2+1/4 s[3,4] s[4,5]^2 t8[1,2][3,4,5]^2+1/4 s[3,5] s[4,5]^2 t8[1,2][3,4,5]^2-dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[3,5] t8[1,3][2,4,5]-dot[l,t8V[1,2,3,4,5]] s[3,4] s[3,5]^2 t8[1,3][2,4,5]-dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[4,5] t8[1,3][2,4,5]+12 dot[l,t8V[1,2,3,4,5]] s[3,4] s[3,5] s[4,5] t8[1,3][2,4,5]-dot[l,t8V[1,2,3,4,5]] s[3,5]^2 s[4,5] t8[1,3][2,4,5]-dot[l,t8V[1,2,3,4,5]] s[3,4] s[4,5]^2 t8[1,3][2,4,5]-dot[l,t8V[1,2,3,4,5]] s[3,5] s[4,5]^2 t8[1,3][2,4,5]+1/2 s[3,4]^2 s[3,5] t8[1,2][3,4,5] t8[1,3][2,4,5]+1/2 s[3,4] s[3,5]^2 t8[1,2][3,4,5] t8[1,3][2,4,5]+1/2 s[3,4]^2 s[4,5] t8[1,2][3,4,5] t8[1,3][2,4,5]-6 s[3,4] s[3,5] s[4,5] t8[1,2][3,4,5] t8[1,3][2,4,5]+1/2 s[3,5]^2 s[4,5] t8[1,2][3,4,5] t8[1,3][2,4,5]+1/2 s[3,4] s[4,5]^2 t8[1,2][3,4,5] t8[1,3][2,4,5]+1/2 s[3,5] s[4,5]^2 t8[1,2][3,4,5] t8[1,3][2,4,5]+1/4 s[3,4]^2 s[3,5] t8[1,3][2,4,5]^2+1/4 s[3,4] s[3,5]^2 t8[1,3][2,4,5]^2+1/4 s[3,4]^2 s[4,5] t8[1,3][2,4,5]^2-3 s[3,4] s[3,5] s[4,5] t8[1,3][2,4,5]^2+1/4 s[3,5]^2 s[4,5] t8[1,3][2,4,5]^2+1/4 s[3,4] s[4,5]^2 t8[1,3][2,4,5]^2+1/4 s[3,5] s[4,5]^2 t8[1,3][2,4,5]^2-dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[3,5] t8[1,4][2,3,5]-dot[l,t8V[1,2,3,4,5]] s[3,4] s[3,5]^2 t8[1,4][2,3,5]-dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[4,5] t8[1,4][2,3,5]+12 dot[l,t8V[1,2,3,4,5]] s[3,4] s[3,5] s[4,5] t8[1,4][2,3,5]-dot[l,t8V[1,2,3,4,5]] s[3,5]^2 s[4,5] t8[1,4][2,3,5]-dot[l,t8V[1,2,3,4,5]] s[3,4] s[4,5]^2 t8[1,4][2,3,5]-dot[l,t8V[1,2,3,4,5]] s[3,5] s[4,5]^2 t8[1,4][2,3,5]+1/2 s[3,4]^2 s[3,5] t8[1,2][3,4,5] t8[1,4][2,3,5]+1/2 s[3,4] s[3,5]^2 t8[1,2][3,4,5] t8[1,4][2,3,5]+1/2 s[3,4]^2 s[4,5] t8[1,2][3,4,5] t8[1,4][2,3,5]-6 s[3,4] s[3,5] s[4,5] t8[1,2][3,4,5] t8[1,4][2,3,5]+1/2 s[3,5]^2 s[4,5] t8[1,2][3,4,5] t8[1,4][2,3,5]+1/2 s[3,4] s[4,5]^2 t8[1,2][3,4,5] t8[1,4][2,3,5]+1/2 s[3,5] s[4,5]^2 t8[1,2][3,4,5] t8[1,4][2,3,5]+1/2 s[3,4]^2 s[3,5] t8[1,3][2,4,5] t8[1,4][2,3,5]+1/2 s[3,4] s[3,5]^2 t8[1,3][2,4,5] t8[1,4][2,3,5]+1/2 s[3,4]^2 s[4,5] t8[1,3][2,4,5] t8[1,4][2,3,5]-6 s[3,4] s[3,5] s[4,5] t8[1,3][2,4,5] t8[1,4][2,3,5]+1/2 s[3,5]^2 s[4,5] t8[1,3][2,4,5] t8[1,4][2,3,5]+1/2 s[3,4] s[4,5]^2 t8[1,3][2,4,5] t8[1,4][2,3,5]+1/2 s[3,5] s[4,5]^2 t8[1,3][2,4,5] t8[1,4][2,3,5]+1/4 s[3,4]^2 s[3,5] t8[1,4][2,3,5]^2+1/4 s[3,4] s[3,5]^2 t8[1,4][2,3,5]^2+1/4 s[3,4]^2 s[4,5] t8[1,4][2,3,5]^2-3 s[3,4] s[3,5] s[4,5] t8[1,4][2,3,5]^2+1/4 s[3,5]^2 s[4,5] t8[1,4][2,3,5]^2+1/4 s[3,4] s[4,5]^2 t8[1,4][2,3,5]^2+1/4 s[3,5] s[4,5]^2 t8[1,4][2,3,5]^2-dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[3,5] t8[1,5][2,3,4]-dot[l,t8V[1,2,3,4,5]] s[3,4] s[3,5]^2 t8[1,5][2,3,4]-dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[4,5] t8[1,5][2,3,4]+12 dot[l,t8V[1,2,3,4,5]] s[3,4] s[3,5] s[4,5] t8[1,5][2,3,4]-dot[l,t8V[1,2,3,4,5]] s[3,5]^2 s[4,5] t8[1,5][2,3,4]-dot[l,t8V[1,2,3,4,5]] s[3,4] s[4,5]^2 t8[1,5][2,3,4]-dot[l,t8V[1,2,3,4,5]] s[3,5] s[4,5]^2 t8[1,5][2,3,4]+1/2 s[3,4]^2 s[3,5] t8[1,2][3,4,5] t8[1,5][2,3,4]+1/2 s[3,4] s[3,5]^2 t8[1,2][3,4,5] t8[1,5][2,3,4]+1/2 s[3,4]^2 s[4,5] t8[1,2][3,4,5] t8[1,5][2,3,4]-6 s[3,4] s[3,5] s[4,5] t8[1,2][3,4,5] t8[1,5][2,3,4]+1/2 s[3,5]^2 s[4,5] t8[1,2][3,4,5] t8[1,5][2,3,4]+1/2 s[3,4] s[4,5]^2 t8[1,2][3,4,5] t8[1,5][2,3,4]+1/2 s[3,5] s[4,5]^2 t8[1,2][3,4,5] t8[1,5][2,3,4]+1/2 s[3,4]^2 s[3,5] t8[1,3][2,4,5] t8[1,5][2,3,4]+1/2 s[3,4] s[3,5]^2 t8[1,3][2,4,5] t8[1,5][2,3,4]+1/2 s[3,4]^2 s[4,5] t8[1,3][2,4,5] t8[1,5][2,3,4]-6 s[3,4] s[3,5] s[4,5] t8[1,3][2,4,5] t8[1,5][2,3,4]+1/2 s[3,5]^2 s[4,5] t8[1,3][2,4,5] t8[1,5][2,3,4]+1/2 s[3,4] s[4,5]^2 t8[1,3][2,4,5] t8[1,5][2,3,4]+1/2 s[3,5] s[4,5]^2 t8[1,3][2,4,5] t8[1,5][2,3,4]+1/2 s[3,4]^2 s[3,5] t8[1,4][2,3,5] t8[1,5][2,3,4]+1/2 s[3,4] s[3,5]^2 t8[1,4][2,3,5] t8[1,5][2,3,4]+1/2 s[3,4]^2 s[4,5] t8[1,4][2,3,5] t8[1,5][2,3,4]-6 s[3,4] s[3,5] s[4,5] t8[1,4][2,3,5] t8[1,5][2,3,4]+1/2 s[3,5]^2 s[4,5] t8[1,4][2,3,5] t8[1,5][2,3,4]+1/2 s[3,4] s[4,5]^2 t8[1,4][2,3,5] t8[1,5][2,3,4]+1/2 s[3,5] s[4,5]^2 t8[1,4][2,3,5] t8[1,5][2,3,4]+1/4 s[3,4]^2 s[3,5] t8[1,5][2,3,4]^2+1/4 s[3,4] s[3,5]^2 t8[1,5][2,3,4]^2+1/4 s[3,4]^2 s[4,5] t8[1,5][2,3,4]^2-3 s[3,4] s[3,5] s[4,5] t8[1,5][2,3,4]^2+1/4 s[3,5]^2 s[4,5] t8[1,5][2,3,4]^2+1/4 s[3,4] s[4,5]^2 t8[1,5][2,3,4]^2+1/4 s[3,5] s[4,5]^2 t8[1,5][2,3,4]^2-dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[3,5] t8[2,3][1,4,5]-dot[l,t8V[1,2,3,4,5]] s[3,4] s[3,5]^2 t8[2,3][1,4,5]-dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[4,5] t8[2,3][1,4,5]+12 dot[l,t8V[1,2,3,4,5]] s[3,4] s[3,5] s[4,5] t8[2,3][1,4,5]-dot[l,t8V[1,2,3,4,5]] s[3,5]^2 s[4,5] t8[2,3][1,4,5]-dot[l,t8V[1,2,3,4,5]] s[3,4] s[4,5]^2 t8[2,3][1,4,5]-dot[l,t8V[1,2,3,4,5]] s[3,5] s[4,5]^2 t8[2,3][1,4,5]+1/2 s[3,4]^2 s[3,5] t8[1,2][3,4,5] t8[2,3][1,4,5]+1/2 s[3,4] s[3,5]^2 t8[1,2][3,4,5] t8[2,3][1,4,5]+1/2 s[3,4]^2 s[4,5] t8[1,2][3,4,5] t8[2,3][1,4,5]-6 s[3,4] s[3,5] s[4,5] t8[1,2][3,4,5] t8[2,3][1,4,5]+1/2 s[3,5]^2 s[4,5] t8[1,2][3,4,5] t8[2,3][1,4,5]+1/2 s[3,4] s[4,5]^2 t8[1,2][3,4,5] t8[2,3][1,4,5]+1/2 s[3,5] s[4,5]^2 t8[1,2][3,4,5] t8[2,3][1,4,5]+1/2 s[3,4]^2 s[3,5] t8[1,3][2,4,5] t8[2,3][1,4,5]+1/2 s[3,4] s[3,5]^2 t8[1,3][2,4,5] t8[2,3][1,4,5]+1/2 s[3,4]^2 s[4,5] t8[1,3][2,4,5] t8[2,3][1,4,5]-6 s[3,4] s[3,5] s[4,5] t8[1,3][2,4,5] t8[2,3][1,4,5]+1/2 s[3,5]^2 s[4,5] t8[1,3][2,4,5] t8[2,3][1,4,5]+1/2 s[3,4] s[4,5]^2 t8[1,3][2,4,5] t8[2,3][1,4,5]+1/2 s[3,5] s[4,5]^2 t8[1,3][2,4,5] t8[2,3][1,4,5]+1/2 s[3,4]^2 s[3,5] t8[1,4][2,3,5] t8[2,3][1,4,5]+1/2 s[3,4] s[3,5]^2 t8[1,4][2,3,5] t8[2,3][1,4,5]+1/2 s[3,4]^2 s[4,5] t8[1,4][2,3,5] t8[2,3][1,4,5]-6 s[3,4] s[3,5] s[4,5] t8[1,4][2,3,5] t8[2,3][1,4,5]+1/2 s[3,5]^2 s[4,5] t8[1,4][2,3,5] t8[2,3][1,4,5]+1/2 s[3,4] s[4,5]^2 t8[1,4][2,3,5] t8[2,3][1,4,5]+1/2 s[3,5] s[4,5]^2 t8[1,4][2,3,5] t8[2,3][1,4,5]+1/2 s[3,4]^2 s[3,5] t8[1,5][2,3,4] t8[2,3][1,4,5]+1/2 s[3,4] s[3,5]^2 t8[1,5][2,3,4] t8[2,3][1,4,5]+1/2 s[3,4]^2 s[4,5] t8[1,5][2,3,4] t8[2,3][1,4,5]-6 s[3,4] s[3,5] s[4,5] t8[1,5][2,3,4] t8[2,3][1,4,5]+1/2 s[3,5]^2 s[4,5] t8[1,5][2,3,4] t8[2,3][1,4,5]+1/2 s[3,4] s[4,5]^2 t8[1,5][2,3,4] t8[2,3][1,4,5]+1/2 s[3,5] s[4,5]^2 t8[1,5][2,3,4] t8[2,3][1,4,5]+1/4 s[3,4]^2 s[3,5] t8[2,3][1,4,5]^2+1/4 s[3,4] s[3,5]^2 t8[2,3][1,4,5]^2+1/4 s[3,4]^2 s[4,5] t8[2,3][1,4,5]^2-3 s[3,4] s[3,5] s[4,5] t8[2,3][1,4,5]^2+1/4 s[3,5]^2 s[4,5] t8[2,3][1,4,5]^2+1/4 s[3,4] s[4,5]^2 t8[2,3][1,4,5]^2+1/4 s[3,5] s[4,5]^2 t8[2,3][1,4,5]^2-dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[3,5] t8[2,4][1,3,5]-dot[l,t8V[1,2,3,4,5]] s[3,4] s[3,5]^2 t8[2,4][1,3,5]-dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[4,5] t8[2,4][1,3,5]+12 dot[l,t8V[1,2,3,4,5]] s[3,4] s[3,5] s[4,5] t8[2,4][1,3,5]-dot[l,t8V[1,2,3,4,5]] s[3,5]^2 s[4,5] t8[2,4][1,3,5]-dot[l,t8V[1,2,3,4,5]] s[3,4] s[4,5]^2 t8[2,4][1,3,5]-dot[l,t8V[1,2,3,4,5]] s[3,5] s[4,5]^2 t8[2,4][1,3,5]+1/2 s[3,4]^2 s[3,5] t8[1,2][3,4,5] t8[2,4][1,3,5]+1/2 s[3,4] s[3,5]^2 t8[1,2][3,4,5] t8[2,4][1,3,5]+1/2 s[3,4]^2 s[4,5] t8[1,2][3,4,5] t8[2,4][1,3,5]-6 s[3,4] s[3,5] s[4,5] t8[1,2][3,4,5] t8[2,4][1,3,5]+1/2 s[3,5]^2 s[4,5] t8[1,2][3,4,5] t8[2,4][1,3,5]+1/2 s[3,4] s[4,5]^2 t8[1,2][3,4,5] t8[2,4][1,3,5]+1/2 s[3,5] s[4,5]^2 t8[1,2][3,4,5] t8[2,4][1,3,5]+1/2 s[3,4]^2 s[3,5] t8[1,3][2,4,5] t8[2,4][1,3,5]+1/2 s[3,4] s[3,5]^2 t8[1,3][2,4,5] t8[2,4][1,3,5]+1/2 s[3,4]^2 s[4,5] t8[1,3][2,4,5] t8[2,4][1,3,5]-6 s[3,4] s[3,5] s[4,5] t8[1,3][2,4,5] t8[2,4][1,3,5]+1/2 s[3,5]^2 s[4,5] t8[1,3][2,4,5] t8[2,4][1,3,5]+1/2 s[3,4] s[4,5]^2 t8[1,3][2,4,5] t8[2,4][1,3,5]+1/2 s[3,5] s[4,5]^2 t8[1,3][2,4,5] t8[2,4][1,3,5]+1/2 s[3,4]^2 s[3,5] t8[1,4][2,3,5] t8[2,4][1,3,5]+1/2 s[3,4] s[3,5]^2 t8[1,4][2,3,5] t8[2,4][1,3,5]+1/2 s[3,4]^2 s[4,5] t8[1,4][2,3,5] t8[2,4][1,3,5]-6 s[3,4] s[3,5] s[4,5] t8[1,4][2,3,5] t8[2,4][1,3,5]+1/2 s[3,5]^2 s[4,5] t8[1,4][2,3,5] t8[2,4][1,3,5]+1/2 s[3,4] s[4,5]^2 t8[1,4][2,3,5] t8[2,4][1,3,5]+1/2 s[3,5] s[4,5]^2 t8[1,4][2,3,5] t8[2,4][1,3,5]+1/2 s[3,4]^2 s[3,5] t8[1,5][2,3,4] t8[2,4][1,3,5]+1/2 s[3,4] s[3,5]^2 t8[1,5][2,3,4] t8[2,4][1,3,5]+1/2 s[3,4]^2 s[4,5] t8[1,5][2,3,4] t8[2,4][1,3,5]-6 s[3,4] s[3,5] s[4,5] t8[1,5][2,3,4] t8[2,4][1,3,5]+1/2 s[3,5]^2 s[4,5] t8[1,5][2,3,4] t8[2,4][1,3,5]+1/2 s[3,4] s[4,5]^2 t8[1,5][2,3,4] t8[2,4][1,3,5]+1/2 s[3,5] s[4,5]^2 t8[1,5][2,3,4] t8[2,4][1,3,5]+1/2 s[3,4]^2 s[3,5] t8[2,3][1,4,5] t8[2,4][1,3,5]+1/2 s[3,4] s[3,5]^2 t8[2,3][1,4,5] t8[2,4][1,3,5]+1/2 s[3,4]^2 s[4,5] t8[2,3][1,4,5] t8[2,4][1,3,5]-6 s[3,4] s[3,5] s[4,5] t8[2,3][1,4,5] t8[2,4][1,3,5]+1/2 s[3,5]^2 s[4,5] t8[2,3][1,4,5] t8[2,4][1,3,5]+1/2 s[3,4] s[4,5]^2 t8[2,3][1,4,5] t8[2,4][1,3,5]+1/2 s[3,5] s[4,5]^2 t8[2,3][1,4,5] t8[2,4][1,3,5]+1/4 s[3,4]^2 s[3,5] t8[2,4][1,3,5]^2+1/4 s[3,4] s[3,5]^2 t8[2,4][1,3,5]^2+1/4 s[3,4]^2 s[4,5] t8[2,4][1,3,5]^2-3 s[3,4] s[3,5] s[4,5] t8[2,4][1,3,5]^2+1/4 s[3,5]^2 s[4,5] t8[2,4][1,3,5]^2+1/4 s[3,4] s[4,5]^2 t8[2,4][1,3,5]^2+1/4 s[3,5] s[4,5]^2 t8[2,4][1,3,5]^2-dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[3,5] t8[2,5][1,3,4]-dot[l,t8V[1,2,3,4,5]] s[3,4] s[3,5]^2 t8[2,5][1,3,4]-dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[4,5] t8[2,5][1,3,4]+12 dot[l,t8V[1,2,3,4,5]] s[3,4] s[3,5] s[4,5] t8[2,5][1,3,4]-dot[l,t8V[1,2,3,4,5]] s[3,5]^2 s[4,5] t8[2,5][1,3,4]-dot[l,t8V[1,2,3,4,5]] s[3,4] s[4,5]^2 t8[2,5][1,3,4]-dot[l,t8V[1,2,3,4,5]] s[3,5] s[4,5]^2 t8[2,5][1,3,4]+1/2 s[3,4]^2 s[3,5] t8[1,2][3,4,5] t8[2,5][1,3,4]+1/2 s[3,4] s[3,5]^2 t8[1,2][3,4,5] t8[2,5][1,3,4]+1/2 s[3,4]^2 s[4,5] t8[1,2][3,4,5] t8[2,5][1,3,4]-6 s[3,4] s[3,5] s[4,5] t8[1,2][3,4,5] t8[2,5][1,3,4]+1/2 s[3,5]^2 s[4,5] t8[1,2][3,4,5] t8[2,5][1,3,4]+1/2 s[3,4] s[4,5]^2 t8[1,2][3,4,5] t8[2,5][1,3,4]+1/2 s[3,5] s[4,5]^2 t8[1,2][3,4,5] t8[2,5][1,3,4]+1/2 s[3,4]^2 s[3,5] t8[1,3][2,4,5] t8[2,5][1,3,4]+1/2 s[3,4] s[3,5]^2 t8[1,3][2,4,5] t8[2,5][1,3,4]+1/2 s[3,4]^2 s[4,5] t8[1,3][2,4,5] t8[2,5][1,3,4]-6 s[3,4] s[3,5] s[4,5] t8[1,3][2,4,5] t8[2,5][1,3,4]+1/2 s[3,5]^2 s[4,5] t8[1,3][2,4,5] t8[2,5][1,3,4]+1/2 s[3,4] s[4,5]^2 t8[1,3][2,4,5] t8[2,5][1,3,4]+1/2 s[3,5] s[4,5]^2 t8[1,3][2,4,5] t8[2,5][1,3,4]+1/2 s[3,4]^2 s[3,5] t8[1,4][2,3,5] t8[2,5][1,3,4]+1/2 s[3,4] s[3,5]^2 t8[1,4][2,3,5] t8[2,5][1,3,4]+1/2 s[3,4]^2 s[4,5] t8[1,4][2,3,5] t8[2,5][1,3,4]-6 s[3,4] s[3,5] s[4,5] t8[1,4][2,3,5] t8[2,5][1,3,4]+1/2 s[3,5]^2 s[4,5] t8[1,4][2,3,5] t8[2,5][1,3,4]+1/2 s[3,4] s[4,5]^2 t8[1,4][2,3,5] t8[2,5][1,3,4]+1/2 s[3,5] s[4,5]^2 t8[1,4][2,3,5] t8[2,5][1,3,4]+1/2 s[3,4]^2 s[3,5] t8[1,5][2,3,4] t8[2,5][1,3,4]+1/2 s[3,4] s[3,5]^2 t8[1,5][2,3,4] t8[2,5][1,3,4]+1/2 s[3,4]^2 s[4,5] t8[1,5][2,3,4] t8[2,5][1,3,4]-6 s[3,4] s[3,5] s[4,5] t8[1,5][2,3,4] t8[2,5][1,3,4]+1/2 s[3,5]^2 s[4,5] t8[1,5][2,3,4] t8[2,5][1,3,4]+1/2 s[3,4] s[4,5]^2 t8[1,5][2,3,4] t8[2,5][1,3,4]+1/2 s[3,5] s[4,5]^2 t8[1,5][2,3,4] t8[2,5][1,3,4]+1/2 s[3,4]^2 s[3,5] t8[2,3][1,4,5] t8[2,5][1,3,4]+1/2 s[3,4] s[3,5]^2 t8[2,3][1,4,5] t8[2,5][1,3,4]+1/2 s[3,4]^2 s[4,5] t8[2,3][1,4,5] t8[2,5][1,3,4]-6 s[3,4] s[3,5] s[4,5] t8[2,3][1,4,5] t8[2,5][1,3,4]+1/2 s[3,5]^2 s[4,5] t8[2,3][1,4,5] t8[2,5][1,3,4]+1/2 s[3,4] s[4,5]^2 t8[2,3][1,4,5] t8[2,5][1,3,4]+1/2 s[3,5] s[4,5]^2 t8[2,3][1,4,5] t8[2,5][1,3,4]+1/2 s[3,4]^2 s[3,5] t8[2,4][1,3,5] t8[2,5][1,3,4]+1/2 s[3,4] s[3,5]^2 t8[2,4][1,3,5] t8[2,5][1,3,4]+1/2 s[3,4]^2 s[4,5] t8[2,4][1,3,5] t8[2,5][1,3,4]-6 s[3,4] s[3,5] s[4,5] t8[2,4][1,3,5] t8[2,5][1,3,4]+1/2 s[3,5]^2 s[4,5] t8[2,4][1,3,5] t8[2,5][1,3,4]+1/2 s[3,4] s[4,5]^2 t8[2,4][1,3,5] t8[2,5][1,3,4]+1/2 s[3,5] s[4,5]^2 t8[2,4][1,3,5] t8[2,5][1,3,4]+1/4 s[3,4]^2 s[3,5] t8[2,5][1,3,4]^2+1/4 s[3,4] s[3,5]^2 t8[2,5][1,3,4]^2+1/4 s[3,4]^2 s[4,5] t8[2,5][1,3,4]^2-3 s[3,4] s[3,5] s[4,5] t8[2,5][1,3,4]^2+1/4 s[3,5]^2 s[4,5] t8[2,5][1,3,4]^2+1/4 s[3,4] s[4,5]^2 t8[2,5][1,3,4]^2+1/4 s[3,5] s[4,5]^2 t8[2,5][1,3,4]^2+1/2 dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[3,5] t8[3,4][1,2,5]-2 dot[l,t8V[1,2,3,4,5]] s[3,4] s[3,5]^2 t8[3,4][1,2,5]-5/2 dot[l,t8V[1,2,3,4,5]] s[3,5]^3 t8[3,4][1,2,5]-1/2 dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[4,5] t8[3,4][1,2,5]-11/2 dot[l,t8V[1,2,3,4,5]] s[3,5]^2 s[4,5] t8[3,4][1,2,5]+2 dot[l,t8V[1,2,3,4,5]] s[3,4] s[4,5]^2 t8[3,4][1,2,5]+11/2 dot[l,t8V[1,2,3,4,5]] s[3,5] s[4,5]^2 t8[3,4][1,2,5]+5/2 dot[l,t8V[1,2,3,4,5]] s[4,5]^3 t8[3,4][1,2,5]-7 dot[l,t8V[1,2,3,4,5]] s[3,4] s[3,5] s[l,3] t8[3,4][1,2,5]+9 dot[l,t8V[1,2,3,4,5]] s[3,5]^2 s[l,3] t8[3,4][1,2,5]-5 dot[l,t8V[1,2,3,4,5]] s[3,4] s[4,5] s[l,3] t8[3,4][1,2,5]+16 dot[l,t8V[1,2,3,4,5]] s[3,5] s[4,5] s[l,3] t8[3,4][1,2,5]-5 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,3] t8[3,4][1,2,5]+5 dot[l,t8V[1,2,3,4,5]] s[3,4] s[3,5] s[l,4] t8[3,4][1,2,5]+5 dot[l,t8V[1,2,3,4,5]] s[3,5]^2 s[l,4] t8[3,4][1,2,5]+7 dot[l,t8V[1,2,3,4,5]] s[3,4] s[4,5] s[l,4] t8[3,4][1,2,5]-16 dot[l,t8V[1,2,3,4,5]] s[3,5] s[4,5] s[l,4] t8[3,4][1,2,5]-9 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,4] t8[3,4][1,2,5]+dot[l,t8V[1,2,3,4,5]] s[3,4] s[3,5] s[l,5] t8[3,4][1,2,5]+dot[l,t8V[1,2,3,4,5]] s[3,5]^2 s[l,5] t8[3,4][1,2,5]-dot[l,t8V[1,2,3,4,5]] s[3,4] s[4,5] s[l,5] t8[3,4][1,2,5]-dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,5] t8[3,4][1,2,5]-1/4 s[3,4]^2 s[3,5] t8[1,2][3,4,5] t8[3,4][1,2,5]+s[3,4] s[3,5]^2 t8[1,2][3,4,5] t8[3,4][1,2,5]+5/4 s[3,5]^3 t8[1,2][3,4,5] t8[3,4][1,2,5]+1/4 s[3,4]^2 s[4,5] t8[1,2][3,4,5] t8[3,4][1,2,5]+11/4 s[3,5]^2 s[4,5] t8[1,2][3,4,5] t8[3,4][1,2,5]-s[3,4] s[4,5]^2 t8[1,2][3,4,5] t8[3,4][1,2,5]-11/4 s[3,5] s[4,5]^2 t8[1,2][3,4,5] t8[3,4][1,2,5]-5/4 s[4,5]^3 t8[1,2][3,4,5] t8[3,4][1,2,5]+7/2 s[3,4] s[3,5] s[l,3] t8[1,2][3,4,5] t8[3,4][1,2,5]-9/2 s[3,5]^2 s[l,3] t8[1,2][3,4,5] t8[3,4][1,2,5]+5/2 s[3,4] s[4,5] s[l,3] t8[1,2][3,4,5] t8[3,4][1,2,5]-8 s[3,5] s[4,5] s[l,3] t8[1,2][3,4,5] t8[3,4][1,2,5]+5/2 s[4,5]^2 s[l,3] t8[1,2][3,4,5] t8[3,4][1,2,5]-5/2 s[3,4] s[3,5] s[l,4] t8[1,2][3,4,5] t8[3,4][1,2,5]-5/2 s[3,5]^2 s[l,4] t8[1,2][3,4,5] t8[3,4][1,2,5]-7/2 s[3,4] s[4,5] s[l,4] t8[1,2][3,4,5] t8[3,4][1,2,5]+8 s[3,5] s[4,5] s[l,4] t8[1,2][3,4,5] t8[3,4][1,2,5]+9/2 s[4,5]^2 s[l,4] t8[1,2][3,4,5] t8[3,4][1,2,5]-1/2 s[3,4] s[3,5] s[l,5] t8[1,2][3,4,5] t8[3,4][1,2,5]-1/2 s[3,5]^2 s[l,5] t8[1,2][3,4,5] t8[3,4][1,2,5]+1/2 s[3,4] s[4,5] s[l,5] t8[1,2][3,4,5] t8[3,4][1,2,5]+1/2 s[4,5]^2 s[l,5] t8[1,2][3,4,5] t8[3,4][1,2,5]-1/4 s[3,4]^2 s[3,5] t8[1,3][2,4,5] t8[3,4][1,2,5]+s[3,4] s[3,5]^2 t8[1,3][2,4,5] t8[3,4][1,2,5]+5/4 s[3,5]^3 t8[1,3][2,4,5] t8[3,4][1,2,5]+1/4 s[3,4]^2 s[4,5] t8[1,3][2,4,5] t8[3,4][1,2,5]+11/4 s[3,5]^2 s[4,5] t8[1,3][2,4,5] t8[3,4][1,2,5]-s[3,4] s[4,5]^2 t8[1,3][2,4,5] t8[3,4][1,2,5]-11/4 s[3,5] s[4,5]^2 t8[1,3][2,4,5] t8[3,4][1,2,5]-5/4 s[4,5]^3 t8[1,3][2,4,5] t8[3,4][1,2,5]+7/2 s[3,4] s[3,5] s[l,3] t8[1,3][2,4,5] t8[3,4][1,2,5]-9/2 s[3,5]^2 s[l,3] t8[1,3][2,4,5] t8[3,4][1,2,5]+5/2 s[3,4] s[4,5] s[l,3] t8[1,3][2,4,5] t8[3,4][1,2,5]-8 s[3,5] s[4,5] s[l,3] t8[1,3][2,4,5] t8[3,4][1,2,5]+5/2 s[4,5]^2 s[l,3] t8[1,3][2,4,5] t8[3,4][1,2,5]-5/2 s[3,4] s[3,5] s[l,4] t8[1,3][2,4,5] t8[3,4][1,2,5]-5/2 s[3,5]^2 s[l,4] t8[1,3][2,4,5] t8[3,4][1,2,5]-7/2 s[3,4] s[4,5] s[l,4] t8[1,3][2,4,5] t8[3,4][1,2,5]+8 s[3,5] s[4,5] s[l,4] t8[1,3][2,4,5] t8[3,4][1,2,5]+9/2 s[4,5]^2 s[l,4] t8[1,3][2,4,5] t8[3,4][1,2,5]-1/2 s[3,4] s[3,5] s[l,5] t8[1,3][2,4,5] t8[3,4][1,2,5]-1/2 s[3,5]^2 s[l,5] t8[1,3][2,4,5] t8[3,4][1,2,5]+1/2 s[3,4] s[4,5] s[l,5] t8[1,3][2,4,5] t8[3,4][1,2,5]+1/2 s[4,5]^2 s[l,5] t8[1,3][2,4,5] t8[3,4][1,2,5]-1/4 s[3,4]^2 s[3,5] t8[1,4][2,3,5] t8[3,4][1,2,5]+s[3,4] s[3,5]^2 t8[1,4][2,3,5] t8[3,4][1,2,5]+5/4 s[3,5]^3 t8[1,4][2,3,5] t8[3,4][1,2,5]+1/4 s[3,4]^2 s[4,5] t8[1,4][2,3,5] t8[3,4][1,2,5]+11/4 s[3,5]^2 s[4,5] t8[1,4][2,3,5] t8[3,4][1,2,5]-s[3,4] s[4,5]^2 t8[1,4][2,3,5] t8[3,4][1,2,5]-11/4 s[3,5] s[4,5]^2 t8[1,4][2,3,5] t8[3,4][1,2,5]-5/4 s[4,5]^3 t8[1,4][2,3,5] t8[3,4][1,2,5]+7/2 s[3,4] s[3,5] s[l,3] t8[1,4][2,3,5] t8[3,4][1,2,5]-9/2 s[3,5]^2 s[l,3] t8[1,4][2,3,5] t8[3,4][1,2,5]+5/2 s[3,4] s[4,5] s[l,3] t8[1,4][2,3,5] t8[3,4][1,2,5]-8 s[3,5] s[4,5] s[l,3] t8[1,4][2,3,5] t8[3,4][1,2,5]+5/2 s[4,5]^2 s[l,3] t8[1,4][2,3,5] t8[3,4][1,2,5]-5/2 s[3,4] s[3,5] s[l,4] t8[1,4][2,3,5] t8[3,4][1,2,5]-5/2 s[3,5]^2 s[l,4] t8[1,4][2,3,5] t8[3,4][1,2,5]-7/2 s[3,4] s[4,5] s[l,4] t8[1,4][2,3,5] t8[3,4][1,2,5]+8 s[3,5] s[4,5] s[l,4] t8[1,4][2,3,5] t8[3,4][1,2,5]+9/2 s[4,5]^2 s[l,4] t8[1,4][2,3,5] t8[3,4][1,2,5]-1/2 s[3,4] s[3,5] s[l,5] t8[1,4][2,3,5] t8[3,4][1,2,5]-1/2 s[3,5]^2 s[l,5] t8[1,4][2,3,5] t8[3,4][1,2,5]+1/2 s[3,4] s[4,5] s[l,5] t8[1,4][2,3,5] t8[3,4][1,2,5]+1/2 s[4,5]^2 s[l,5] t8[1,4][2,3,5] t8[3,4][1,2,5]-1/4 s[3,4]^2 s[3,5] t8[1,5][2,3,4] t8[3,4][1,2,5]+s[3,4] s[3,5]^2 t8[1,5][2,3,4] t8[3,4][1,2,5]+5/4 s[3,5]^3 t8[1,5][2,3,4] t8[3,4][1,2,5]+1/4 s[3,4]^2 s[4,5] t8[1,5][2,3,4] t8[3,4][1,2,5]+11/4 s[3,5]^2 s[4,5] t8[1,5][2,3,4] t8[3,4][1,2,5]-s[3,4] s[4,5]^2 t8[1,5][2,3,4] t8[3,4][1,2,5]-11/4 s[3,5] s[4,5]^2 t8[1,5][2,3,4] t8[3,4][1,2,5]-5/4 s[4,5]^3 t8[1,5][2,3,4] t8[3,4][1,2,5]+7/2 s[3,4] s[3,5] s[l,3] t8[1,5][2,3,4] t8[3,4][1,2,5]-9/2 s[3,5]^2 s[l,3] t8[1,5][2,3,4] t8[3,4][1,2,5]+5/2 s[3,4] s[4,5] s[l,3] t8[1,5][2,3,4] t8[3,4][1,2,5]-8 s[3,5] s[4,5] s[l,3] t8[1,5][2,3,4] t8[3,4][1,2,5]+5/2 s[4,5]^2 s[l,3] t8[1,5][2,3,4] t8[3,4][1,2,5]-5/2 s[3,4] s[3,5] s[l,4] t8[1,5][2,3,4] t8[3,4][1,2,5]-5/2 s[3,5]^2 s[l,4] t8[1,5][2,3,4] t8[3,4][1,2,5]-7/2 s[3,4] s[4,5] s[l,4] t8[1,5][2,3,4] t8[3,4][1,2,5]+8 s[3,5] s[4,5] s[l,4] t8[1,5][2,3,4] t8[3,4][1,2,5]+9/2 s[4,5]^2 s[l,4] t8[1,5][2,3,4] t8[3,4][1,2,5]-1/2 s[3,4] s[3,5] s[l,5] t8[1,5][2,3,4] t8[3,4][1,2,5]-1/2 s[3,5]^2 s[l,5] t8[1,5][2,3,4] t8[3,4][1,2,5]+1/2 s[3,4] s[4,5] s[l,5] t8[1,5][2,3,4] t8[3,4][1,2,5]+1/2 s[4,5]^2 s[l,5] t8[1,5][2,3,4] t8[3,4][1,2,5]-1/4 s[3,4]^2 s[3,5] t8[2,3][1,4,5] t8[3,4][1,2,5]+s[3,4] s[3,5]^2 t8[2,3][1,4,5] t8[3,4][1,2,5]+5/4 s[3,5]^3 t8[2,3][1,4,5] t8[3,4][1,2,5]+1/4 s[3,4]^2 s[4,5] t8[2,3][1,4,5] t8[3,4][1,2,5]+11/4 s[3,5]^2 s[4,5] t8[2,3][1,4,5] t8[3,4][1,2,5]-s[3,4] s[4,5]^2 t8[2,3][1,4,5] t8[3,4][1,2,5]-11/4 s[3,5] s[4,5]^2 t8[2,3][1,4,5] t8[3,4][1,2,5]-5/4 s[4,5]^3 t8[2,3][1,4,5] t8[3,4][1,2,5]+7/2 s[3,4] s[3,5] s[l,3] t8[2,3][1,4,5] t8[3,4][1,2,5]-9/2 s[3,5]^2 s[l,3] t8[2,3][1,4,5] t8[3,4][1,2,5]+5/2 s[3,4] s[4,5] s[l,3] t8[2,3][1,4,5] t8[3,4][1,2,5]-8 s[3,5] s[4,5] s[l,3] t8[2,3][1,4,5] t8[3,4][1,2,5]+5/2 s[4,5]^2 s[l,3] t8[2,3][1,4,5] t8[3,4][1,2,5]-5/2 s[3,4] s[3,5] s[l,4] t8[2,3][1,4,5] t8[3,4][1,2,5]-5/2 s[3,5]^2 s[l,4] t8[2,3][1,4,5] t8[3,4][1,2,5]-7/2 s[3,4] s[4,5] s[l,4] t8[2,3][1,4,5] t8[3,4][1,2,5]+8 s[3,5] s[4,5] s[l,4] t8[2,3][1,4,5] t8[3,4][1,2,5]+9/2 s[4,5]^2 s[l,4] t8[2,3][1,4,5] t8[3,4][1,2,5]-1/2 s[3,4] s[3,5] s[l,5] t8[2,3][1,4,5] t8[3,4][1,2,5]-1/2 s[3,5]^2 s[l,5] t8[2,3][1,4,5] t8[3,4][1,2,5]+1/2 s[3,4] s[4,5] s[l,5] t8[2,3][1,4,5] t8[3,4][1,2,5]+1/2 s[4,5]^2 s[l,5] t8[2,3][1,4,5] t8[3,4][1,2,5]-1/4 s[3,4]^2 s[3,5] t8[2,4][1,3,5] t8[3,4][1,2,5]+s[3,4] s[3,5]^2 t8[2,4][1,3,5] t8[3,4][1,2,5]+5/4 s[3,5]^3 t8[2,4][1,3,5] t8[3,4][1,2,5]+1/4 s[3,4]^2 s[4,5] t8[2,4][1,3,5] t8[3,4][1,2,5]+11/4 s[3,5]^2 s[4,5] t8[2,4][1,3,5] t8[3,4][1,2,5]-s[3,4] s[4,5]^2 t8[2,4][1,3,5] t8[3,4][1,2,5]-11/4 s[3,5] s[4,5]^2 t8[2,4][1,3,5] t8[3,4][1,2,5]-5/4 s[4,5]^3 t8[2,4][1,3,5] t8[3,4][1,2,5]+7/2 s[3,4] s[3,5] s[l,3] t8[2,4][1,3,5] t8[3,4][1,2,5]-9/2 s[3,5]^2 s[l,3] t8[2,4][1,3,5] t8[3,4][1,2,5]+5/2 s[3,4] s[4,5] s[l,3] t8[2,4][1,3,5] t8[3,4][1,2,5]-8 s[3,5] s[4,5] s[l,3] t8[2,4][1,3,5] t8[3,4][1,2,5]+5/2 s[4,5]^2 s[l,3] t8[2,4][1,3,5] t8[3,4][1,2,5]-5/2 s[3,4] s[3,5] s[l,4] t8[2,4][1,3,5] t8[3,4][1,2,5]-5/2 s[3,5]^2 s[l,4] t8[2,4][1,3,5] t8[3,4][1,2,5]-7/2 s[3,4] s[4,5] s[l,4] t8[2,4][1,3,5] t8[3,4][1,2,5]+8 s[3,5] s[4,5] s[l,4] t8[2,4][1,3,5] t8[3,4][1,2,5]+9/2 s[4,5]^2 s[l,4] t8[2,4][1,3,5] t8[3,4][1,2,5]-1/2 s[3,4] s[3,5] s[l,5] t8[2,4][1,3,5] t8[3,4][1,2,5]-1/2 s[3,5]^2 s[l,5] t8[2,4][1,3,5] t8[3,4][1,2,5]+1/2 s[3,4] s[4,5] s[l,5] t8[2,4][1,3,5] t8[3,4][1,2,5]+1/2 s[4,5]^2 s[l,5] t8[2,4][1,3,5] t8[3,4][1,2,5]-1/4 s[3,4]^2 s[3,5] t8[2,5][1,3,4] t8[3,4][1,2,5]+s[3,4] s[3,5]^2 t8[2,5][1,3,4] t8[3,4][1,2,5]+5/4 s[3,5]^3 t8[2,5][1,3,4] t8[3,4][1,2,5]+1/4 s[3,4]^2 s[4,5] t8[2,5][1,3,4] t8[3,4][1,2,5]+11/4 s[3,5]^2 s[4,5] t8[2,5][1,3,4] t8[3,4][1,2,5]-s[3,4] s[4,5]^2 t8[2,5][1,3,4] t8[3,4][1,2,5]-11/4 s[3,5] s[4,5]^2 t8[2,5][1,3,4] t8[3,4][1,2,5]-5/4 s[4,5]^3 t8[2,5][1,3,4] t8[3,4][1,2,5]+7/2 s[3,4] s[3,5] s[l,3] t8[2,5][1,3,4] t8[3,4][1,2,5]-9/2 s[3,5]^2 s[l,3] t8[2,5][1,3,4] t8[3,4][1,2,5]+5/2 s[3,4] s[4,5] s[l,3] t8[2,5][1,3,4] t8[3,4][1,2,5]-8 s[3,5] s[4,5] s[l,3] t8[2,5][1,3,4] t8[3,4][1,2,5]+5/2 s[4,5]^2 s[l,3] t8[2,5][1,3,4] t8[3,4][1,2,5]-5/2 s[3,4] s[3,5] s[l,4] t8[2,5][1,3,4] t8[3,4][1,2,5]-5/2 s[3,5]^2 s[l,4] t8[2,5][1,3,4] t8[3,4][1,2,5]-7/2 s[3,4] s[4,5] s[l,4] t8[2,5][1,3,4] t8[3,4][1,2,5]+8 s[3,5] s[4,5] s[l,4] t8[2,5][1,3,4] t8[3,4][1,2,5]+9/2 s[4,5]^2 s[l,4] t8[2,5][1,3,4] t8[3,4][1,2,5]-1/2 s[3,4] s[3,5] s[l,5] t8[2,5][1,3,4] t8[3,4][1,2,5]-1/2 s[3,5]^2 s[l,5] t8[2,5][1,3,4] t8[3,4][1,2,5]+1/2 s[3,4] s[4,5] s[l,5] t8[2,5][1,3,4] t8[3,4][1,2,5]+1/2 s[4,5]^2 s[l,5] t8[2,5][1,3,4] t8[3,4][1,2,5]+11 s[3,4]^2 s[3,5] t8[3,4][1,2,5]^2+31/4 s[3,4] s[3,5]^2 t8[3,4][1,2,5]^2+15/4 s[3,5]^3 t8[3,4][1,2,5]^2+11 s[3,4]^2 s[4,5] t8[3,4][1,2,5]^2+39/2 s[3,4] s[3,5] s[4,5] t8[3,4][1,2,5]^2+17 s[3,5]^2 s[4,5] t8[3,4][1,2,5]^2+31/4 s[3,4] s[4,5]^2 t8[3,4][1,2,5]^2+17 s[3,5] s[4,5]^2 t8[3,4][1,2,5]^2+15/4 s[4,5]^3 t8[3,4][1,2,5]^2-69/2 s[3,4] s[3,5] s[l,3] t8[3,4][1,2,5]^2-41/2 s[3,5]^2 s[l,3] t8[3,4][1,2,5]^2-63/2 s[3,4] s[4,5] s[l,3] t8[3,4][1,2,5]^2-31 s[3,5] s[4,5] s[l,3] t8[3,4][1,2,5]^2-27/2 s[4,5]^2 s[l,3] t8[3,4][1,2,5]^2+42 s[3,5] s[l,3]^2 t8[3,4][1,2,5]^2+36 s[4,5] s[l,3]^2 t8[3,4][1,2,5]^2-63/2 s[3,4] s[3,5] s[l,4] t8[3,4][1,2,5]^2-27/2 s[3,5]^2 s[l,4] t8[3,4][1,2,5]^2-69/2 s[3,4] s[4,5] s[l,4] t8[3,4][1,2,5]^2-31 s[3,5] s[4,5] s[l,4] t8[3,4][1,2,5]^2-41/2 s[4,5]^2 s[l,4] t8[3,4][1,2,5]^2+54 s[3,5] s[l,3] s[l,4] t8[3,4][1,2,5]^2+54 s[4,5] s[l,3] s[l,4] t8[3,4][1,2,5]^2+36 s[3,5] s[l,4]^2 t8[3,4][1,2,5]^2+42 s[4,5] s[l,4]^2 t8[3,4][1,2,5]^2+1/2 s[3,4] s[3,5] s[l,5] t8[3,4][1,2,5]^2+9/2 s[3,5]^2 s[l,5] t8[3,4][1,2,5]^2+1/2 s[3,4] s[4,5] s[l,5] t8[3,4][1,2,5]^2+8 s[3,5] s[4,5] s[l,5] t8[3,4][1,2,5]^2+9/2 s[4,5]^2 s[l,5] t8[3,4][1,2,5]^2-2 s[3,5] s[l,3] s[l,5] t8[3,4][1,2,5]^2-2 s[4,5] s[l,4] s[l,5] t8[3,4][1,2,5]^2-8 s[3,5] s[l,5]^2 t8[3,4][1,2,5]^2-8 s[4,5] s[l,5]^2 t8[3,4][1,2,5]^2-5/2 dot[l,t8V[1,2,3,4,5]] s[3,4]^3 t8[3,5][1,2,4]-2 dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[3,5] t8[3,5][1,2,4]+1/2 dot[l,t8V[1,2,3,4,5]] s[3,4] s[3,5]^2 t8[3,5][1,2,4]-11/2 dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[4,5] t8[3,5][1,2,4]-1/2 dot[l,t8V[1,2,3,4,5]] s[3,5]^2 s[4,5] t8[3,5][1,2,4]+11/2 dot[l,t8V[1,2,3,4,5]] s[3,4] s[4,5]^2 t8[3,5][1,2,4]+2 dot[l,t8V[1,2,3,4,5]] s[3,5] s[4,5]^2 t8[3,5][1,2,4]+5/2 dot[l,t8V[1,2,3,4,5]] s[4,5]^3 t8[3,5][1,2,4]+9 dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[l,3] t8[3,5][1,2,4]-7 dot[l,t8V[1,2,3,4,5]] s[3,4] s[3,5] s[l,3] t8[3,5][1,2,4]+16 dot[l,t8V[1,2,3,4,5]] s[3,4] s[4,5] s[l,3] t8[3,5][1,2,4]-5 dot[l,t8V[1,2,3,4,5]] s[3,5] s[4,5] s[l,3] t8[3,5][1,2,4]-5 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,3] t8[3,5][1,2,4]+dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[l,4] t8[3,5][1,2,4]+dot[l,t8V[1,2,3,4,5]] s[3,4] s[3,5] s[l,4] t8[3,5][1,2,4]-dot[l,t8V[1,2,3,4,5]] s[3,5] s[4,5] s[l,4] t8[3,5][1,2,4]-dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,4] t8[3,5][1,2,4]+5 dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[l,5] t8[3,5][1,2,4]+5 dot[l,t8V[1,2,3,4,5]] s[3,4] s[3,5] s[l,5] t8[3,5][1,2,4]-16 dot[l,t8V[1,2,3,4,5]] s[3,4] s[4,5] s[l,5] t8[3,5][1,2,4]+7 dot[l,t8V[1,2,3,4,5]] s[3,5] s[4,5] s[l,5] t8[3,5][1,2,4]-9 dot[l,t8V[1,2,3,4,5]] s[4,5]^2 s[l,5] t8[3,5][1,2,4]+5/4 s[3,4]^3 t8[1,2][3,4,5] t8[3,5][1,2,4]+s[3,4]^2 s[3,5] t8[1,2][3,4,5] t8[3,5][1,2,4]-1/4 s[3,4] s[3,5]^2 t8[1,2][3,4,5] t8[3,5][1,2,4]+11/4 s[3,4]^2 s[4,5] t8[1,2][3,4,5] t8[3,5][1,2,4]+1/4 s[3,5]^2 s[4,5] t8[1,2][3,4,5] t8[3,5][1,2,4]-11/4 s[3,4] s[4,5]^2 t8[1,2][3,4,5] t8[3,5][1,2,4]-s[3,5] s[4,5]^2 t8[1,2][3,4,5] t8[3,5][1,2,4]-5/4 s[4,5]^3 t8[1,2][3,4,5] t8[3,5][1,2,4]-9/2 s[3,4]^2 s[l,3] t8[1,2][3,4,5] t8[3,5][1,2,4]+7/2 s[3,4] s[3,5] s[l,3] t8[1,2][3,4,5] t8[3,5][1,2,4]-8 s[3,4] s[4,5] s[l,3] t8[1,2][3,4,5] t8[3,5][1,2,4]+5/2 s[3,5] s[4,5] s[l,3] t8[1,2][3,4,5] t8[3,5][1,2,4]+5/2 s[4,5]^2 s[l,3] t8[1,2][3,4,5] t8[3,5][1,2,4]-1/2 s[3,4]^2 s[l,4] t8[1,2][3,4,5] t8[3,5][1,2,4]-1/2 s[3,4] s[3,5] s[l,4] t8[1,2][3,4,5] t8[3,5][1,2,4]+1/2 s[3,5] s[4,5] s[l,4] t8[1,2][3,4,5] t8[3,5][1,2,4]+1/2 s[4,5]^2 s[l,4] t8[1,2][3,4,5] t8[3,5][1,2,4]-5/2 s[3,4]^2 s[l,5] t8[1,2][3,4,5] t8[3,5][1,2,4]-5/2 s[3,4] s[3,5] s[l,5] t8[1,2][3,4,5] t8[3,5][1,2,4]+8 s[3,4] s[4,5] s[l,5] t8[1,2][3,4,5] t8[3,5][1,2,4]-7/2 s[3,5] s[4,5] s[l,5] t8[1,2][3,4,5] t8[3,5][1,2,4]+9/2 s[4,5]^2 s[l,5] t8[1,2][3,4,5] t8[3,5][1,2,4]+5/4 s[3,4]^3 t8[1,3][2,4,5] t8[3,5][1,2,4]+s[3,4]^2 s[3,5] t8[1,3][2,4,5] t8[3,5][1,2,4]-1/4 s[3,4] s[3,5]^2 t8[1,3][2,4,5] t8[3,5][1,2,4]+11/4 s[3,4]^2 s[4,5] t8[1,3][2,4,5] t8[3,5][1,2,4]+1/4 s[3,5]^2 s[4,5] t8[1,3][2,4,5] t8[3,5][1,2,4]-11/4 s[3,4] s[4,5]^2 t8[1,3][2,4,5] t8[3,5][1,2,4]-s[3,5] s[4,5]^2 t8[1,3][2,4,5] t8[3,5][1,2,4]-5/4 s[4,5]^3 t8[1,3][2,4,5] t8[3,5][1,2,4]-9/2 s[3,4]^2 s[l,3] t8[1,3][2,4,5] t8[3,5][1,2,4]+7/2 s[3,4] s[3,5] s[l,3] t8[1,3][2,4,5] t8[3,5][1,2,4]-8 s[3,4] s[4,5] s[l,3] t8[1,3][2,4,5] t8[3,5][1,2,4]+5/2 s[3,5] s[4,5] s[l,3] t8[1,3][2,4,5] t8[3,5][1,2,4]+5/2 s[4,5]^2 s[l,3] t8[1,3][2,4,5] t8[3,5][1,2,4]-1/2 s[3,4]^2 s[l,4] t8[1,3][2,4,5] t8[3,5][1,2,4]-1/2 s[3,4] s[3,5] s[l,4] t8[1,3][2,4,5] t8[3,5][1,2,4]+1/2 s[3,5] s[4,5] s[l,4] t8[1,3][2,4,5] t8[3,5][1,2,4]+1/2 s[4,5]^2 s[l,4] t8[1,3][2,4,5] t8[3,5][1,2,4]-5/2 s[3,4]^2 s[l,5] t8[1,3][2,4,5] t8[3,5][1,2,4]-5/2 s[3,4] s[3,5] s[l,5] t8[1,3][2,4,5] t8[3,5][1,2,4]+8 s[3,4] s[4,5] s[l,5] t8[1,3][2,4,5] t8[3,5][1,2,4]-7/2 s[3,5] s[4,5] s[l,5] t8[1,3][2,4,5] t8[3,5][1,2,4]+9/2 s[4,5]^2 s[l,5] t8[1,3][2,4,5] t8[3,5][1,2,4]+5/4 s[3,4]^3 t8[1,4][2,3,5] t8[3,5][1,2,4]+s[3,4]^2 s[3,5] t8[1,4][2,3,5] t8[3,5][1,2,4]-1/4 s[3,4] s[3,5]^2 t8[1,4][2,3,5] t8[3,5][1,2,4]+11/4 s[3,4]^2 s[4,5] t8[1,4][2,3,5] t8[3,5][1,2,4]+1/4 s[3,5]^2 s[4,5] t8[1,4][2,3,5] t8[3,5][1,2,4]-11/4 s[3,4] s[4,5]^2 t8[1,4][2,3,5] t8[3,5][1,2,4]-s[3,5] s[4,5]^2 t8[1,4][2,3,5] t8[3,5][1,2,4]-5/4 s[4,5]^3 t8[1,4][2,3,5] t8[3,5][1,2,4]-9/2 s[3,4]^2 s[l,3] t8[1,4][2,3,5] t8[3,5][1,2,4]+7/2 s[3,4] s[3,5] s[l,3] t8[1,4][2,3,5] t8[3,5][1,2,4]-8 s[3,4] s[4,5] s[l,3] t8[1,4][2,3,5] t8[3,5][1,2,4]+5/2 s[3,5] s[4,5] s[l,3] t8[1,4][2,3,5] t8[3,5][1,2,4]+5/2 s[4,5]^2 s[l,3] t8[1,4][2,3,5] t8[3,5][1,2,4]-1/2 s[3,4]^2 s[l,4] t8[1,4][2,3,5] t8[3,5][1,2,4]-1/2 s[3,4] s[3,5] s[l,4] t8[1,4][2,3,5] t8[3,5][1,2,4]+1/2 s[3,5] s[4,5] s[l,4] t8[1,4][2,3,5] t8[3,5][1,2,4]+1/2 s[4,5]^2 s[l,4] t8[1,4][2,3,5] t8[3,5][1,2,4]-5/2 s[3,4]^2 s[l,5] t8[1,4][2,3,5] t8[3,5][1,2,4]-5/2 s[3,4] s[3,5] s[l,5] t8[1,4][2,3,5] t8[3,5][1,2,4]+8 s[3,4] s[4,5] s[l,5] t8[1,4][2,3,5] t8[3,5][1,2,4]-7/2 s[3,5] s[4,5] s[l,5] t8[1,4][2,3,5] t8[3,5][1,2,4]+9/2 s[4,5]^2 s[l,5] t8[1,4][2,3,5] t8[3,5][1,2,4]+5/4 s[3,4]^3 t8[1,5][2,3,4] t8[3,5][1,2,4]+s[3,4]^2 s[3,5] t8[1,5][2,3,4] t8[3,5][1,2,4]-1/4 s[3,4] s[3,5]^2 t8[1,5][2,3,4] t8[3,5][1,2,4]+11/4 s[3,4]^2 s[4,5] t8[1,5][2,3,4] t8[3,5][1,2,4]+1/4 s[3,5]^2 s[4,5] t8[1,5][2,3,4] t8[3,5][1,2,4]-11/4 s[3,4] s[4,5]^2 t8[1,5][2,3,4] t8[3,5][1,2,4]-s[3,5] s[4,5]^2 t8[1,5][2,3,4] t8[3,5][1,2,4]-5/4 s[4,5]^3 t8[1,5][2,3,4] t8[3,5][1,2,4]-9/2 s[3,4]^2 s[l,3] t8[1,5][2,3,4] t8[3,5][1,2,4]+7/2 s[3,4] s[3,5] s[l,3] t8[1,5][2,3,4] t8[3,5][1,2,4]-8 s[3,4] s[4,5] s[l,3] t8[1,5][2,3,4] t8[3,5][1,2,4]+5/2 s[3,5] s[4,5] s[l,3] t8[1,5][2,3,4] t8[3,5][1,2,4]+5/2 s[4,5]^2 s[l,3] t8[1,5][2,3,4] t8[3,5][1,2,4]-1/2 s[3,4]^2 s[l,4] t8[1,5][2,3,4] t8[3,5][1,2,4]-1/2 s[3,4] s[3,5] s[l,4] t8[1,5][2,3,4] t8[3,5][1,2,4]+1/2 s[3,5] s[4,5] s[l,4] t8[1,5][2,3,4] t8[3,5][1,2,4]+1/2 s[4,5]^2 s[l,4] t8[1,5][2,3,4] t8[3,5][1,2,4]-5/2 s[3,4]^2 s[l,5] t8[1,5][2,3,4] t8[3,5][1,2,4]-5/2 s[3,4] s[3,5] s[l,5] t8[1,5][2,3,4] t8[3,5][1,2,4]+8 s[3,4] s[4,5] s[l,5] t8[1,5][2,3,4] t8[3,5][1,2,4]-7/2 s[3,5] s[4,5] s[l,5] t8[1,5][2,3,4] t8[3,5][1,2,4]+9/2 s[4,5]^2 s[l,5] t8[1,5][2,3,4] t8[3,5][1,2,4]+5/4 s[3,4]^3 t8[2,3][1,4,5] t8[3,5][1,2,4]+s[3,4]^2 s[3,5] t8[2,3][1,4,5] t8[3,5][1,2,4]-1/4 s[3,4] s[3,5]^2 t8[2,3][1,4,5] t8[3,5][1,2,4]+11/4 s[3,4]^2 s[4,5] t8[2,3][1,4,5] t8[3,5][1,2,4]+1/4 s[3,5]^2 s[4,5] t8[2,3][1,4,5] t8[3,5][1,2,4]-11/4 s[3,4] s[4,5]^2 t8[2,3][1,4,5] t8[3,5][1,2,4]-s[3,5] s[4,5]^2 t8[2,3][1,4,5] t8[3,5][1,2,4]-5/4 s[4,5]^3 t8[2,3][1,4,5] t8[3,5][1,2,4]-9/2 s[3,4]^2 s[l,3] t8[2,3][1,4,5] t8[3,5][1,2,4]+7/2 s[3,4] s[3,5] s[l,3] t8[2,3][1,4,5] t8[3,5][1,2,4]-8 s[3,4] s[4,5] s[l,3] t8[2,3][1,4,5] t8[3,5][1,2,4]+5/2 s[3,5] s[4,5] s[l,3] t8[2,3][1,4,5] t8[3,5][1,2,4]+5/2 s[4,5]^2 s[l,3] t8[2,3][1,4,5] t8[3,5][1,2,4]-1/2 s[3,4]^2 s[l,4] t8[2,3][1,4,5] t8[3,5][1,2,4]-1/2 s[3,4] s[3,5] s[l,4] t8[2,3][1,4,5] t8[3,5][1,2,4]+1/2 s[3,5] s[4,5] s[l,4] t8[2,3][1,4,5] t8[3,5][1,2,4]+1/2 s[4,5]^2 s[l,4] t8[2,3][1,4,5] t8[3,5][1,2,4]-5/2 s[3,4]^2 s[l,5] t8[2,3][1,4,5] t8[3,5][1,2,4]-5/2 s[3,4] s[3,5] s[l,5] t8[2,3][1,4,5] t8[3,5][1,2,4]+8 s[3,4] s[4,5] s[l,5] t8[2,3][1,4,5] t8[3,5][1,2,4]-7/2 s[3,5] s[4,5] s[l,5] t8[2,3][1,4,5] t8[3,5][1,2,4]+9/2 s[4,5]^2 s[l,5] t8[2,3][1,4,5] t8[3,5][1,2,4]+5/4 s[3,4]^3 t8[2,4][1,3,5] t8[3,5][1,2,4]+s[3,4]^2 s[3,5] t8[2,4][1,3,5] t8[3,5][1,2,4]-1/4 s[3,4] s[3,5]^2 t8[2,4][1,3,5] t8[3,5][1,2,4]+11/4 s[3,4]^2 s[4,5] t8[2,4][1,3,5] t8[3,5][1,2,4]+1/4 s[3,5]^2 s[4,5] t8[2,4][1,3,5] t8[3,5][1,2,4]-11/4 s[3,4] s[4,5]^2 t8[2,4][1,3,5] t8[3,5][1,2,4]-s[3,5] s[4,5]^2 t8[2,4][1,3,5] t8[3,5][1,2,4]-5/4 s[4,5]^3 t8[2,4][1,3,5] t8[3,5][1,2,4]-9/2 s[3,4]^2 s[l,3] t8[2,4][1,3,5] t8[3,5][1,2,4]+7/2 s[3,4] s[3,5] s[l,3] t8[2,4][1,3,5] t8[3,5][1,2,4]-8 s[3,4] s[4,5] s[l,3] t8[2,4][1,3,5] t8[3,5][1,2,4]+5/2 s[3,5] s[4,5] s[l,3] t8[2,4][1,3,5] t8[3,5][1,2,4]+5/2 s[4,5]^2 s[l,3] t8[2,4][1,3,5] t8[3,5][1,2,4]-1/2 s[3,4]^2 s[l,4] t8[2,4][1,3,5] t8[3,5][1,2,4]-1/2 s[3,4] s[3,5] s[l,4] t8[2,4][1,3,5] t8[3,5][1,2,4]+1/2 s[3,5] s[4,5] s[l,4] t8[2,4][1,3,5] t8[3,5][1,2,4]+1/2 s[4,5]^2 s[l,4] t8[2,4][1,3,5] t8[3,5][1,2,4]-5/2 s[3,4]^2 s[l,5] t8[2,4][1,3,5] t8[3,5][1,2,4]-5/2 s[3,4] s[3,5] s[l,5] t8[2,4][1,3,5] t8[3,5][1,2,4]+8 s[3,4] s[4,5] s[l,5] t8[2,4][1,3,5] t8[3,5][1,2,4]-7/2 s[3,5] s[4,5] s[l,5] t8[2,4][1,3,5] t8[3,5][1,2,4]+9/2 s[4,5]^2 s[l,5] t8[2,4][1,3,5] t8[3,5][1,2,4]+5/4 s[3,4]^3 t8[2,5][1,3,4] t8[3,5][1,2,4]+s[3,4]^2 s[3,5] t8[2,5][1,3,4] t8[3,5][1,2,4]-1/4 s[3,4] s[3,5]^2 t8[2,5][1,3,4] t8[3,5][1,2,4]+11/4 s[3,4]^2 s[4,5] t8[2,5][1,3,4] t8[3,5][1,2,4]+1/4 s[3,5]^2 s[4,5] t8[2,5][1,3,4] t8[3,5][1,2,4]-11/4 s[3,4] s[4,5]^2 t8[2,5][1,3,4] t8[3,5][1,2,4]-s[3,5] s[4,5]^2 t8[2,5][1,3,4] t8[3,5][1,2,4]-5/4 s[4,5]^3 t8[2,5][1,3,4] t8[3,5][1,2,4]-9/2 s[3,4]^2 s[l,3] t8[2,5][1,3,4] t8[3,5][1,2,4]+7/2 s[3,4] s[3,5] s[l,3] t8[2,5][1,3,4] t8[3,5][1,2,4]-8 s[3,4] s[4,5] s[l,3] t8[2,5][1,3,4] t8[3,5][1,2,4]+5/2 s[3,5] s[4,5] s[l,3] t8[2,5][1,3,4] t8[3,5][1,2,4]+5/2 s[4,5]^2 s[l,3] t8[2,5][1,3,4] t8[3,5][1,2,4]-1/2 s[3,4]^2 s[l,4] t8[2,5][1,3,4] t8[3,5][1,2,4]-1/2 s[3,4] s[3,5] s[l,4] t8[2,5][1,3,4] t8[3,5][1,2,4]+1/2 s[3,5] s[4,5] s[l,4] t8[2,5][1,3,4] t8[3,5][1,2,4]+1/2 s[4,5]^2 s[l,4] t8[2,5][1,3,4] t8[3,5][1,2,4]-5/2 s[3,4]^2 s[l,5] t8[2,5][1,3,4] t8[3,5][1,2,4]-5/2 s[3,4] s[3,5] s[l,5] t8[2,5][1,3,4] t8[3,5][1,2,4]+8 s[3,4] s[4,5] s[l,5] t8[2,5][1,3,4] t8[3,5][1,2,4]-7/2 s[3,5] s[4,5] s[l,5] t8[2,5][1,3,4] t8[3,5][1,2,4]+9/2 s[4,5]^2 s[l,5] t8[2,5][1,3,4] t8[3,5][1,2,4]-21/4 s[3,4]^3 t8[3,4][1,2,5] t8[3,5][1,2,4]-37/4 s[3,4]^2 s[3,5] t8[3,4][1,2,5] t8[3,5][1,2,4]-37/4 s[3,4] s[3,5]^2 t8[3,4][1,2,5] t8[3,5][1,2,4]-21/4 s[3,5]^3 t8[3,4][1,2,5] t8[3,5][1,2,4]-20 s[3,4]^2 s[4,5] t8[3,4][1,2,5] t8[3,5][1,2,4]-27 s[3,4] s[3,5] s[4,5] t8[3,4][1,2,5] t8[3,5][1,2,4]-20 s[3,5]^2 s[4,5] t8[3,4][1,2,5] t8[3,5][1,2,4]-81/4 s[3,4] s[4,5]^2 t8[3,4][1,2,5] t8[3,5][1,2,4]-81/4 s[3,5] s[4,5]^2 t8[3,4][1,2,5] t8[3,5][1,2,4]-29/2 s[4,5]^3 t8[3,4][1,2,5] t8[3,5][1,2,4]+39/2 s[3,4]^2 s[l,3] t8[3,4][1,2,5] t8[3,5][1,2,4]+39 s[3,4] s[3,5] s[l,3] t8[3,4][1,2,5] t8[3,5][1,2,4]+39/2 s[3,5]^2 s[l,3] t8[3,4][1,2,5] t8[3,5][1,2,4]+67/2 s[3,4] s[4,5] s[l,3] t8[3,4][1,2,5] t8[3,5][1,2,4]+67/2 s[3,5] s[4,5] s[l,3] t8[3,4][1,2,5] t8[3,5][1,2,4]+s[4,5]^2 s[l,3] t8[3,4][1,2,5] t8[3,5][1,2,4]-30 s[3,4] s[l,3]^2 t8[3,4][1,2,5] t8[3,5][1,2,4]-30 s[3,5] s[l,3]^2 t8[3,4][1,2,5] t8[3,5][1,2,4]-48 s[4,5] s[l,3]^2 t8[3,4][1,2,5] t8[3,5][1,2,4]+21/2 s[3,4]^2 s[l,4] t8[3,4][1,2,5] t8[3,5][1,2,4]+7 s[3,4] s[3,5] s[l,4] t8[3,4][1,2,5] t8[3,5][1,2,4]+9/2 s[3,5]^2 s[l,4] t8[3,4][1,2,5] t8[3,5][1,2,4]+31/2 s[3,4] s[4,5] s[l,4] t8[3,4][1,2,5] t8[3,5][1,2,4]-1/2 s[3,5] s[4,5] s[l,4] t8[3,4][1,2,5] t8[3,5][1,2,4]+10 s[4,5]^2 s[l,4] t8[3,4][1,2,5] t8[3,5][1,2,4]-18 s[3,4] s[l,3] s[l,4] t8[3,4][1,2,5] t8[3,5][1,2,4]-18 s[3,5] s[l,3] s[l,4] t8[3,4][1,2,5] t8[3,5][1,2,4]-2 s[4,5] s[l,3] s[l,4] t8[3,4][1,2,5] t8[3,5][1,2,4]-12 s[3,4] s[l,4]^2 t8[3,4][1,2,5] t8[3,5][1,2,4]+4 s[3,5] s[l,4]^2 t8[3,4][1,2,5] t8[3,5][1,2,4]-18 s[4,5] s[l,4]^2 t8[3,4][1,2,5] t8[3,5][1,2,4]+9/2 s[3,4]^2 s[l,5] t8[3,4][1,2,5] t8[3,5][1,2,4]+7 s[3,4] s[3,5] s[l,5] t8[3,4][1,2,5] t8[3,5][1,2,4]+21/2 s[3,5]^2 s[l,5] t8[3,4][1,2,5] t8[3,5][1,2,4]-1/2 s[3,4] s[4,5] s[l,5] t8[3,4][1,2,5] t8[3,5][1,2,4]+31/2 s[3,5] s[4,5] s[l,5] t8[3,4][1,2,5] t8[3,5][1,2,4]+10 s[4,5]^2 s[l,5] t8[3,4][1,2,5] t8[3,5][1,2,4]-18 s[3,4] s[l,3] s[l,5] t8[3,4][1,2,5] t8[3,5][1,2,4]-18 s[3,5] s[l,3] s[l,5] t8[3,4][1,2,5] t8[3,5][1,2,4]-2 s[4,5] s[l,3] s[l,5] t8[3,4][1,2,5] t8[3,5][1,2,4]-4 s[4,5] s[l,4] s[l,5] t8[3,4][1,2,5] t8[3,5][1,2,4]+4 s[3,4] s[l,5]^2 t8[3,4][1,2,5] t8[3,5][1,2,4]-12 s[3,5] s[l,5]^2 t8[3,4][1,2,5] t8[3,5][1,2,4]-18 s[4,5] s[l,5]^2 t8[3,4][1,2,5] t8[3,5][1,2,4]+15/4 s[3,4]^3 t8[3,5][1,2,4]^2+31/4 s[3,4]^2 s[3,5] t8[3,5][1,2,4]^2+11 s[3,4] s[3,5]^2 t8[3,5][1,2,4]^2+17 s[3,4]^2 s[4,5] t8[3,5][1,2,4]^2+39/2 s[3,4] s[3,5] s[4,5] t8[3,5][1,2,4]^2+11 s[3,5]^2 s[4,5] t8[3,5][1,2,4]^2+17 s[3,4] s[4,5]^2 t8[3,5][1,2,4]^2+31/4 s[3,5] s[4,5]^2 t8[3,5][1,2,4]^2+15/4 s[4,5]^3 t8[3,5][1,2,4]^2-41/2 s[3,4]^2 s[l,3] t8[3,5][1,2,4]^2-69/2 s[3,4] s[3,5] s[l,3] t8[3,5][1,2,4]^2-31 s[3,4] s[4,5] s[l,3] t8[3,5][1,2,4]^2-63/2 s[3,5] s[4,5] s[l,3] t8[3,5][1,2,4]^2-27/2 s[4,5]^2 s[l,3] t8[3,5][1,2,4]^2+42 s[3,4] s[l,3]^2 t8[3,5][1,2,4]^2+36 s[4,5] s[l,3]^2 t8[3,5][1,2,4]^2+9/2 s[3,4]^2 s[l,4] t8[3,5][1,2,4]^2+1/2 s[3,4] s[3,5] s[l,4] t8[3,5][1,2,4]^2+8 s[3,4] s[4,5] s[l,4] t8[3,5][1,2,4]^2+1/2 s[3,5] s[4,5] s[l,4] t8[3,5][1,2,4]^2+9/2 s[4,5]^2 s[l,4] t8[3,5][1,2,4]^2-2 s[3,4] s[l,3] s[l,4] t8[3,5][1,2,4]^2-8 s[3,4] s[l,4]^2 t8[3,5][1,2,4]^2-8 s[4,5] s[l,4]^2 t8[3,5][1,2,4]^2-27/2 s[3,4]^2 s[l,5] t8[3,5][1,2,4]^2-63/2 s[3,4] s[3,5] s[l,5] t8[3,5][1,2,4]^2-31 s[3,4] s[4,5] s[l,5] t8[3,5][1,2,4]^2-69/2 s[3,5] s[4,5] s[l,5] t8[3,5][1,2,4]^2-41/2 s[4,5]^2 s[l,5] t8[3,5][1,2,4]^2+54 s[3,4] s[l,3] s[l,5] t8[3,5][1,2,4]^2+54 s[4,5] s[l,3] s[l,5] t8[3,5][1,2,4]^2-2 s[4,5] s[l,4] s[l,5] t8[3,5][1,2,4]^2+36 s[3,4] s[l,5]^2 t8[3,5][1,2,4]^2+42 s[4,5] s[l,5]^2 t8[3,5][1,2,4]^2-5/2 dot[l,t8V[1,2,3,4,5]] s[3,4]^3 t8[4,5][1,2,3]-11/2 dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[3,5] t8[4,5][1,2,3]+11/2 dot[l,t8V[1,2,3,4,5]] s[3,4] s[3,5]^2 t8[4,5][1,2,3]+5/2 dot[l,t8V[1,2,3,4,5]] s[3,5]^3 t8[4,5][1,2,3]-2 dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[4,5] t8[4,5][1,2,3]+2 dot[l,t8V[1,2,3,4,5]] s[3,5]^2 s[4,5] t8[4,5][1,2,3]+1/2 dot[l,t8V[1,2,3,4,5]] s[3,4] s[4,5]^2 t8[4,5][1,2,3]-1/2 dot[l,t8V[1,2,3,4,5]] s[3,5] s[4,5]^2 t8[4,5][1,2,3]+dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[l,3] t8[4,5][1,2,3]-dot[l,t8V[1,2,3,4,5]] s[3,5]^2 s[l,3] t8[4,5][1,2,3]+dot[l,t8V[1,2,3,4,5]] s[3,4] s[4,5] s[l,3] t8[4,5][1,2,3]-dot[l,t8V[1,2,3,4,5]] s[3,5] s[4,5] s[l,3] t8[4,5][1,2,3]+9 dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[l,4] t8[4,5][1,2,3]+16 dot[l,t8V[1,2,3,4,5]] s[3,4] s[3,5] s[l,4] t8[4,5][1,2,3]-5 dot[l,t8V[1,2,3,4,5]] s[3,5]^2 s[l,4] t8[4,5][1,2,3]-7 dot[l,t8V[1,2,3,4,5]] s[3,4] s[4,5] s[l,4] t8[4,5][1,2,3]-5 dot[l,t8V[1,2,3,4,5]] s[3,5] s[4,5] s[l,4] t8[4,5][1,2,3]+5 dot[l,t8V[1,2,3,4,5]] s[3,4]^2 s[l,5] t8[4,5][1,2,3]-16 dot[l,t8V[1,2,3,4,5]] s[3,4] s[3,5] s[l,5] t8[4,5][1,2,3]-9 dot[l,t8V[1,2,3,4,5]] s[3,5]^2 s[l,5] t8[4,5][1,2,3]+5 dot[l,t8V[1,2,3,4,5]] s[3,4] s[4,5] s[l,5] t8[4,5][1,2,3]+7 dot[l,t8V[1,2,3,4,5]] s[3,5] s[4,5] s[l,5] t8[4,5][1,2,3]+5/4 s[3,4]^3 t8[1,2][3,4,5] t8[4,5][1,2,3]+11/4 s[3,4]^2 s[3,5] t8[1,2][3,4,5] t8[4,5][1,2,3]-11/4 s[3,4] s[3,5]^2 t8[1,2][3,4,5] t8[4,5][1,2,3]-5/4 s[3,5]^3 t8[1,2][3,4,5] t8[4,5][1,2,3]+s[3,4]^2 s[4,5] t8[1,2][3,4,5] t8[4,5][1,2,3]-s[3,5]^2 s[4,5] t8[1,2][3,4,5] t8[4,5][1,2,3]-1/4 s[3,4] s[4,5]^2 t8[1,2][3,4,5] t8[4,5][1,2,3]+1/4 s[3,5] s[4,5]^2 t8[1,2][3,4,5] t8[4,5][1,2,3]-1/2 s[3,4]^2 s[l,3] t8[1,2][3,4,5] t8[4,5][1,2,3]+1/2 s[3,5]^2 s[l,3] t8[1,2][3,4,5] t8[4,5][1,2,3]-1/2 s[3,4] s[4,5] s[l,3] t8[1,2][3,4,5] t8[4,5][1,2,3]+1/2 s[3,5] s[4,5] s[l,3] t8[1,2][3,4,5] t8[4,5][1,2,3]-9/2 s[3,4]^2 s[l,4] t8[1,2][3,4,5] t8[4,5][1,2,3]-8 s[3,4] s[3,5] s[l,4] t8[1,2][3,4,5] t8[4,5][1,2,3]+5/2 s[3,5]^2 s[l,4] t8[1,2][3,4,5] t8[4,5][1,2,3]+7/2 s[3,4] s[4,5] s[l,4] t8[1,2][3,4,5] t8[4,5][1,2,3]+5/2 s[3,5] s[4,5] s[l,4] t8[1,2][3,4,5] t8[4,5][1,2,3]-5/2 s[3,4]^2 s[l,5] t8[1,2][3,4,5] t8[4,5][1,2,3]+8 s[3,4] s[3,5] s[l,5] t8[1,2][3,4,5] t8[4,5][1,2,3]+9/2 s[3,5]^2 s[l,5] t8[1,2][3,4,5] t8[4,5][1,2,3]-5/2 s[3,4] s[4,5] s[l,5] t8[1,2][3,4,5] t8[4,5][1,2,3]-7/2 s[3,5] s[4,5] s[l,5] t8[1,2][3,4,5] t8[4,5][1,2,3]+5/4 s[3,4]^3 t8[1,3][2,4,5] t8[4,5][1,2,3]+11/4 s[3,4]^2 s[3,5] t8[1,3][2,4,5] t8[4,5][1,2,3]-11/4 s[3,4] s[3,5]^2 t8[1,3][2,4,5] t8[4,5][1,2,3]-5/4 s[3,5]^3 t8[1,3][2,4,5] t8[4,5][1,2,3]+s[3,4]^2 s[4,5] t8[1,3][2,4,5] t8[4,5][1,2,3]-s[3,5]^2 s[4,5] t8[1,3][2,4,5] t8[4,5][1,2,3]-1/4 s[3,4] s[4,5]^2 t8[1,3][2,4,5] t8[4,5][1,2,3]+1/4 s[3,5] s[4,5]^2 t8[1,3][2,4,5] t8[4,5][1,2,3]-1/2 s[3,4]^2 s[l,3] t8[1,3][2,4,5] t8[4,5][1,2,3]+1/2 s[3,5]^2 s[l,3] t8[1,3][2,4,5] t8[4,5][1,2,3]-1/2 s[3,4] s[4,5] s[l,3] t8[1,3][2,4,5] t8[4,5][1,2,3]+1/2 s[3,5] s[4,5] s[l,3] t8[1,3][2,4,5] t8[4,5][1,2,3]-9/2 s[3,4]^2 s[l,4] t8[1,3][2,4,5] t8[4,5][1,2,3]-8 s[3,4] s[3,5] s[l,4] t8[1,3][2,4,5] t8[4,5][1,2,3]+5/2 s[3,5]^2 s[l,4] t8[1,3][2,4,5] t8[4,5][1,2,3]+7/2 s[3,4] s[4,5] s[l,4] t8[1,3][2,4,5] t8[4,5][1,2,3]+5/2 s[3,5] s[4,5] s[l,4] t8[1,3][2,4,5] t8[4,5][1,2,3]-5/2 s[3,4]^2 s[l,5] t8[1,3][2,4,5] t8[4,5][1,2,3]+8 s[3,4] s[3,5] s[l,5] t8[1,3][2,4,5] t8[4,5][1,2,3]+9/2 s[3,5]^2 s[l,5] t8[1,3][2,4,5] t8[4,5][1,2,3]-5/2 s[3,4] s[4,5] s[l,5] t8[1,3][2,4,5] t8[4,5][1,2,3]-7/2 s[3,5] s[4,5] s[l,5] t8[1,3][2,4,5] t8[4,5][1,2,3]+5/4 s[3,4]^3 t8[1,4][2,3,5] t8[4,5][1,2,3]+11/4 s[3,4]^2 s[3,5] t8[1,4][2,3,5] t8[4,5][1,2,3]-11/4 s[3,4] s[3,5]^2 t8[1,4][2,3,5] t8[4,5][1,2,3]-5/4 s[3,5]^3 t8[1,4][2,3,5] t8[4,5][1,2,3]+s[3,4]^2 s[4,5] t8[1,4][2,3,5] t8[4,5][1,2,3]-s[3,5]^2 s[4,5] t8[1,4][2,3,5] t8[4,5][1,2,3]-1/4 s[3,4] s[4,5]^2 t8[1,4][2,3,5] t8[4,5][1,2,3]+1/4 s[3,5] s[4,5]^2 t8[1,4][2,3,5] t8[4,5][1,2,3]-1/2 s[3,4]^2 s[l,3] t8[1,4][2,3,5] t8[4,5][1,2,3]+1/2 s[3,5]^2 s[l,3] t8[1,4][2,3,5] t8[4,5][1,2,3]-1/2 s[3,4] s[4,5] s[l,3] t8[1,4][2,3,5] t8[4,5][1,2,3]+1/2 s[3,5] s[4,5] s[l,3] t8[1,4][2,3,5] t8[4,5][1,2,3]-9/2 s[3,4]^2 s[l,4] t8[1,4][2,3,5] t8[4,5][1,2,3]-8 s[3,4] s[3,5] s[l,4] t8[1,4][2,3,5] t8[4,5][1,2,3]+5/2 s[3,5]^2 s[l,4] t8[1,4][2,3,5] t8[4,5][1,2,3]+7/2 s[3,4] s[4,5] s[l,4] t8[1,4][2,3,5] t8[4,5][1,2,3]+5/2 s[3,5] s[4,5] s[l,4] t8[1,4][2,3,5] t8[4,5][1,2,3]-5/2 s[3,4]^2 s[l,5] t8[1,4][2,3,5] t8[4,5][1,2,3]+8 s[3,4] s[3,5] s[l,5] t8[1,4][2,3,5] t8[4,5][1,2,3]+9/2 s[3,5]^2 s[l,5] t8[1,4][2,3,5] t8[4,5][1,2,3]-5/2 s[3,4] s[4,5] s[l,5] t8[1,4][2,3,5] t8[4,5][1,2,3]-7/2 s[3,5] s[4,5] s[l,5] t8[1,4][2,3,5] t8[4,5][1,2,3]+5/4 s[3,4]^3 t8[1,5][2,3,4] t8[4,5][1,2,3]+11/4 s[3,4]^2 s[3,5] t8[1,5][2,3,4] t8[4,5][1,2,3]-11/4 s[3,4] s[3,5]^2 t8[1,5][2,3,4] t8[4,5][1,2,3]-5/4 s[3,5]^3 t8[1,5][2,3,4] t8[4,5][1,2,3]+s[3,4]^2 s[4,5] t8[1,5][2,3,4] t8[4,5][1,2,3]-s[3,5]^2 s[4,5] t8[1,5][2,3,4] t8[4,5][1,2,3]-1/4 s[3,4] s[4,5]^2 t8[1,5][2,3,4] t8[4,5][1,2,3]+1/4 s[3,5] s[4,5]^2 t8[1,5][2,3,4] t8[4,5][1,2,3]-1/2 s[3,4]^2 s[l,3] t8[1,5][2,3,4] t8[4,5][1,2,3]+1/2 s[3,5]^2 s[l,3] t8[1,5][2,3,4] t8[4,5][1,2,3]-1/2 s[3,4] s[4,5] s[l,3] t8[1,5][2,3,4] t8[4,5][1,2,3]+1/2 s[3,5] s[4,5] s[l,3] t8[1,5][2,3,4] t8[4,5][1,2,3]-9/2 s[3,4]^2 s[l,4] t8[1,5][2,3,4] t8[4,5][1,2,3]-8 s[3,4] s[3,5] s[l,4] t8[1,5][2,3,4] t8[4,5][1,2,3]+5/2 s[3,5]^2 s[l,4] t8[1,5][2,3,4] t8[4,5][1,2,3]+7/2 s[3,4] s[4,5] s[l,4] t8[1,5][2,3,4] t8[4,5][1,2,3]+5/2 s[3,5] s[4,5] s[l,4] t8[1,5][2,3,4] t8[4,5][1,2,3]-5/2 s[3,4]^2 s[l,5] t8[1,5][2,3,4] t8[4,5][1,2,3]+8 s[3,4] s[3,5] s[l,5] t8[1,5][2,3,4] t8[4,5][1,2,3]+9/2 s[3,5]^2 s[l,5] t8[1,5][2,3,4] t8[4,5][1,2,3]-5/2 s[3,4] s[4,5] s[l,5] t8[1,5][2,3,4] t8[4,5][1,2,3]-7/2 s[3,5] s[4,5] s[l,5] t8[1,5][2,3,4] t8[4,5][1,2,3]+5/4 s[3,4]^3 t8[2,3][1,4,5] t8[4,5][1,2,3]+11/4 s[3,4]^2 s[3,5] t8[2,3][1,4,5] t8[4,5][1,2,3]-11/4 s[3,4] s[3,5]^2 t8[2,3][1,4,5] t8[4,5][1,2,3]-5/4 s[3,5]^3 t8[2,3][1,4,5] t8[4,5][1,2,3]+s[3,4]^2 s[4,5] t8[2,3][1,4,5] t8[4,5][1,2,3]-s[3,5]^2 s[4,5] t8[2,3][1,4,5] t8[4,5][1,2,3]-1/4 s[3,4] s[4,5]^2 t8[2,3][1,4,5] t8[4,5][1,2,3]+1/4 s[3,5] s[4,5]^2 t8[2,3][1,4,5] t8[4,5][1,2,3]-1/2 s[3,4]^2 s[l,3] t8[2,3][1,4,5] t8[4,5][1,2,3]+1/2 s[3,5]^2 s[l,3] t8[2,3][1,4,5] t8[4,5][1,2,3]-1/2 s[3,4] s[4,5] s[l,3] t8[2,3][1,4,5] t8[4,5][1,2,3]+1/2 s[3,5] s[4,5] s[l,3] t8[2,3][1,4,5] t8[4,5][1,2,3]-9/2 s[3,4]^2 s[l,4] t8[2,3][1,4,5] t8[4,5][1,2,3]-8 s[3,4] s[3,5] s[l,4] t8[2,3][1,4,5] t8[4,5][1,2,3]+5/2 s[3,5]^2 s[l,4] t8[2,3][1,4,5] t8[4,5][1,2,3]+7/2 s[3,4] s[4,5] s[l,4] t8[2,3][1,4,5] t8[4,5][1,2,3]+5/2 s[3,5] s[4,5] s[l,4] t8[2,3][1,4,5] t8[4,5][1,2,3]-5/2 s[3,4]^2 s[l,5] t8[2,3][1,4,5] t8[4,5][1,2,3]+8 s[3,4] s[3,5] s[l,5] t8[2,3][1,4,5] t8[4,5][1,2,3]+9/2 s[3,5]^2 s[l,5] t8[2,3][1,4,5] t8[4,5][1,2,3]-5/2 s[3,4] s[4,5] s[l,5] t8[2,3][1,4,5] t8[4,5][1,2,3]-7/2 s[3,5] s[4,5] s[l,5] t8[2,3][1,4,5] t8[4,5][1,2,3]+5/4 s[3,4]^3 t8[2,4][1,3,5] t8[4,5][1,2,3]+11/4 s[3,4]^2 s[3,5] t8[2,4][1,3,5] t8[4,5][1,2,3]-11/4 s[3,4] s[3,5]^2 t8[2,4][1,3,5] t8[4,5][1,2,3]-5/4 s[3,5]^3 t8[2,4][1,3,5] t8[4,5][1,2,3]+s[3,4]^2 s[4,5] t8[2,4][1,3,5] t8[4,5][1,2,3]-s[3,5]^2 s[4,5] t8[2,4][1,3,5] t8[4,5][1,2,3]-1/4 s[3,4] s[4,5]^2 t8[2,4][1,3,5] t8[4,5][1,2,3]+1/4 s[3,5] s[4,5]^2 t8[2,4][1,3,5] t8[4,5][1,2,3]-1/2 s[3,4]^2 s[l,3] t8[2,4][1,3,5] t8[4,5][1,2,3]+1/2 s[3,5]^2 s[l,3] t8[2,4][1,3,5] t8[4,5][1,2,3]-1/2 s[3,4] s[4,5] s[l,3] t8[2,4][1,3,5] t8[4,5][1,2,3]+1/2 s[3,5] s[4,5] s[l,3] t8[2,4][1,3,5] t8[4,5][1,2,3]-9/2 s[3,4]^2 s[l,4] t8[2,4][1,3,5] t8[4,5][1,2,3]-8 s[3,4] s[3,5] s[l,4] t8[2,4][1,3,5] t8[4,5][1,2,3]+5/2 s[3,5]^2 s[l,4] t8[2,4][1,3,5] t8[4,5][1,2,3]+7/2 s[3,4] s[4,5] s[l,4] t8[2,4][1,3,5] t8[4,5][1,2,3]+5/2 s[3,5] s[4,5] s[l,4] t8[2,4][1,3,5] t8[4,5][1,2,3]-5/2 s[3,4]^2 s[l,5] t8[2,4][1,3,5] t8[4,5][1,2,3]+8 s[3,4] s[3,5] s[l,5] t8[2,4][1,3,5] t8[4,5][1,2,3]+9/2 s[3,5]^2 s[l,5] t8[2,4][1,3,5] t8[4,5][1,2,3]-5/2 s[3,4] s[4,5] s[l,5] t8[2,4][1,3,5] t8[4,5][1,2,3]-7/2 s[3,5] s[4,5] s[l,5] t8[2,4][1,3,5] t8[4,5][1,2,3]+5/4 s[3,4]^3 t8[2,5][1,3,4] t8[4,5][1,2,3]+11/4 s[3,4]^2 s[3,5] t8[2,5][1,3,4] t8[4,5][1,2,3]-11/4 s[3,4] s[3,5]^2 t8[2,5][1,3,4] t8[4,5][1,2,3]-5/4 s[3,5]^3 t8[2,5][1,3,4] t8[4,5][1,2,3]+s[3,4]^2 s[4,5] t8[2,5][1,3,4] t8[4,5][1,2,3]-s[3,5]^2 s[4,5] t8[2,5][1,3,4] t8[4,5][1,2,3]-1/4 s[3,4] s[4,5]^2 t8[2,5][1,3,4] t8[4,5][1,2,3]+1/4 s[3,5] s[4,5]^2 t8[2,5][1,3,4] t8[4,5][1,2,3]-1/2 s[3,4]^2 s[l,3] t8[2,5][1,3,4] t8[4,5][1,2,3]+1/2 s[3,5]^2 s[l,3] t8[2,5][1,3,4] t8[4,5][1,2,3]-1/2 s[3,4] s[4,5] s[l,3] t8[2,5][1,3,4] t8[4,5][1,2,3]+1/2 s[3,5] s[4,5] s[l,3] t8[2,5][1,3,4] t8[4,5][1,2,3]-9/2 s[3,4]^2 s[l,4] t8[2,5][1,3,4] t8[4,5][1,2,3]-8 s[3,4] s[3,5] s[l,4] t8[2,5][1,3,4] t8[4,5][1,2,3]+5/2 s[3,5]^2 s[l,4] t8[2,5][1,3,4] t8[4,5][1,2,3]+7/2 s[3,4] s[4,5] s[l,4] t8[2,5][1,3,4] t8[4,5][1,2,3]+5/2 s[3,5] s[4,5] s[l,4] t8[2,5][1,3,4] t8[4,5][1,2,3]-5/2 s[3,4]^2 s[l,5] t8[2,5][1,3,4] t8[4,5][1,2,3]+8 s[3,4] s[3,5] s[l,5] t8[2,5][1,3,4] t8[4,5][1,2,3]+9/2 s[3,5]^2 s[l,5] t8[2,5][1,3,4] t8[4,5][1,2,3]-5/2 s[3,4] s[4,5] s[l,5] t8[2,5][1,3,4] t8[4,5][1,2,3]-7/2 s[3,5] s[4,5] s[l,5] t8[2,5][1,3,4] t8[4,5][1,2,3]+21/4 s[3,4]^3 t8[3,4][1,2,5] t8[4,5][1,2,3]+20 s[3,4]^2 s[3,5] t8[3,4][1,2,5] t8[4,5][1,2,3]+81/4 s[3,4] s[3,5]^2 t8[3,4][1,2,5] t8[4,5][1,2,3]+29/2 s[3,5]^3 t8[3,4][1,2,5] t8[4,5][1,2,3]+37/4 s[3,4]^2 s[4,5] t8[3,4][1,2,5] t8[4,5][1,2,3]+27 s[3,4] s[3,5] s[4,5] t8[3,4][1,2,5] t8[4,5][1,2,3]+81/4 s[3,5]^2 s[4,5] t8[3,4][1,2,5] t8[4,5][1,2,3]+37/4 s[3,4] s[4,5]^2 t8[3,4][1,2,5] t8[4,5][1,2,3]+20 s[3,5] s[4,5]^2 t8[3,4][1,2,5] t8[4,5][1,2,3]+21/4 s[4,5]^3 t8[3,4][1,2,5] t8[4,5][1,2,3]-21/2 s[3,4]^2 s[l,3] t8[3,4][1,2,5] t8[4,5][1,2,3]-31/2 s[3,4] s[3,5] s[l,3] t8[3,4][1,2,5] t8[4,5][1,2,3]-10 s[3,5]^2 s[l,3] t8[3,4][1,2,5] t8[4,5][1,2,3]-7 s[3,4] s[4,5] s[l,3] t8[3,4][1,2,5] t8[4,5][1,2,3]+1/2 s[3,5] s[4,5] s[l,3] t8[3,4][1,2,5] t8[4,5][1,2,3]-9/2 s[4,5]^2 s[l,3] t8[3,4][1,2,5] t8[4,5][1,2,3]+12 s[3,4] s[l,3]^2 t8[3,4][1,2,5] t8[4,5][1,2,3]+18 s[3,5] s[l,3]^2 t8[3,4][1,2,5] t8[4,5][1,2,3]-4 s[4,5] s[l,3]^2 t8[3,4][1,2,5] t8[4,5][1,2,3]-39/2 s[3,4]^2 s[l,4] t8[3,4][1,2,5] t8[4,5][1,2,3]-67/2 s[3,4] s[3,5] s[l,4] t8[3,4][1,2,5] t8[4,5][1,2,3]-s[3,5]^2 s[l,4] t8[3,4][1,2,5] t8[4,5][1,2,3]-39 s[3,4] s[4,5] s[l,4] t8[3,4][1,2,5] t8[4,5][1,2,3]-67/2 s[3,5] s[4,5] s[l,4] t8[3,4][1,2,5] t8[4,5][1,2,3]-39/2 s[4,5]^2 s[l,4] t8[3,4][1,2,5] t8[4,5][1,2,3]+18 s[3,4] s[l,3] s[l,4] t8[3,4][1,2,5] t8[4,5][1,2,3]+2 s[3,5] s[l,3] s[l,4] t8[3,4][1,2,5] t8[4,5][1,2,3]+18 s[4,5] s[l,3] s[l,4] t8[3,4][1,2,5] t8[4,5][1,2,3]+30 s[3,4] s[l,4]^2 t8[3,4][1,2,5] t8[4,5][1,2,3]+48 s[3,5] s[l,4]^2 t8[3,4][1,2,5] t8[4,5][1,2,3]+30 s[4,5] s[l,4]^2 t8[3,4][1,2,5] t8[4,5][1,2,3]-9/2 s[3,4]^2 s[l,5] t8[3,4][1,2,5] t8[4,5][1,2,3]+1/2 s[3,4] s[3,5] s[l,5] t8[3,4][1,2,5] t8[4,5][1,2,3]-10 s[3,5]^2 s[l,5] t8[3,4][1,2,5] t8[4,5][1,2,3]-7 s[3,4] s[4,5] s[l,5] t8[3,4][1,2,5] t8[4,5][1,2,3]-31/2 s[3,5] s[4,5] s[l,5] t8[3,4][1,2,5] t8[4,5][1,2,3]-21/2 s[4,5]^2 s[l,5] t8[3,4][1,2,5] t8[4,5][1,2,3]+4 s[3,5] s[l,3] s[l,5] t8[3,4][1,2,5] t8[4,5][1,2,3]+18 s[3,4] s[l,4] s[l,5] t8[3,4][1,2,5] t8[4,5][1,2,3]+2 s[3,5] s[l,4] s[l,5] t8[3,4][1,2,5] t8[4,5][1,2,3]+18 s[4,5] s[l,4] s[l,5] t8[3,4][1,2,5] t8[4,5][1,2,3]-4 s[3,4] s[l,5]^2 t8[3,4][1,2,5] t8[4,5][1,2,3]+18 s[3,5] s[l,5]^2 t8[3,4][1,2,5] t8[4,5][1,2,3]+12 s[4,5] s[l,5]^2 t8[3,4][1,2,5] t8[4,5][1,2,3]-29/2 s[3,4]^3 t8[3,5][1,2,4] t8[4,5][1,2,3]-81/4 s[3,4]^2 s[3,5] t8[3,5][1,2,4] t8[4,5][1,2,3]-20 s[3,4] s[3,5]^2 t8[3,5][1,2,4] t8[4,5][1,2,3]-21/4 s[3,5]^3 t8[3,5][1,2,4] t8[4,5][1,2,3]-81/4 s[3,4]^2 s[4,5] t8[3,5][1,2,4] t8[4,5][1,2,3]-27 s[3,4] s[3,5] s[4,5] t8[3,5][1,2,4] t8[4,5][1,2,3]-37/4 s[3,5]^2 s[4,5] t8[3,5][1,2,4] t8[4,5][1,2,3]-20 s[3,4] s[4,5]^2 t8[3,5][1,2,4] t8[4,5][1,2,3]-37/4 s[3,5] s[4,5]^2 t8[3,5][1,2,4] t8[4,5][1,2,3]-21/4 s[4,5]^3 t8[3,5][1,2,4] t8[4,5][1,2,3]+10 s[3,4]^2 s[l,3] t8[3,5][1,2,4] t8[4,5][1,2,3]+31/2 s[3,4] s[3,5] s[l,3] t8[3,5][1,2,4] t8[4,5][1,2,3]+21/2 s[3,5]^2 s[l,3] t8[3,5][1,2,4] t8[4,5][1,2,3]-1/2 s[3,4] s[4,5] s[l,3] t8[3,5][1,2,4] t8[4,5][1,2,3]+7 s[3,5] s[4,5] s[l,3] t8[3,5][1,2,4] t8[4,5][1,2,3]+9/2 s[4,5]^2 s[l,3] t8[3,5][1,2,4] t8[4,5][1,2,3]-18 s[3,4] s[l,3]^2 t8[3,5][1,2,4] t8[4,5][1,2,3]-12 s[3,5] s[l,3]^2 t8[3,5][1,2,4] t8[4,5][1,2,3]+4 s[4,5] s[l,3]^2 t8[3,5][1,2,4] t8[4,5][1,2,3]+10 s[3,4]^2 s[l,4] t8[3,5][1,2,4] t8[4,5][1,2,3]-1/2 s[3,4] s[3,5] s[l,4] t8[3,5][1,2,4] t8[4,5][1,2,3]+9/2 s[3,5]^2 s[l,4] t8[3,5][1,2,4] t8[4,5][1,2,3]+31/2 s[3,4] s[4,5] s[l,4] t8[3,5][1,2,4] t8[4,5][1,2,3]+7 s[3,5] s[4,5] s[l,4] t8[3,5][1,2,4] t8[4,5][1,2,3]+21/2 s[4,5]^2 s[l,4] t8[3,5][1,2,4] t8[4,5][1,2,3]-4 s[3,4] s[l,3] s[l,4] t8[3,5][1,2,4] t8[4,5][1,2,3]-18 s[3,4] s[l,4]^2 t8[3,5][1,2,4] t8[4,5][1,2,3]+4 s[3,5] s[l,4]^2 t8[3,5][1,2,4] t8[4,5][1,2,3]-12 s[4,5] s[l,4]^2 t8[3,5][1,2,4] t8[4,5][1,2,3]+s[3,4]^2 s[l,5] t8[3,5][1,2,4] t8[4,5][1,2,3]+67/2 s[3,4] s[3,5] s[l,5] t8[3,5][1,2,4] t8[4,5][1,2,3]+39/2 s[3,5]^2 s[l,5] t8[3,5][1,2,4] t8[4,5][1,2,3]+67/2 s[3,4] s[4,5] s[l,5] t8[3,5][1,2,4] t8[4,5][1,2,3]+39 s[3,5] s[4,5] s[l,5] t8[3,5][1,2,4] t8[4,5][1,2,3]+39/2 s[4,5]^2 s[l,5] t8[3,5][1,2,4] t8[4,5][1,2,3]-2 s[3,4] s[l,3] s[l,5] t8[3,5][1,2,4] t8[4,5][1,2,3]-18 s[3,5] s[l,3] s[l,5] t8[3,5][1,2,4] t8[4,5][1,2,3]-18 s[4,5] s[l,3] s[l,5] t8[3,5][1,2,4] t8[4,5][1,2,3]-2 s[3,4] s[l,4] s[l,5] t8[3,5][1,2,4] t8[4,5][1,2,3]-18 s[3,5] s[l,4] s[l,5] t8[3,5][1,2,4] t8[4,5][1,2,3]-18 s[4,5] s[l,4] s[l,5] t8[3,5][1,2,4] t8[4,5][1,2,3]-48 s[3,4] s[l,5]^2 t8[3,5][1,2,4] t8[4,5][1,2,3]-30 s[3,5] s[l,5]^2 t8[3,5][1,2,4] t8[4,5][1,2,3]-30 s[4,5] s[l,5]^2 t8[3,5][1,2,4] t8[4,5][1,2,3]+15/4 s[3,4]^3 t8[4,5][1,2,3]^2+17 s[3,4]^2 s[3,5] t8[4,5][1,2,3]^2+17 s[3,4] s[3,5]^2 t8[4,5][1,2,3]^2+15/4 s[3,5]^3 t8[4,5][1,2,3]^2+31/4 s[3,4]^2 s[4,5] t8[4,5][1,2,3]^2+39/2 s[3,4] s[3,5] s[4,5] t8[4,5][1,2,3]^2+31/4 s[3,5]^2 s[4,5] t8[4,5][1,2,3]^2+11 s[3,4] s[4,5]^2 t8[4,5][1,2,3]^2+11 s[3,5] s[4,5]^2 t8[4,5][1,2,3]^2+9/2 s[3,4]^2 s[l,3] t8[4,5][1,2,3]^2+8 s[3,4] s[3,5] s[l,3] t8[4,5][1,2,3]^2+9/2 s[3,5]^2 s[l,3] t8[4,5][1,2,3]^2+1/2 s[3,4] s[4,5] s[l,3] t8[4,5][1,2,3]^2+1/2 s[3,5] s[4,5] s[l,3] t8[4,5][1,2,3]^2-8 s[3,4] s[l,3]^2 t8[4,5][1,2,3]^2-8 s[3,5] s[l,3]^2 t8[4,5][1,2,3]^2-41/2 s[3,4]^2 s[l,4] t8[4,5][1,2,3]^2-31 s[3,4] s[3,5] s[l,4] t8[4,5][1,2,3]^2-27/2 s[3,5]^2 s[l,4] t8[4,5][1,2,3]^2-69/2 s[3,4] s[4,5] s[l,4] t8[4,5][1,2,3]^2-63/2 s[3,5] s[4,5] s[l,4] t8[4,5][1,2,3]^2-2 s[3,4] s[l,3] s[l,4] t8[4,5][1,2,3]^2+42 s[3,4] s[l,4]^2 t8[4,5][1,2,3]^2+36 s[3,5] s[l,4]^2 t8[4,5][1,2,3]^2-27/2 s[3,4]^2 s[l,5] t8[4,5][1,2,3]^2-31 s[3,4] s[3,5] s[l,5] t8[4,5][1,2,3]^2-41/2 s[3,5]^2 s[l,5] t8[4,5][1,2,3]^2-63/2 s[3,4] s[4,5] s[l,5] t8[4,5][1,2,3]^2-69/2 s[3,5] s[4,5] s[l,5] t8[4,5][1,2,3]^2-2 s[3,5] s[l,3] s[l,5] t8[4,5][1,2,3]^2+54 s[3,4] s[l,4] s[l,5] t8[4,5][1,2,3]^2+54 s[3,5] s[l,4] s[l,5] t8[4,5][1,2,3]^2+36 s[3,4] s[l,5]^2 t8[4,5][1,2,3]^2+42 s[3,5] s[l,5]^2 t8[4,5][1,2,3]^2;
NtriZ5CL[{3,4},5]=-8 s[3,4]^3 s[3,5] t8[3,4][1,2,5]^2-4 s[3,4]^2 s[3,5]^2 t8[3,4][1,2,5]^2-2 s[3,4] s[3,5]^3 t8[3,4][1,2,5]^2+2 s[3,5]^4 t8[3,4][1,2,5]^2-8 s[3,4]^3 s[4,5] t8[3,4][1,2,5]^2-8 s[3,4]^2 s[3,5] s[4,5] t8[3,4][1,2,5]^2-6 s[3,4] s[3,5]^2 s[4,5] t8[3,4][1,2,5]^2+8 s[3,5]^3 s[4,5] t8[3,4][1,2,5]^2-4 s[3,4]^2 s[4,5]^2 t8[3,4][1,2,5]^2-6 s[3,4] s[3,5] s[4,5]^2 t8[3,4][1,2,5]^2+12 s[3,5]^2 s[4,5]^2 t8[3,4][1,2,5]^2-2 s[3,4] s[4,5]^3 t8[3,4][1,2,5]^2+8 s[3,5] s[4,5]^3 t8[3,4][1,2,5]^2+2 s[4,5]^4 t8[3,4][1,2,5]^2+24 s[3,4]^2 s[3,5] s[l,3] t8[3,4][1,2,5]^2+8 s[3,4] s[3,5]^2 s[l,3] t8[3,4][1,2,5]^2-2 s[3,5]^3 s[l,3] t8[3,4][1,2,5]^2+24 s[3,4]^2 s[4,5] s[l,3] t8[3,4][1,2,5]^2+16 s[3,4] s[3,5] s[4,5] s[l,3] t8[3,4][1,2,5]^2-6 s[3,5]^2 s[4,5] s[l,3] t8[3,4][1,2,5]^2+8 s[3,4] s[4,5]^2 s[l,3] t8[3,4][1,2,5]^2-6 s[3,5] s[4,5]^2 s[l,3] t8[3,4][1,2,5]^2-2 s[4,5]^3 s[l,3] t8[3,4][1,2,5]^2-24 s[3,4] s[3,5] s[l,3]^2 t8[3,4][1,2,5]^2+4 s[3,5]^2 s[l,3]^2 t8[3,4][1,2,5]^2-24 s[3,4] s[4,5] s[l,3]^2 t8[3,4][1,2,5]^2+8 s[3,5] s[4,5] s[l,3]^2 t8[3,4][1,2,5]^2+4 s[4,5]^2 s[l,3]^2 t8[3,4][1,2,5]^2+24 s[3,4]^2 s[3,5] s[l,4] t8[3,4][1,2,5]^2+8 s[3,4] s[3,5]^2 s[l,4] t8[3,4][1,2,5]^2-2 s[3,5]^3 s[l,4] t8[3,4][1,2,5]^2+24 s[3,4]^2 s[4,5] s[l,4] t8[3,4][1,2,5]^2+16 s[3,4] s[3,5] s[4,5] s[l,4] t8[3,4][1,2,5]^2-6 s[3,5]^2 s[4,5] s[l,4] t8[3,4][1,2,5]^2+8 s[3,4] s[4,5]^2 s[l,4] t8[3,4][1,2,5]^2-6 s[3,5] s[4,5]^2 s[l,4] t8[3,4][1,2,5]^2-2 s[4,5]^3 s[l,4] t8[3,4][1,2,5]^2-48 s[3,4] s[3,5] s[l,3] s[l,4] t8[3,4][1,2,5]^2+8 s[3,5]^2 s[l,3] s[l,4] t8[3,4][1,2,5]^2-48 s[3,4] s[4,5] s[l,3] s[l,4] t8[3,4][1,2,5]^2+16 s[3,5] s[4,5] s[l,3] s[l,4] t8[3,4][1,2,5]^2+8 s[4,5]^2 s[l,3] s[l,4] t8[3,4][1,2,5]^2-24 s[3,4] s[3,5] s[l,4]^2 t8[3,4][1,2,5]^2+4 s[3,5]^2 s[l,4]^2 t8[3,4][1,2,5]^2-24 s[3,4] s[4,5] s[l,4]^2 t8[3,4][1,2,5]^2+8 s[3,5] s[4,5] s[l,4]^2 t8[3,4][1,2,5]^2+4 s[4,5]^2 s[l,4]^2 t8[3,4][1,2,5]^2-2 s[3,5]^3 s[l,5] t8[3,4][1,2,5]^2-6 s[3,5]^2 s[4,5] s[l,5] t8[3,4][1,2,5]^2-6 s[3,5] s[4,5]^2 s[l,5] t8[3,4][1,2,5]^2-2 s[4,5]^3 s[l,5] t8[3,4][1,2,5]^2+4 s[3,5]^2 s[l,5]^2 t8[3,4][1,2,5]^2+8 s[3,5] s[4,5] s[l,5]^2 t8[3,4][1,2,5]^2+4 s[4,5]^2 s[l,5]^2 t8[3,4][1,2,5]^2;
NtriZ5CL[2,3][{4,5}]=s[1,2]^2 s[2,3]^2 t8[4,5][1,2,3]^2+s[1,3]^2 s[2,3]^2 t8[4,5][1,2,3]^2+s[1,2] s[2,3]^3 t8[4,5][1,2,3]^2+s[1,3] s[2,3]^3 t8[4,5][1,2,3]^2+2 s[2,3]^4 t8[4,5][1,2,3]^2+4 s[1,2] s[2,3]^2 s[l,2] t8[4,5][1,2,3]^2+2 s[2,3]^3 s[l,2] t8[4,5][1,2,3]^2+4 s[2,3]^2 s[l,2]^2 t8[4,5][1,2,3]^2+4 s[1,3] s[2,3]^2 s[l,3] t8[4,5][1,2,3]^2+2 s[2,3]^3 s[l,3] t8[4,5][1,2,3]^2+4 s[2,3]^2 s[l,3]^2 t8[4,5][1,2,3]^2;
NbubZ5CL[2,3,4,5]=-(21/4) s[2,3] s[2,4] t8[2,3][1,4,5]^2-21/4 s[2,4]^2 t8[2,3][1,4,5]^2-21/4 s[2,3] s[2,5] t8[2,3][1,4,5]^2-3/2 s[2,4] s[2,5] t8[2,3][1,4,5]^2-21/4 s[2,5]^2 t8[2,3][1,4,5]^2-21/4 s[2,3] s[3,4] t8[2,3][1,4,5]^2-21/2 s[2,4] s[3,4] t8[2,3][1,4,5]^2+3/2 s[2,5] s[3,4] t8[2,3][1,4,5]^2-21/4 s[3,4]^2 t8[2,3][1,4,5]^2-21/4 s[2,3] s[3,5] t8[2,3][1,4,5]^2+3/2 s[2,4] s[3,5] t8[2,3][1,4,5]^2-21/2 s[2,5] s[3,5] t8[2,3][1,4,5]^2-3/2 s[3,4] s[3,5] t8[2,3][1,4,5]^2-21/4 s[3,5]^2 t8[2,3][1,4,5]^2+6 s[2,3] s[4,5] t8[2,3][1,4,5]^2-21/4 s[2,4] s[4,5] t8[2,3][1,4,5]^2-21/4 s[2,5] s[4,5] t8[2,3][1,4,5]^2-21/4 s[3,4] s[4,5] t8[2,3][1,4,5]^2-21/4 s[3,5] s[4,5] t8[2,3][1,4,5]^2+6 s[4,5]^2 t8[2,3][1,4,5]^2-1/4 s[2,3]^2 t8[2,3][1,4,5] t8[2,4][1,3,5]-1/2 s[2,3] s[2,4] t8[2,3][1,4,5] t8[2,4][1,3,5]-1/4 s[2,4]^2 t8[2,3][1,4,5] t8[2,4][1,3,5]-63/4 s[2,3] s[2,5] t8[2,3][1,4,5] t8[2,4][1,3,5]-63/4 s[2,4] s[2,5] t8[2,3][1,4,5] t8[2,4][1,3,5]-11/2 s[2,5]^2 t8[2,3][1,4,5] t8[2,4][1,3,5]+7/4 s[2,3] s[3,4] t8[2,3][1,4,5] t8[2,4][1,3,5]+7/4 s[2,4] s[3,4] t8[2,3][1,4,5] t8[2,4][1,3,5]-41/2 s[2,5] s[3,4] t8[2,3][1,4,5] t8[2,4][1,3,5]+2 s[3,4]^2 t8[2,3][1,4,5] t8[2,4][1,3,5]-71/4 s[2,3] s[3,5] t8[2,3][1,4,5] t8[2,4][1,3,5]-45/4 s[2,4] s[3,5] t8[2,3][1,4,5] t8[2,4][1,3,5]-29/2 s[2,5] s[3,5] t8[2,3][1,4,5] t8[2,4][1,3,5]-29/2 s[3,4] s[3,5] t8[2,3][1,4,5] t8[2,4][1,3,5]-29/2 s[3,5]^2 t8[2,3][1,4,5] t8[2,4][1,3,5]-45/4 s[2,3] s[4,5] t8[2,3][1,4,5] t8[2,4][1,3,5]-71/4 s[2,4] s[4,5] t8[2,3][1,4,5] t8[2,4][1,3,5]-29/2 s[2,5] s[4,5] t8[2,3][1,4,5] t8[2,4][1,3,5]-29/2 s[3,4] s[4,5] t8[2,3][1,4,5] t8[2,4][1,3,5]-29/2 s[4,5]^2 t8[2,3][1,4,5] t8[2,4][1,3,5]-21/4 s[2,3]^2 t8[2,4][1,3,5]^2-21/4 s[2,3] s[2,4] t8[2,4][1,3,5]^2-3/2 s[2,3] s[2,5] t8[2,4][1,3,5]^2-21/4 s[2,4] s[2,5] t8[2,4][1,3,5]^2-21/4 s[2,5]^2 t8[2,4][1,3,5]^2-21/2 s[2,3] s[3,4] t8[2,4][1,3,5]^2-21/4 s[2,4] s[3,4] t8[2,4][1,3,5]^2+3/2 s[2,5] s[3,4] t8[2,4][1,3,5]^2-21/4 s[3,4]^2 t8[2,4][1,3,5]^2-21/4 s[2,3] s[3,5] t8[2,4][1,3,5]^2+6 s[2,4] s[3,5] t8[2,4][1,3,5]^2-21/4 s[2,5] s[3,5] t8[2,4][1,3,5]^2-21/4 s[3,4] s[3,5] t8[2,4][1,3,5]^2+6 s[3,5]^2 t8[2,4][1,3,5]^2+3/2 s[2,3] s[4,5] t8[2,4][1,3,5]^2-21/4 s[2,4] s[4,5] t8[2,4][1,3,5]^2-21/2 s[2,5] s[4,5] t8[2,4][1,3,5]^2-3/2 s[3,4] s[4,5] t8[2,4][1,3,5]^2-21/4 s[3,5] s[4,5] t8[2,4][1,3,5]^2-21/4 s[4,5]^2 t8[2,4][1,3,5]^2-1/4 s[2,3]^2 t8[2,3][1,4,5] t8[2,5][1,3,4]-63/4 s[2,3] s[2,4] t8[2,3][1,4,5] t8[2,5][1,3,4]-11/2 s[2,4]^2 t8[2,3][1,4,5] t8[2,5][1,3,4]-1/2 s[2,3] s[2,5] t8[2,3][1,4,5] t8[2,5][1,3,4]-63/4 s[2,4] s[2,5] t8[2,3][1,4,5] t8[2,5][1,3,4]-1/4 s[2,5]^2 t8[2,3][1,4,5] t8[2,5][1,3,4]-71/4 s[2,3] s[3,4] t8[2,3][1,4,5] t8[2,5][1,3,4]-29/2 s[2,4] s[3,4] t8[2,3][1,4,5] t8[2,5][1,3,4]-45/4 s[2,5] s[3,4] t8[2,3][1,4,5] t8[2,5][1,3,4]-29/2 s[3,4]^2 t8[2,3][1,4,5] t8[2,5][1,3,4]+7/4 s[2,3] s[3,5] t8[2,3][1,4,5] t8[2,5][1,3,4]-41/2 s[2,4] s[3,5] t8[2,3][1,4,5] t8[2,5][1,3,4]+7/4 s[2,5] s[3,5] t8[2,3][1,4,5] t8[2,5][1,3,4]-29/2 s[3,4] s[3,5] t8[2,3][1,4,5] t8[2,5][1,3,4]+2 s[3,5]^2 t8[2,3][1,4,5] t8[2,5][1,3,4]-45/4 s[2,3] s[4,5] t8[2,3][1,4,5] t8[2,5][1,3,4]-29/2 s[2,4] s[4,5] t8[2,3][1,4,5] t8[2,5][1,3,4]-71/4 s[2,5] s[4,5] t8[2,3][1,4,5] t8[2,5][1,3,4]-29/2 s[3,5] s[4,5] t8[2,3][1,4,5] t8[2,5][1,3,4]-29/2 s[4,5]^2 t8[2,3][1,4,5] t8[2,5][1,3,4]-11/2 s[2,3]^2 t8[2,4][1,3,5] t8[2,5][1,3,4]-63/4 s[2,3] s[2,4] t8[2,4][1,3,5] t8[2,5][1,3,4]-1/4 s[2,4]^2 t8[2,4][1,3,5] t8[2,5][1,3,4]-63/4 s[2,3] s[2,5] t8[2,4][1,3,5] t8[2,5][1,3,4]-1/2 s[2,4] s[2,5] t8[2,4][1,3,5] t8[2,5][1,3,4]-1/4 s[2,5]^2 t8[2,4][1,3,5] t8[2,5][1,3,4]-29/2 s[2,3] s[3,4] t8[2,4][1,3,5] t8[2,5][1,3,4]-71/4 s[2,4] s[3,4] t8[2,4][1,3,5] t8[2,5][1,3,4]-45/4 s[2,5] s[3,4] t8[2,4][1,3,5] t8[2,5][1,3,4]-29/2 s[3,4]^2 t8[2,4][1,3,5] t8[2,5][1,3,4]-29/2 s[2,3] s[3,5] t8[2,4][1,3,5] t8[2,5][1,3,4]-45/4 s[2,4] s[3,5] t8[2,4][1,3,5] t8[2,5][1,3,4]-71/4 s[2,5] s[3,5] t8[2,4][1,3,5] t8[2,5][1,3,4]-29/2 s[3,5]^2 t8[2,4][1,3,5] t8[2,5][1,3,4]-41/2 s[2,3] s[4,5] t8[2,4][1,3,5] t8[2,5][1,3,4]+7/4 s[2,4] s[4,5] t8[2,4][1,3,5] t8[2,5][1,3,4]+7/4 s[2,5] s[4,5] t8[2,4][1,3,5] t8[2,5][1,3,4]-29/2 s[3,4] s[4,5] t8[2,4][1,3,5] t8[2,5][1,3,4]-29/2 s[3,5] s[4,5] t8[2,4][1,3,5] t8[2,5][1,3,4]+2 s[4,5]^2 t8[2,4][1,3,5] t8[2,5][1,3,4]-21/4 s[2,3]^2 t8[2,5][1,3,4]^2-3/2 s[2,3] s[2,4] t8[2,5][1,3,4]^2-21/4 s[2,4]^2 t8[2,5][1,3,4]^2-21/4 s[2,3] s[2,5] t8[2,5][1,3,4]^2-21/4 s[2,4] s[2,5] t8[2,5][1,3,4]^2-21/4 s[2,3] s[3,4] t8[2,5][1,3,4]^2-21/4 s[2,4] s[3,4] t8[2,5][1,3,4]^2+6 s[2,5] s[3,4] t8[2,5][1,3,4]^2+6 s[3,4]^2 t8[2,5][1,3,4]^2-21/2 s[2,3] s[3,5] t8[2,5][1,3,4]^2+3/2 s[2,4] s[3,5] t8[2,5][1,3,4]^2-21/4 s[2,5] s[3,5] t8[2,5][1,3,4]^2-21/4 s[3,4] s[3,5] t8[2,5][1,3,4]^2-21/4 s[3,5]^2 t8[2,5][1,3,4]^2+3/2 s[2,3] s[4,5] t8[2,5][1,3,4]^2-21/2 s[2,4] s[4,5] t8[2,5][1,3,4]^2-21/4 s[2,5] s[4,5] t8[2,5][1,3,4]^2-21/4 s[3,4] s[4,5] t8[2,5][1,3,4]^2-3/2 s[3,5] s[4,5] t8[2,5][1,3,4]^2-21/4 s[4,5]^2 t8[2,5][1,3,4]^2+1/4 s[2,3]^2 t8[2,3][1,4,5] t8[3,4][1,2,5]-7/4 s[2,3] s[2,4] t8[2,3][1,4,5] t8[3,4][1,2,5]-2 s[2,4]^2 t8[2,3][1,4,5] t8[3,4][1,2,5]+71/4 s[2,3] s[2,5] t8[2,3][1,4,5] t8[3,4][1,2,5]+29/2 s[2,4] s[2,5] t8[2,3][1,4,5] t8[3,4][1,2,5]+29/2 s[2,5]^2 t8[2,3][1,4,5] t8[3,4][1,2,5]+1/2 s[2,3] s[3,4] t8[2,3][1,4,5] t8[3,4][1,2,5]-7/4 s[2,4] s[3,4] t8[2,3][1,4,5] t8[3,4][1,2,5]+45/4 s[2,5] s[3,4] t8[2,3][1,4,5] t8[3,4][1,2,5]+1/4 s[3,4]^2 t8[2,3][1,4,5] t8[3,4][1,2,5]+63/4 s[2,3] s[3,5] t8[2,3][1,4,5] t8[3,4][1,2,5]+41/2 s[2,4] s[3,5] t8[2,3][1,4,5] t8[3,4][1,2,5]+29/2 s[2,5] s[3,5] t8[2,3][1,4,5] t8[3,4][1,2,5]+63/4 s[3,4] s[3,5] t8[2,3][1,4,5] t8[3,4][1,2,5]+11/2 s[3,5]^2 t8[2,3][1,4,5] t8[3,4][1,2,5]+45/4 s[2,3] s[4,5] t8[2,3][1,4,5] t8[3,4][1,2,5]+29/2 s[2,4] s[4,5] t8[2,3][1,4,5] t8[3,4][1,2,5]+71/4 s[3,4] s[4,5] t8[2,3][1,4,5] t8[3,4][1,2,5]+29/2 s[3,5] s[4,5] t8[2,3][1,4,5] t8[3,4][1,2,5]+29/2 s[4,5]^2 t8[2,3][1,4,5] t8[3,4][1,2,5]+2 s[2,3]^2 t8[2,4][1,3,5] t8[3,4][1,2,5]+7/4 s[2,3] s[2,4] t8[2,4][1,3,5] t8[3,4][1,2,5]-1/4 s[2,4]^2 t8[2,4][1,3,5] t8[3,4][1,2,5]-29/2 s[2,3] s[2,5] t8[2,4][1,3,5] t8[3,4][1,2,5]-71/4 s[2,4] s[2,5] t8[2,4][1,3,5] t8[3,4][1,2,5]-29/2 s[2,5]^2 t8[2,4][1,3,5] t8[3,4][1,2,5]+7/4 s[2,3] s[3,4] t8[2,4][1,3,5] t8[3,4][1,2,5]-1/2 s[2,4] s[3,4] t8[2,4][1,3,5] t8[3,4][1,2,5]-45/4 s[2,5] s[3,4] t8[2,4][1,3,5] t8[3,4][1,2,5]-1/4 s[3,4]^2 t8[2,4][1,3,5] t8[3,4][1,2,5]-29/2 s[2,3] s[3,5] t8[2,4][1,3,5] t8[3,4][1,2,5]-45/4 s[2,4] s[3,5] t8[2,4][1,3,5] t8[3,4][1,2,5]-71/4 s[3,4] s[3,5] t8[2,4][1,3,5] t8[3,4][1,2,5]-29/2 s[3,5]^2 t8[2,4][1,3,5] t8[3,4][1,2,5]-41/2 s[2,3] s[4,5] t8[2,4][1,3,5] t8[3,4][1,2,5]-63/4 s[2,4] s[4,5] t8[2,4][1,3,5] t8[3,4][1,2,5]-29/2 s[2,5] s[4,5] t8[2,4][1,3,5] t8[3,4][1,2,5]-63/4 s[3,4] s[4,5] t8[2,4][1,3,5] t8[3,4][1,2,5]-29/2 s[3,5] s[4,5] t8[2,4][1,3,5] t8[3,4][1,2,5]-11/2 s[4,5]^2 t8[2,4][1,3,5] t8[3,4][1,2,5]-11/2 s[2,3]^2 t8[2,5][1,3,4] t8[3,4][1,2,5]+11/2 s[2,4]^2 t8[2,5][1,3,4] t8[3,4][1,2,5]-6 s[2,3] s[2,5] t8[2,5][1,3,4] t8[3,4][1,2,5]+6 s[2,4] s[2,5] t8[2,5][1,3,4] t8[3,4][1,2,5]-6 s[2,3] s[3,4] t8[2,5][1,3,4] t8[3,4][1,2,5]+6 s[2,4] s[3,4] t8[2,5][1,3,4] t8[3,4][1,2,5]-11 s[2,4] s[3,5] t8[2,5][1,3,4] t8[3,4][1,2,5]+6 s[2,5] s[3,5] t8[2,5][1,3,4] t8[3,4][1,2,5]+6 s[3,4] s[3,5] t8[2,5][1,3,4] t8[3,4][1,2,5]+11/2 s[3,5]^2 t8[2,5][1,3,4] t8[3,4][1,2,5]+11 s[2,3] s[4,5] t8[2,5][1,3,4] t8[3,4][1,2,5]-6 s[2,5] s[4,5] t8[2,5][1,3,4] t8[3,4][1,2,5]-6 s[3,4] s[4,5] t8[2,5][1,3,4] t8[3,4][1,2,5]-11/2 s[4,5]^2 t8[2,5][1,3,4] t8[3,4][1,2,5]-21/4 s[2,3]^2 t8[3,4][1,2,5]^2-21/2 s[2,3] s[2,4] t8[3,4][1,2,5]^2-21/4 s[2,4]^2 t8[3,4][1,2,5]^2-21/4 s[2,3] s[2,5] t8[3,4][1,2,5]^2-21/4 s[2,4] s[2,5] t8[3,4][1,2,5]^2+6 s[2,5]^2 t8[3,4][1,2,5]^2-21/4 s[2,3] s[3,4] t8[3,4][1,2,5]^2-21/4 s[2,4] s[3,4] t8[3,4][1,2,5]^2+6 s[2,5] s[3,4] t8[3,4][1,2,5]^2-3/2 s[2,3] s[3,5] t8[3,4][1,2,5]^2+3/2 s[2,4] s[3,5] t8[3,4][1,2,5]^2-21/4 s[2,5] s[3,5] t8[3,4][1,2,5]^2-21/4 s[3,4] s[3,5] t8[3,4][1,2,5]^2-21/4 s[3,5]^2 t8[3,4][1,2,5]^2+3/2 s[2,3] s[4,5] t8[3,4][1,2,5]^2-3/2 s[2,4] s[4,5] t8[3,4][1,2,5]^2-21/4 s[2,5] s[4,5] t8[3,4][1,2,5]^2-21/4 s[3,4] s[4,5] t8[3,4][1,2,5]^2-21/2 s[3,5] s[4,5] t8[3,4][1,2,5]^2-21/4 s[4,5]^2 t8[3,4][1,2,5]^2+1/4 s[2,3]^2 t8[2,3][1,4,5] t8[3,5][1,2,4]+71/4 s[2,3] s[2,4] t8[2,3][1,4,5] t8[3,5][1,2,4]+29/2 s[2,4]^2 t8[2,3][1,4,5] t8[3,5][1,2,4]-7/4 s[2,3] s[2,5] t8[2,3][1,4,5] t8[3,5][1,2,4]+29/2 s[2,4] s[2,5] t8[2,3][1,4,5] t8[3,5][1,2,4]-2 s[2,5]^2 t8[2,3][1,4,5] t8[3,5][1,2,4]+63/4 s[2,3] s[3,4] t8[2,3][1,4,5] t8[3,5][1,2,4]+29/2 s[2,4] s[3,4] t8[2,3][1,4,5] t8[3,5][1,2,4]+41/2 s[2,5] s[3,4] t8[2,3][1,4,5] t8[3,5][1,2,4]+11/2 s[3,4]^2 t8[2,3][1,4,5] t8[3,5][1,2,4]+1/2 s[2,3] s[3,5] t8[2,3][1,4,5] t8[3,5][1,2,4]+45/4 s[2,4] s[3,5] t8[2,3][1,4,5] t8[3,5][1,2,4]-7/4 s[2,5] s[3,5] t8[2,3][1,4,5] t8[3,5][1,2,4]+63/4 s[3,4] s[3,5] t8[2,3][1,4,5] t8[3,5][1,2,4]+1/4 s[3,5]^2 t8[2,3][1,4,5] t8[3,5][1,2,4]+45/4 s[2,3] s[4,5] t8[2,3][1,4,5] t8[3,5][1,2,4]+29/2 s[2,5] s[4,5] t8[2,3][1,4,5] t8[3,5][1,2,4]+29/2 s[3,4] s[4,5] t8[2,3][1,4,5] t8[3,5][1,2,4]+71/4 s[3,5] s[4,5] t8[2,3][1,4,5] t8[3,5][1,2,4]+29/2 s[4,5]^2 t8[2,3][1,4,5] t8[3,5][1,2,4]-11/2 s[2,3]^2 t8[2,4][1,3,5] t8[3,5][1,2,4]-6 s[2,3] s[2,4] t8[2,4][1,3,5] t8[3,5][1,2,4]+6 s[2,4] s[2,5] t8[2,4][1,3,5] t8[3,5][1,2,4]+11/2 s[2,5]^2 t8[2,4][1,3,5] t8[3,5][1,2,4]+6 s[2,4] s[3,4] t8[2,4][1,3,5] t8[3,5][1,2,4]-11 s[2,5] s[3,4] t8[2,4][1,3,5] t8[3,5][1,2,4]+11/2 s[3,4]^2 t8[2,4][1,3,5] t8[3,5][1,2,4]-6 s[2,3] s[3,5] t8[2,4][1,3,5] t8[3,5][1,2,4]+6 s[2,5] s[3,5] t8[2,4][1,3,5] t8[3,5][1,2,4]+6 s[3,4] s[3,5] t8[2,4][1,3,5] t8[3,5][1,2,4]+11 s[2,3] s[4,5] t8[2,4][1,3,5] t8[3,5][1,2,4]-6 s[2,4] s[4,5] t8[2,4][1,3,5] t8[3,5][1,2,4]-6 s[3,5] s[4,5] t8[2,4][1,3,5] t8[3,5][1,2,4]-11/2 s[4,5]^2 t8[2,4][1,3,5] t8[3,5][1,2,4]+2 s[2,3]^2 t8[2,5][1,3,4] t8[3,5][1,2,4]-29/2 s[2,3] s[2,4] t8[2,5][1,3,4] t8[3,5][1,2,4]-29/2 s[2,4]^2 t8[2,5][1,3,4] t8[3,5][1,2,4]+7/4 s[2,3] s[2,5] t8[2,5][1,3,4] t8[3,5][1,2,4]-71/4 s[2,4] s[2,5] t8[2,5][1,3,4] t8[3,5][1,2,4]-1/4 s[2,5]^2 t8[2,5][1,3,4] t8[3,5][1,2,4]-29/2 s[2,3] s[3,4] t8[2,5][1,3,4] t8[3,5][1,2,4]-45/4 s[2,5] s[3,4] t8[2,5][1,3,4] t8[3,5][1,2,4]-29/2 s[3,4]^2 t8[2,5][1,3,4] t8[3,5][1,2,4]+7/4 s[2,3] s[3,5] t8[2,5][1,3,4] t8[3,5][1,2,4]-45/4 s[2,4] s[3,5] t8[2,5][1,3,4] t8[3,5][1,2,4]-1/2 s[2,5] s[3,5] t8[2,5][1,3,4] t8[3,5][1,2,4]-71/4 s[3,4] s[3,5] t8[2,5][1,3,4] t8[3,5][1,2,4]-1/4 s[3,5]^2 t8[2,5][1,3,4] t8[3,5][1,2,4]-41/2 s[2,3] s[4,5] t8[2,5][1,3,4] t8[3,5][1,2,4]-29/2 s[2,4] s[4,5] t8[2,5][1,3,4] t8[3,5][1,2,4]-63/4 s[2,5] s[4,5] t8[2,5][1,3,4] t8[3,5][1,2,4]-29/2 s[3,4] s[4,5] t8[2,5][1,3,4] t8[3,5][1,2,4]-63/4 s[3,5] s[4,5] t8[2,5][1,3,4] t8[3,5][1,2,4]-11/2 s[4,5]^2 t8[2,5][1,3,4] t8[3,5][1,2,4]-11/2 s[2,3]^2 t8[3,4][1,2,5] t8[3,5][1,2,4]-29/2 s[2,3] s[2,4] t8[3,4][1,2,5] t8[3,5][1,2,4]-29/2 s[2,4]^2 t8[3,4][1,2,5] t8[3,5][1,2,4]-29/2 s[2,3] s[2,5] t8[3,4][1,2,5] t8[3,5][1,2,4]-29/2 s[2,5]^2 t8[3,4][1,2,5] t8[3,5][1,2,4]-63/4 s[2,3] s[3,4] t8[3,4][1,2,5] t8[3,5][1,2,4]-71/4 s[2,4] s[3,4] t8[3,4][1,2,5] t8[3,5][1,2,4]-45/4 s[2,5] s[3,4] t8[3,4][1,2,5] t8[3,5][1,2,4]-1/4 s[3,4]^2 t8[3,4][1,2,5] t8[3,5][1,2,4]-63/4 s[2,3] s[3,5] t8[3,4][1,2,5] t8[3,5][1,2,4]-45/4 s[2,4] s[3,5] t8[3,4][1,2,5] t8[3,5][1,2,4]-71/4 s[2,5] s[3,5] t8[3,4][1,2,5] t8[3,5][1,2,4]-1/2 s[3,4] s[3,5] t8[3,4][1,2,5] t8[3,5][1,2,4]-1/4 s[3,5]^2 t8[3,4][1,2,5] t8[3,5][1,2,4]-41/2 s[2,3] s[4,5] t8[3,4][1,2,5] t8[3,5][1,2,4]-29/2 s[2,4] s[4,5] t8[3,4][1,2,5] t8[3,5][1,2,4]-29/2 s[2,5] s[4,5] t8[3,4][1,2,5] t8[3,5][1,2,4]+7/4 s[3,4] s[4,5] t8[3,4][1,2,5] t8[3,5][1,2,4]+7/4 s[3,5] s[4,5] t8[3,4][1,2,5] t8[3,5][1,2,4]+2 s[4,5]^2 t8[3,4][1,2,5] t8[3,5][1,2,4]-21/4 s[2,3]^2 t8[3,5][1,2,4]^2-21/4 s[2,3] s[2,4] t8[3,5][1,2,4]^2+6 s[2,4]^2 t8[3,5][1,2,4]^2-21/2 s[2,3] s[2,5] t8[3,5][1,2,4]^2-21/4 s[2,4] s[2,5] t8[3,5][1,2,4]^2-21/4 s[2,5]^2 t8[3,5][1,2,4]^2-3/2 s[2,3] s[3,4] t8[3,5][1,2,4]^2-21/4 s[2,4] s[3,4] t8[3,5][1,2,4]^2+3/2 s[2,5] s[3,4] t8[3,5][1,2,4]^2-21/4 s[3,4]^2 t8[3,5][1,2,4]^2-21/4 s[2,3] s[3,5] t8[3,5][1,2,4]^2+6 s[2,4] s[3,5] t8[3,5][1,2,4]^2-21/4 s[2,5] s[3,5] t8[3,5][1,2,4]^2-21/4 s[3,4] s[3,5] t8[3,5][1,2,4]^2+3/2 s[2,3] s[4,5] t8[3,5][1,2,4]^2-21/4 s[2,4] s[4,5] t8[3,5][1,2,4]^2-3/2 s[2,5] s[4,5] t8[3,5][1,2,4]^2-21/2 s[3,4] s[4,5] t8[3,5][1,2,4]^2-21/4 s[3,5] s[4,5] t8[3,5][1,2,4]^2-21/4 s[4,5]^2 t8[3,5][1,2,4]^2-6 s[2,3] s[2,4] t8[2,3][1,4,5] t8[4,5][1,2,3]-11/2 s[2,4]^2 t8[2,3][1,4,5] t8[4,5][1,2,3]+6 s[2,3] s[2,5] t8[2,3][1,4,5] t8[4,5][1,2,3]+11/2 s[2,5]^2 t8[2,3][1,4,5] t8[4,5][1,2,3]+6 s[2,3] s[3,4] t8[2,3][1,4,5] t8[4,5][1,2,3]-11 s[2,5] s[3,4] t8[2,3][1,4,5] t8[4,5][1,2,3]+11/2 s[3,4]^2 t8[2,3][1,4,5] t8[4,5][1,2,3]-6 s[2,3] s[3,5] t8[2,3][1,4,5] t8[4,5][1,2,3]+11 s[2,4] s[3,5] t8[2,3][1,4,5] t8[4,5][1,2,3]-11/2 s[3,5]^2 t8[2,3][1,4,5] t8[4,5][1,2,3]-6 s[2,4] s[4,5] t8[2,3][1,4,5] t8[4,5][1,2,3]+6 s[2,5] s[4,5] t8[2,3][1,4,5] t8[4,5][1,2,3]+6 s[3,4] s[4,5] t8[2,3][1,4,5] t8[4,5][1,2,3]-6 s[3,5] s[4,5] t8[2,3][1,4,5] t8[4,5][1,2,3]+29/2 s[2,3]^2 t8[2,4][1,3,5] t8[4,5][1,2,3]+71/4 s[2,3] s[2,4] t8[2,4][1,3,5] t8[4,5][1,2,3]+1/4 s[2,4]^2 t8[2,4][1,3,5] t8[4,5][1,2,3]+29/2 s[2,3] s[2,5] t8[2,4][1,3,5] t8[4,5][1,2,3]-7/4 s[2,4] s[2,5] t8[2,4][1,3,5] t8[4,5][1,2,3]-2 s[2,5]^2 t8[2,4][1,3,5] t8[4,5][1,2,3]+29/2 s[2,3] s[3,4] t8[2,4][1,3,5] t8[4,5][1,2,3]+63/4 s[2,4] s[3,4] t8[2,4][1,3,5] t8[4,5][1,2,3]+41/2 s[2,5] s[3,4] t8[2,4][1,3,5] t8[4,5][1,2,3]+11/2 s[3,4]^2 t8[2,4][1,3,5] t8[4,5][1,2,3]+45/4 s[2,4] s[3,5] t8[2,4][1,3,5] t8[4,5][1,2,3]+29/2 s[2,5] s[3,5] t8[2,4][1,3,5] t8[4,5][1,2,3]+29/2 s[3,4] s[3,5] t8[2,4][1,3,5] t8[4,5][1,2,3]+29/2 s[3,5]^2 t8[2,4][1,3,5] t8[4,5][1,2,3]+45/4 s[2,3] s[4,5] t8[2,4][1,3,5] t8[4,5][1,2,3]+1/2 s[2,4] s[4,5] t8[2,4][1,3,5] t8[4,5][1,2,3]-7/4 s[2,5] s[4,5] t8[2,4][1,3,5] t8[4,5][1,2,3]+63/4 s[3,4] s[4,5] t8[2,4][1,3,5] t8[4,5][1,2,3]+71/4 s[3,5] s[4,5] t8[2,4][1,3,5] t8[4,5][1,2,3]+1/4 s[4,5]^2 t8[2,4][1,3,5] t8[4,5][1,2,3]-29/2 s[2,3]^2 t8[2,5][1,3,4] t8[4,5][1,2,3]-29/2 s[2,3] s[2,4] t8[2,5][1,3,4] t8[4,5][1,2,3]+2 s[2,4]^2 t8[2,5][1,3,4] t8[4,5][1,2,3]-71/4 s[2,3] s[2,5] t8[2,5][1,3,4] t8[4,5][1,2,3]+7/4 s[2,4] s[2,5] t8[2,5][1,3,4] t8[4,5][1,2,3]-1/4 s[2,5]^2 t8[2,5][1,3,4] t8[4,5][1,2,3]-29/2 s[2,4] s[3,4] t8[2,5][1,3,4] t8[4,5][1,2,3]-45/4 s[2,5] s[3,4] t8[2,5][1,3,4] t8[4,5][1,2,3]-29/2 s[3,4]^2 t8[2,5][1,3,4] t8[4,5][1,2,3]-29/2 s[2,3] s[3,5] t8[2,5][1,3,4] t8[4,5][1,2,3]-41/2 s[2,4] s[3,5] t8[2,5][1,3,4] t8[4,5][1,2,3]-63/4 s[2,5] s[3,5] t8[2,5][1,3,4] t8[4,5][1,2,3]-29/2 s[3,4] s[3,5] t8[2,5][1,3,4] t8[4,5][1,2,3]-11/2 s[3,5]^2 t8[2,5][1,3,4] t8[4,5][1,2,3]-45/4 s[2,3] s[4,5] t8[2,5][1,3,4] t8[4,5][1,2,3]+7/4 s[2,4] s[4,5] t8[2,5][1,3,4] t8[4,5][1,2,3]-1/2 s[2,5] s[4,5] t8[2,5][1,3,4] t8[4,5][1,2,3]-71/4 s[3,4] s[4,5] t8[2,5][1,3,4] t8[4,5][1,2,3]-63/4 s[3,5] s[4,5] t8[2,5][1,3,4] t8[4,5][1,2,3]-1/4 s[4,5]^2 t8[2,5][1,3,4] t8[4,5][1,2,3]+29/2 s[2,3]^2 t8[3,4][1,2,5] t8[4,5][1,2,3]+29/2 s[2,3] s[2,4] t8[3,4][1,2,5] t8[4,5][1,2,3]+11/2 s[2,4]^2 t8[3,4][1,2,5] t8[4,5][1,2,3]+29/2 s[2,4] s[2,5] t8[3,4][1,2,5] t8[4,5][1,2,3]+29/2 s[2,5]^2 t8[3,4][1,2,5] t8[4,5][1,2,3]+71/4 s[2,3] s[3,4] t8[3,4][1,2,5] t8[4,5][1,2,3]+63/4 s[2,4] s[3,4] t8[3,4][1,2,5] t8[4,5][1,2,3]+45/4 s[2,5] s[3,4] t8[3,4][1,2,5] t8[4,5][1,2,3]+1/4 s[3,4]^2 t8[3,4][1,2,5] t8[4,5][1,2,3]+29/2 s[2,3] s[3,5] t8[3,4][1,2,5] t8[4,5][1,2,3]+41/2 s[2,4] s[3,5] t8[3,4][1,2,5] t8[4,5][1,2,3]+29/2 s[2,5] s[3,5] t8[3,4][1,2,5] t8[4,5][1,2,3]-7/4 s[3,4] s[3,5] t8[3,4][1,2,5] t8[4,5][1,2,3]-2 s[3,5]^2 t8[3,4][1,2,5] t8[4,5][1,2,3]+45/4 s[2,3] s[4,5] t8[3,4][1,2,5] t8[4,5][1,2,3]+63/4 s[2,4] s[4,5] t8[3,4][1,2,5] t8[4,5][1,2,3]+71/4 s[2,5] s[4,5] t8[3,4][1,2,5] t8[4,5][1,2,3]+1/2 s[3,4] s[4,5] t8[3,4][1,2,5] t8[4,5][1,2,3]-7/4 s[3,5] s[4,5] t8[3,4][1,2,5] t8[4,5][1,2,3]+1/4 s[4,5]^2 t8[3,4][1,2,5] t8[4,5][1,2,3]-29/2 s[2,3]^2 t8[3,5][1,2,4] t8[4,5][1,2,3]-29/2 s[2,4]^2 t8[3,5][1,2,4] t8[4,5][1,2,3]-29/2 s[2,3] s[2,5] t8[3,5][1,2,4] t8[4,5][1,2,3]-29/2 s[2,4] s[2,5] t8[3,5][1,2,4] t8[4,5][1,2,3]-11/2 s[2,5]^2 t8[3,5][1,2,4] t8[4,5][1,2,3]-29/2 s[2,3] s[3,4] t8[3,5][1,2,4] t8[4,5][1,2,3]-29/2 s[2,4] s[3,4] t8[3,5][1,2,4] t8[4,5][1,2,3]-41/2 s[2,5] s[3,4] t8[3,5][1,2,4] t8[4,5][1,2,3]+2 s[3,4]^2 t8[3,5][1,2,4] t8[4,5][1,2,3]-71/4 s[2,3] s[3,5] t8[3,5][1,2,4] t8[4,5][1,2,3]-45/4 s[2,4] s[3,5] t8[3,5][1,2,4] t8[4,5][1,2,3]-63/4 s[2,5] s[3,5] t8[3,5][1,2,4] t8[4,5][1,2,3]+7/4 s[3,4] s[3,5] t8[3,5][1,2,4] t8[4,5][1,2,3]-1/4 s[3,5]^2 t8[3,5][1,2,4] t8[4,5][1,2,3]-45/4 s[2,3] s[4,5] t8[3,5][1,2,4] t8[4,5][1,2,3]-71/4 s[2,4] s[4,5] t8[3,5][1,2,4] t8[4,5][1,2,3]-63/4 s[2,5] s[4,5] t8[3,5][1,2,4] t8[4,5][1,2,3]+7/4 s[3,4] s[4,5] t8[3,5][1,2,4] t8[4,5][1,2,3]-1/2 s[3,5] s[4,5] t8[3,5][1,2,4] t8[4,5][1,2,3]-1/4 s[4,5]^2 t8[3,5][1,2,4] t8[4,5][1,2,3]+6 s[2,3]^2 t8[4,5][1,2,3]^2-21/4 s[2,3] s[2,4] t8[4,5][1,2,3]^2-21/4 s[2,4]^2 t8[4,5][1,2,3]^2-21/4 s[2,3] s[2,5] t8[4,5][1,2,3]^2-21/2 s[2,4] s[2,5] t8[4,5][1,2,3]^2-21/4 s[2,5]^2 t8[4,5][1,2,3]^2-21/4 s[2,3] s[3,4] t8[4,5][1,2,3]^2-3/2 s[2,4] s[3,4] t8[4,5][1,2,3]^2+3/2 s[2,5] s[3,4] t8[4,5][1,2,3]^2-21/4 s[3,4]^2 t8[4,5][1,2,3]^2-21/4 s[2,3] s[3,5] t8[4,5][1,2,3]^2+3/2 s[2,4] s[3,5] t8[4,5][1,2,3]^2-3/2 s[2,5] s[3,5] t8[4,5][1,2,3]^2-21/2 s[3,4] s[3,5] t8[4,5][1,2,3]^2-21/4 s[3,5]^2 t8[4,5][1,2,3]^2+6 s[2,3] s[4,5] t8[4,5][1,2,3]^2-21/4 s[2,4] s[4,5] t8[4,5][1,2,3]^2-21/4 s[2,5] s[4,5] t8[4,5][1,2,3]^2-21/4 s[3,4] s[4,5] t8[4,5][1,2,3]^2-21/4 s[3,5] s[4,5] t8[4,5][1,2,3]^2;
NbubZ5CL[{2,3},4,5]=7 s[2,3]^2 s[2,4] t8[2,3][1,4,5]^2+7 s[2,3] s[2,4]^2 t8[2,3][1,4,5]^2+7 s[2,3]^2 s[3,4] t8[2,3][1,4,5]^2+14 s[2,3] s[2,4] s[3,4] t8[2,3][1,4,5]^2+7 s[2,3] s[3,4]^2 t8[2,3][1,4,5]^2-3 s[2,3]^2 s[4,5] t8[2,3][1,4,5]^2+22 s[2,3] s[2,4] s[4,5] t8[2,3][1,4,5]^2+15 s[2,4]^2 s[4,5] t8[2,3][1,4,5]^2+22 s[2,3] s[3,4] s[4,5] t8[2,3][1,4,5]^2+30 s[2,4] s[3,4] s[4,5] t8[2,3][1,4,5]^2+15 s[3,4]^2 s[4,5] t8[2,3][1,4,5]^2-3 s[2,3] s[4,5]^2 t8[2,3][1,4,5]^2+15 s[2,4] s[4,5]^2 t8[2,3][1,4,5]^2+15 s[3,4] s[4,5]^2 t8[2,3][1,4,5]^2;
NbubZ5CL[{1,2}][3,4,5]=s[3,4]^2 s[3,5] t8[1,2][3,4,5]^2+s[3,4] s[3,5]^2 t8[1,2][3,4,5]^2+s[3,4]^2 s[4,5] t8[1,2][3,4,5]^2-12 s[3,4] s[3,5] s[4,5] t8[1,2][3,4,5]^2+s[3,5]^2 s[4,5] t8[1,2][3,4,5]^2+s[3,4] s[4,5]^2 t8[1,2][3,4,5]^2+s[3,5] s[4,5]^2 t8[1,2][3,4,5]^2;


==> anc/N5_OS.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    495761,       8766]
NotebookOptionsPosition[    482728,       8611]
NotebookOutlinePosition[    483062,       8626]
CellTagsIndexPosition[    483019,       8623]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Data (please evaluate)", "Section",
 CellChangeTimes->{{3.833986714421226*^9, 
  3.8339867231433887`*^9}},ExpressionUUID->"f02efaf7-0b2f-4190-bacd-\
d2eeba055c56"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<N5_OS_data.m\>\"", "]"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.835381101803617*^9, 
  3.8353811170042343`*^9}},ExpressionUUID->"7110871f-ec0b-4ddf-9b6e-\
834cb99aede7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Open string five points", "Section",
 CellChangeTimes->{{3.833986876537035*^9, 
  3.833986878480338*^9}},ExpressionUUID->"32c66e52-1297-4167-86e6-\
29cee8aaf788"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", "2"], TraditionalForm]],ExpressionUUID->
  "c282396f-cd51-41f1-bdab-38b6b97fd035"],
 " order"
}], "Subsection",
 CellChangeTimes->{{3.833986885493108*^9, 
  3.8339868897814617`*^9}},ExpressionUUID->"80cf16cd-5edc-44b0-a340-\
8f199e878621"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XuwTfX/x3Hn/JTCcJBLjEEmmiK6/JEomu7+yHFpVKR8kVSc4cvUwbhf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    "], {{0, 281}, {283, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{283, 281},
  PlotRange->{{0, 283}, {0, 281}}]], "Input",
 CellChangeTimes->{{3.83398714082889*^9, 
  3.833987145899864*^9}},ExpressionUUID->"44b73db9-4a62-44c0-b5e3-\
5dceeba37875"],

Cell[BoxData[
 RowBox[{"NboxZ2", "[", 
  RowBox[{"4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.833987148513476*^9, 
  3.83398715226644*^9}},ExpressionUUID->"1ff3523d-4802-4271-9879-\
b9abd9193a7a"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3X2QzeX/x3F8NwrjNvdjkInGTVRqEkVTIn+EaCiUvlZSYfgycjOKZd3f
JpqQu0Ruy+2UlIaRMRWrKCQat9mQm3Gzbt6/3lfz2d/Z3XPs2bOfcz7n+pzn
Y+bT6ZzzsV1rz7663tfn+lxXjf/2ff61QgUKFPjfnf/84/lXBz3Zv/+rg9uX
+ufJC33+16tnnx7Jz/YZ0KNnj/6P/vc//7xYs2CBAg3/OZL++XcBAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAB5duLECVm5
cqUsWLBAZs+eLTNnzpSFCxfKrl275ObNm143DwCC2rhxo0yfPl1mzZqVmV/T
pk2Tzp07S9u2bWXy5Mly7tw5r5sJAFns2LFDkpOTZdmyZfLnn39mvn79+nWT
a5UrV5bSpUvLiBEj5Nq1ax62FACy6tatm9SrV8/0tzSzAt26dUs6dOggBQoU
kDJlysju3bs9aiUA5FS9evXMfDp58mSO91NTU837esyYMcODFgJAcDq+Vbx4
cXnggQfkr7/+yvH+hAkTMvNrypQpHrQQAIL77rvvZOLEifL5558Hfb9Tp04m
u4oWLWrGygDABsePH5eKFStKoUKFzDjZ5cuXvW4SAORKs2vgwIFSsmRJefXV
V2Xfvn1eNwkAQvriiy/M3K/x48dLjx49pGnTpjJu3Dg5fPiw100DgNty8isl
JUW6du0qrVq1klGjRsmWLVvMXAoAiHdXr16VQ4cOmXuIatSoIc2bNzfz8jMy
MrxuGgCERfPqjTfeMNcfa9asKevXr/e6SQAQtp07d2bO/3r88cfl0qVLXjcJ
AMz9jGlpafLbb7+FHN+6cuWKFC5c2OSXzqP48ccfY9xKAMhJ18dp166dGav/
9ttvQ55XtmzZzD7YkiVLYthCAAiucePGmbnUr1+/oOdov6xUqVKZ561evTrG
rQSAnB577DEpWLCgyadQ92YfPXpUkpKSTHaVL19ejhw5EuNWAkBO7733npQr
V06GDBli5tsHM2bMGJNdRYoUkZEjRzIPDEBcOH36tAwePFiGDx8umzZtMs8d
Om6/du1aM2/i7rvvlp49ewZdnwIAvHLs2DGzdqGuk6Pr4+ga0lOnTjXPu3Tp
Iq1btzbvUzcCiEc3btww+3QsXrxYPvjgA5NfOh62dOlSM/+L/TsAAAAAAAAA
AAAAhEv31tZrjuyxDcA277zzDvujAbCSk1/6CAA2Ib8A2Ir8AmAr8guArcgv
ALYivwDYivwCYCvyC4CtyC8AtiK/ANiK/AJgK/ILgK3ILwC2Ir8A2Ir8AmAr
8guArcgvALYivwDYivwCYCvyC4CtyC/AX37//XdZvXq1zJw5U1JTU2XWrFmy
YsUK2bdvn9dNcx35BfjDjRs3ZN26dTJixAiZNGmS2VPs7bfflt69e8sTTzwh
HTt2lHnz5smZM2e8bqpryC/AH7788kvp2bOnLFiwwPTBrl27JhcuXJC9e/fK
mDFjpFy5clKtWjVJSUmRjIwMr5vrCvILsN/p06flueeek1WrVgV9//Lly6Yf
pr/rmmNaX/oB+QXYb+3atVKmTBkZN26cHD16NOg5v/zyixQuXNj8vjdp0sTU
m7YjvwD7DRs2TAoWLCglSpSQ6dOnhzyvatWq5vddcyw9PT2GLYwO8guw3+jR
o83vsR4DBw4MeV79+vUzzwvVT7MJ+QXYb8+ePfLaa69Jr169ZPv27UHPuXXr
llSuXNn8vhcrVkwuXboU41a6j/wC/OH48eNy6tSpkO8fOHBAkpKSzO97s2bN
YtewKCK/gMQwcuRI87tetGhRWb58udfNcQX5Bfjfzz//LLVq1ZJChQpJ9+7d
zXwKPyC/AH87f/68dO3a1VyfbNeunezfv9/rJrmG/AL8S8fsp02bZmrG9u3b
y65du7xukqvIL8C/Nm7cKPfee6/pf+k1Sj85fPiwtGnTxuSXPupzAP6wbds2
eeqpp+TNN9+UgwcPet0cVzn9ruzH1KlTvW4agHzavXu3dOjQQQYPHmzmVWSn
fTFbx/BDZZdz6LobAOyk87ySk5PNOjpnz54Nes5bb71l1qawjdaIt8suPUqV
KkUtCVhI7wkaMGCAWS9HrzsGo+vqNGjQIKz7t8+dO2dqsnffffe2h64z1qpV
K/OY27n5Odq2bZtrfumh65wBsIfej923b1/p1KmTbN68WXbu3Jnl2LFjh2zd
ulXmz59v1jMMR261WrweXI8E7KG14NChQ819jXpvUOvWrXMczz77rDz99NNS
u3Zt6dGjR1hfV/tfOp6keXC7Y9CgQdKyZUvzmNu5+Tmc6430vwD/WLx4sZQs
WTLs/omtY9zhjH/pGkKMfwH2WLNmTZ7GkdLS0rxucsRyq2mrVKli+o0AEI80
w7L3N7Xf5awP1LBhQzIMQNzSGlHHuTTL9FGfa2bptVUyDICNyDAANiPDANiM
DANgMzIMgM3IMAA2I8MA2IwMA2AzMgyAzcgwADYjwwDYjAwDYDMyDIDNyDAA
NiPDANiMDANgMzIMgM3IMAA2I8MA2IwMA2CzYBmm6+zrHsC6j5M+slcbgHgV
mGEVK1YMumfb1KlTvW4mAASlGVahQgVf7gkMwN/C2fe7VKlS1JIA4o7uL5lb
fumh5wFAPNE9csPJLz0PAOJJuP2vCRMmeN1U+NT169fl8uXLXjcDFgpn/Ms5
unXrxjgYXLdo0SJzAJHIrYZ8+OGHyTFERVpamtx3333SsWNHr5sCi2mGlSxZ
MktO6XNn7oTm1SuvvEKOwTUXL16Uzp07m89Shw4dvG4OLKdZ1KZNG/N50sdg
2USOwS1z5syRGjVqkF9wjVNL5na9kRxDfmjdmJycLK1btya/4Jpw88tBjiGv
tG7s27evbNy40WQY+QW35DW/HOQYwqV148iRI828CfILboo0vxzkGG7HqRuP
HTtmnpNfcFN+88tBjiG7wLrRQX7BTW7ll4Mcg0PrxhEjRpi60UF+wU1u55eD
HEtsWjd2795djh49muV18gtuilZ+OcixxOPUjRs2bMjxHvkFN0U7vxzkWOLQ
ulHXJA+sGx3kF9wUq/xykGP+FqpudJBfcFOs88tBjvmP1o19+vQJWjc6yC+4
yav8cpBj/rF9+3apVq2aDB8+3MxXDXY8+OCD5mdct27dzNfYbwGR8jq/HOSY
/fbs2RMyt5yjcuXK5BdcEy/55SDH4pvuX6Vj85HugdyoUSPqR7gm3vLLQY7F
n2+++cbsTZWfz8tDDz1k/nz79u3dbRwSUrzml4Mciw/a53L+/ps1a5bn/tet
W7ckPT09c/2vpk2byt9//x2l1iJRxHt+Ocgxb2hONW/ePPPvPJLPyeTJkyUl
JUX69+8vpUuXlmLFikmVKlVk0KBB5vW5c+e633AkBFvyy0GOxU5gvahri+vz
SGh+jRo1SlJTU2XcuHFmb6uxY8ea5/o6+YVI2ZZfDnIsuvJbLwKxYGt+Ocgx
d7lRLwKxYnt+Ocix/HOrXgRixS/55SDHIkO9CBv5Lb8c5Fh4qBdhM7/ml4Mc
C416Ebbze345yLGsqBfhB4mSX45EzzHqRfhJouWXIxFzjHoRfpOo+eVIlByj
XoQfJXp+OfyaY9SL8DPyKys/5Rj1IvyO/ArO9hyjXkQiIL9uz7Yco15EIiG/
wmNDjlEvItGQX3kTrzlGvYhERH5FJl5yjHoRiYz8yh8vc4x6EYmO/HJHrHOM
ehEgv9wW7RyjXgT+H/kVHdHIMepFICvyK7rykmP62vz5801tqI+B51AvAjmR
X7GRW445P4fsx5gxY6gXgRDIr9gKlmMNGzYMml2BB/UikBP55Y1gORbqSEpK
krS0NK+bDMQd8stbuhd1OBk2b948r5sKxB3yy1uhxr2yH/x8gJzIL2/R/wIi
R355Q8e/9Poj419A5Miv2AqWWw0aNMg1w3TeKtcfgazIr9gIllt6/TFw/pfO
kcg+ZyI1NdXMV3Ve03msAP5FfkVXbrmV/Vwd59KfhT4GnhM4zq/zWZl/D5Bf
0ZKX3AqX1o9OH416EiC/3BaN3Aqk/S7qSeBf5Jc7op1b2VFPAuRXfsU6twJR
TyLRkV+R8TK3AlFPIpGRX3kTL7mVHfUkEhH5FZ54za1A1JNINH7MLzf7Hjbk
ViDqSSQSv+XXlClTTL7kl225lR31JBKBn/Jr165dmb+zkeaM7bkViHoSfueX
/NL+RfXq1bNkTl74KbcCUU/Cz/ySX23atMmxZkM42ePX3MqOehJ+5If80jGv
YGvO3K4Plii5FYh6En5je34FjnkFO7LnUSLmViDqSfiJzfmVfczrdn2wRM+t
7Kgn4Qc251ewMa9gR4cOHcitIKJdT27ZssX8Pd+8eTPo+ydPnpTt27e7+t9E
YrE1v0KNeeXWFyO3sopmPfnkk0+av3NdQ1bXY1yxYoWsXLlSFi1aZPYt6dmz
p0ybNs21/x4Sj435lduYV7Bj69atXjc7rkWjnnS+3l133WXq/Hr16sn9998v
NWvWlPLly0v79u1l586dLrQeicq2/ApnzCuv1yLxL7frSf06tWrVkhIlSpg9
lPRr6vMWLVrI6NGjZc+ePe40HAnLtvwKd8wrnGuRyMnNelL//OLFi2Xy5MmS
kpIiU6dOlU8++US2bdsm165dc7HVSFQ25VckY170wSLjRj2pfxaIJlvyK5Ix
L/pg+ZPfepL8QrTZkl9VqlRxJb/og+VNfupJ8gvRFu/5FWzeKX2w2IuknnTy
a9++fbJs2TJZunSpfPTRRzJ37lzTnwbyK17zi/ny8SewntSxyNzoeatXr5bZ
s2fLkiVLMvNr+PDhZk7xZ599Jjdu3IhBy+FX8ZZf5FZ8036XflbC6X8VKlTI
zF3V642BOXXkyBFp3bq1NGzY0GQaEKl4yS9yy39ef/11UzsG89VXX0nBggXN
nNZjx47FuGXwC6/zi9zyrxMnToR87/Lly1KhQgXz8x47dmwMWwU/8Sq/yC00
adLE/Nzr16/vdVNgqVjnF7mVGEKtORHIuZdC74+8ePFiDFoFv4lVfpFbiePQ
oUPm/kZdWyI9PT3keS+88ELmZ+HAgQMxbCH8Itr5RW4lnunTp8udd94pZcqU
kTVr1oQ8r23btpmfif3798ewhfCLaOUXuZW4hg4daq4tVq1aVTZs2BDyvEcf
fdR8LnQtHepHRMLt/CK3oGsU1qlTR+bMmRNyntjp06elbNmy5vPRt2/fGLcQ
fuFWfpFbcOi60C+//LJ8//33Qd/Xsf0ZM2aYz4j2wagdEan85he5hWD0vqHB
gwebR+1rOc6ePSsLFy4067DqfZTr16/3sJWwXaT5ZUNuXbhwQZYvX27WW9f7
VK5cueJ1kxJGRkaGWe9er0O+//775tDrkZMmTZLOnTtLv379zP4e4cyzAELJ
a37ZkFtKx4NHjRolw4YNM/mlfQH2a429vXv3mrUnZs6cafJL79/WMf0zZ854
3TT4QLj5ZUtuKf1//7hx48y6VWlpaeY1HVPWvgAAf9DsceZA62OwLLIptxzr
1q2TSpUqmf/XO7R+HD9+vIetAuCWwPXoAg/dY0HZmFtKr33pfXUNGjSQ8+fP
Z76uc5LWrl3rYcsAuCFUdjnHI488Yl1uOXSvG113KnBf1OvXr0vLli1NtgGw
l+ZQuOss25RbSseEa9euLRUrVsyyppSuNdWrVy8PWwbADbqPezjZpfu72+bj
jz8296289NJLma/p/G/N4d27d3vYMgBuyK12dA6v12PNK51HpPMhte0678ih
1+1t+14ABBdu/0vPs8nBgwfNOlKlS5fOnO+te9zofSx//PGHx60D4IZwxr90
jxmbxr2Ucz/dM888Y57rHhEDBgy47foHAOyi40E6vn27/Apnb6x48/zzz5u2
T5w40YzjDxkyxOzbdevWLa+bBsAFml26Z5X+nuveCSVKlMjR77Ixu3Tsq3r1
6uZ70GuNeu1B59/rHhEA7BeYXTq3U59rjajjXDq+rY+21YwOXdMgKSlJihQp
IikpKeYeYX0NgP2CZZef/Prrr+Z7K1euHNkF+Ijfs0tt2rTJfH86x96P3x+Q
iBIhu/bs2SO9e/c23+OgQYO8bg4AFyRCdm3dujVzfbw77rgjZH7duHHDrKkD
IP4lQnapTz/91OzPpfdn6x7OXbp0yXGOrkGh6+gcPXrUgxYCyItEyS51/Pjx
zH/XeR9169bNnHuv87507ULtm+maFKdOnfKqmQDCkEjZld2JEyckOTnZXH/U
fpmut6pzQnSvCNYqBuJbImeXQ/et17zS/Fq1apX88MMPzL8H4hzZBcBGZBcA
G5FdAGxEdgGwEdkFwEZkFwAbkV0AbER2AYiFK1euyLZt28x9d1evXs331yO7
AETTtWvXzP7O27dvN3s/t2jRQho1aiTp6en5+rpkF4Bo0TXWN2/eLCNHjpQR
I0aYfSPatWtn8qZOnTrmvrxIkV0Aoknz6+uvvzb7RXz44YfmvrvU1NR85xfZ
BSDWLl26JPPnz89XfpFdALyQ3/wiuwB4JT/5RXYB8FKk+UV2AfBapPml6x+T
XQC8lJ/+l+6DTXYB8Iob1x8BwAvkFwBbkV8AbEV+AbAV+QXAVuQXAFuRXwBs
RX4BsJXm17x58zLz6/jx4143CQBydfPmTTl27JgMGzbM5Nc999wjW7ZskYyM
DK+bBgA5aDb99NNPMnbsWBkzZowMHDhQGjduLMWLF5dKlSrJiy++KKNGjTLv
z549Wy5evOh1kwHACMwvXYN1/PjxMmHChCyHvkZ+AQAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAIhn/wfNeWa3
    "], {{0, 291}, {304, 
    0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{304, 291},
  PlotRange->{{0, 304}, {0, 291}}]], "Input",
 CellChangeTimes->{{3.83398744245192*^9, 
  3.833987446217189*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"9b2bdd8f-2dfb-4b99-ba9f-c1256922163a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NtriZ2", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], "]"}], "[", 
  RowBox[{"4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.833987331413021*^9, 
  3.833987337879428*^9}},ExpressionUUID->"ed9f325c-a474-42b7-b784-\
d017589d840e"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XuQzfX/wHH8NkrGNWIbg0w0Ll3VJIqmdPFHiCaF0jfaVIgvI5cRdi3r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    "], {{0, 271}, {
    304, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{304, 271},
  PlotRange->{{0, 304}, {0, 271}}]], "Input",ImageCache->GraphicsData[\
"CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"21728c88-42c9-4319-816f-9a6e4294631c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NtriZ2", "[", 
   RowBox[{"2", ",", "3"}], "]"}], "[", 
  RowBox[{"{", 
   RowBox[{"4", ",", "5"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.8339875385941687`*^9, 
  3.8339875446648693`*^9}},ExpressionUUID->"7be09df5-1f3c-41e8-b83e-\
20be7b262b92"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XlsVFUbx3FBBAWCArIaAkgEIyCoaERQNO78IatBBdwAKyoQeCHIEgRa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    "], {{0, 241}, {273, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{273, 241},
  PlotRange->{{0, 273}, {0, 241}}]], "Input",ExpressionUUID->"6bc3f975-33fa-\
4133-8363-895afc0d0439"],

Cell[BoxData[
 RowBox[{"NtriZ2", "[", 
  RowBox[{"3", ",", "4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.833987560607164*^9, 
  3.8339875635270967`*^9}},ExpressionUUID->"c4158b38-e5d7-4f10-9dbb-\
8f1b7e30caf9"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XmMFNUWx3E2RYWwyh4CSAQjIKhoRFAwigt/yDYGFVR8gIgKBB4EWYIs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    "], {{0, 251}, {293, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{293, 251},
  PlotRange->{{0, 293}, {0, 251}}]], "Input",ExpressionUUID->"b30ffd18-de0f-\
4c51-9b22-d7a9387238ae"],

Cell[BoxData[
 RowBox[{"NtriZ2", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.833987764680855*^9, 
  3.833987767694509*^9}},ExpressionUUID->"0aca4844-deb7-440f-9800-\
6a2f841dcc08"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XuQzfX/wHGrjcTIJdfGWJloiqjUJIqm+/4RolER9UVSYfgytRixy7rl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    "], {{0, 261}, {293, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{293, 261},
  PlotRange->{{0, 293}, {0, 261}}]], "Input",ExpressionUUID->"22b667c2-e1fd-\
4cd5-bf1f-c2a89745b3aa"],

Cell[BoxData[
 RowBox[{"NtriZ2", "[", 
  RowBox[{"3", ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.833987768716943*^9, 
  3.833987772700406*^9}},ExpressionUUID->"ee344430-ff93-4458-bcd2-\
1853a9fe74bd"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", "3"], TraditionalForm]],ExpressionUUID->
  "160f6f12-be1f-46aa-ad68-623065776fc9"],
 " order"
}], "Subsection",
 CellChangeTimes->{{3.833988013417754*^9, 
  3.8339880176770372`*^9}},ExpressionUUID->"f54c0804-bd7e-45f2-b3e4-\
575fb0ea847e"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XuwTfX/x3Hn/JTCcJBLjEEmmiK6/JEomu7+yHFpVKR8kVSc4cvUwbhf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    "], {{0, 281}, {283, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{283, 281},
  PlotRange->{{0, 283}, {0, 281}}]], "Input",ExpressionUUID->"a458839e-c2aa-\
4998-929e-396544ea2bf8"],

Cell[BoxData[
 RowBox[{"NboxZ3", "[", 
  RowBox[{"4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.8339880217807903`*^9, 
  3.8339880252918253`*^9}},ExpressionUUID->"35b296b6-bb41-4b41-89b8-\
1ebdc139f7f7"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3X2QzeX/x3F8NwrjNvdjkInGTVRqEkVTIn+EaCiUvlZSYfgycjOKZd3f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    "], {{0, 291}, {304, 
    0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{304, 291},
  PlotRange->{{0, 304}, {0, 291}}]], "Input",ExpressionUUID->"be0a54bc-b101-\
433f-b682-a927789ea13d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NtriZ3", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], "]"}], "[", 
  RowBox[{"4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.83398808835674*^9, 
  3.833988093469166*^9}},ExpressionUUID->"bec2d615-798b-40db-9b19-\
d70e3232c736"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XuQzfX/wHH8NkrGNWIbg0w0Ll3VJIqmdPFHiCaF0jfaVIgvI5cRdi3r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    "], {{0, 271}, {
    304, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{304, 271},
  PlotRange->{{0, 304}, {0, 271}}]], "Input",ExpressionUUID->"ffb37834-ae54-\
400c-974f-4e7a81b73a59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NtriZ3", "[", 
   RowBox[{"2", ",", "3"}], "]"}], "[", 
  RowBox[{"{", 
   RowBox[{"4", ",", "5"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.833988167446498*^9, 
  3.833988173056782*^9}},ExpressionUUID->"8689ee58-7a8e-45ac-a2a9-\
15b2944d1503"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XlsVFUbx3FBBAWCArIaAkgEIyCoaERQNO78IatBBdwAKyoQeCHIEgRa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    "], {{0, 241}, {273, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{273, 241},
  PlotRange->{{0, 273}, {0, 241}}]], "Input",ExpressionUUID->"f59fcebb-41d8-\
415a-843b-dbf9a29fb9ca"],

Cell[BoxData[
 RowBox[{"NtriZ3", "[", 
  RowBox[{"3", ",", "4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.8339882508698387`*^9, 
  3.833988254499426*^9}},ExpressionUUID->"e2d29657-d22e-4e42-9b65-\
efd42cf02ff1"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XmMFNUWx3E2RYWwyh4CSAQjIKhoRFAwigt/yDYGFVR8gIgKBB4EWYIs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    "], {{0, 251}, {293, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{293, 251},
  PlotRange->{{0, 293}, {0, 251}}]], "Input",ExpressionUUID->"c166a306-30f8-\
4fe1-b2b6-81c43a82ff14"],

Cell[BoxData[
 RowBox[{"NtriZ3", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.8339883551177483`*^9, 
  3.833988359538969*^9}},ExpressionUUID->"2caa02e8-bbcf-42a0-8a69-\
f52105eab18a"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XuQzfX/wHGrjcTIJdfGWJloiqjUJIqm+/4RolER9UVSYfgytRixy7rl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    "], {{0, 261}, {293, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{293, 261},
  PlotRange->{{0, 293}, {0, 261}}]], "Input",ExpressionUUID->"b4e96d57-e8ab-\
4186-b8d1-cdd95c0aec43"],

Cell[BoxData[
 RowBox[{"NtriZ3", "[", 
  RowBox[{"3", ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.833988404843457*^9, 
  3.833988410352309*^9}},ExpressionUUID->"4d0635ad-b916-499f-96be-\
5de0e59b6f79"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XmwzfXjx3H8FNH4RlGYpmSiKe3+qLRoSos/omgotHxdSZv4MrKMbNmy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    "], {{0, 211}, {320, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{320, 211},
  PlotRange->{{0, 320}, {0, 211}}]], "Input",
 CellChangeTimes->{{3.833989027698044*^9, 
  3.833989032165495*^9}},ExpressionUUID->"bb5d6c4e-01d0-40ed-9497-\
15528b00fa2e"],

Cell[BoxData[
 RowBox[{"NbubZ3", "[", 
  RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]], "Input",ExpressionUUID->\
"aba6802f-4d38-467d-8fde-83e527017979"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XuwjWX/x3H8VIpRlJKmsWWiCZ3/SCmazv6oRKPSQQ+SiuLRCI2wKdqF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    "], {{0, 201}, {343, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{343, 201},
  PlotRange->{{0, 343}, {0, 201}}]], "Input",ExpressionUUID->"a4a0f169-b17e-\
4b61-80af-de73e17f265b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NbubZ3", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", 
  RowBox[{"3", ",", "4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.83398891249934*^9, 
  3.8339889245507193`*^9}},ExpressionUUID->"d9f99e14-22de-4837-923b-\
c0fea7ae17f4"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XeMVFX/x3Hgh4poUFBEMQbRiAZ7+cOOxvIof9jAWMD2uIjYUB8IggRp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    "], {{0, 231}, {329, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{329, 231},
  PlotRange->{{0, 329}, {0, 231}}]], "Input",ExpressionUUID->"5e29ac22-eff5-\
4f6c-b450-6acbf7a95ff8"],

Cell[BoxData[
 RowBox[{"NbubZ3", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", "4", ",", "5"}], "]"}]], "Input",Expr\
essionUUID->"3e61d9c2-36a8-4214-a5ec-79b38ae4a1bc"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XeMVFX/x3Hgh4pKeATFgjELGktU7H+I3dj5Q1AwiIDlcRGxoT4QBAnS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    "], {{0, 221}, {329, 0}}, {0, 
    255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{329, 221},
  PlotRange->{{0, 329}, {0, 221}}]], "Input",ExpressionUUID->"7f1cd1d9-33ba-\
435f-8d4b-e09bff3a2f3b"],

Cell[BoxData[
 RowBox[{"NbubZ3", "[", 
  RowBox[{"2", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", "5"}], "]"}]], "Input",ExpressionUUID\
->"25d58e7f-85b9-4b42-9102-4c4ffdfe95c6"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XnQzeX/x3H8RGF8LVkbg5owlkL+SFo0LcofIRpk7euWVIgvw42R9bZF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    "], {{0, 241}, {329, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{329, 241},
  PlotRange->{{0, 329}, {0, 241}}]], "Input",ExpressionUUID->"0bd15ec1-78a0-\
4d4f-bb16-ec3e040468db"],

Cell[BoxData[
 RowBox[{"NbubZ3", "[", 
  RowBox[{"2", ",", "3", ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.833989443176322*^9, 
  3.833989448574851*^9}},ExpressionUUID->"880b0927-e7e9-40d6-83d0-\
7f0a307f8996"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Zeta]", "2", "2"], TraditionalForm]],ExpressionUUID->
  "efad398e-3d6c-4992-aba2-06aaae3e878f"],
 " order"
}], "Subsection",
 CellChangeTimes->{{3.8339895143058558`*^9, 
  3.8339895209818077`*^9}},ExpressionUUID->"78078676-ae50-40ad-b36e-\
55c0c8101c0c"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XuwTfX/x3Hn/JTCcJBLjEEmmiK6/JEomu7+yHFpVKR8kVSc4cvUwbhf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    "], {{0, 281}, {283, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{283, 281},
  PlotRange->{{0, 283}, {0, 281}}]], "Input",ExpressionUUID->"1ef9039b-9833-\
462b-b4fe-112396581969"],

Cell[BoxData[
 RowBox[{"NboxZ2Z2", "[", 
  RowBox[{"4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.833989913950604*^9, 
  3.833989919867484*^9}},ExpressionUUID->"4404b8b7-8c91-4827-bca0-\
0d9f288e03a6"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XlsVFUbx3FBBAWCArIaAkgEIyCoaERQNO78IatBBdwAKyoQeCHIEgRa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    "], {{0, 241}, {273, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{273, 241},
  PlotRange->{{0, 273}, {0, 241}}]], "Input",ExpressionUUID->"c1853d23-e150-\
4355-bc0a-7ff2dbbcf84d"],

Cell[BoxData[
 RowBox[{"NtriZ2Z2", "[", 
  RowBox[{"3", ",", "4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.83399261334336*^9, 
  3.8339926164093113`*^9}},ExpressionUUID->"4ca61486-6bea-40a5-ab69-\
9919f622b5b0"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XmMFNUWx3E2RYWwyh4CSAQjIKhoRFAwigt/yDYGFVR8gIgKBB4EWYIs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    "], {{0, 251}, {293, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{293, 251},
  PlotRange->{{0, 293}, {0, 251}}]], "Input",ExpressionUUID->"7275d383-1833-\
43ed-a01e-683352521436"],

Cell[BoxData[
 RowBox[{"NtriZ2Z2", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.8339924703074017`*^9, 
  3.833992476861887*^9}},ExpressionUUID->"72499e2d-b018-4f5d-bbc9-\
4caebe66d510"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XuQzfX/wHGrjcTIJdfGWJloiqjUJIqm+/4RolER9UVSYfgytRixy7rl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    "], {{0, 261}, {293, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{293, 261},
  PlotRange->{{0, 293}, {0, 261}}]], "Input",ExpressionUUID->"4fb78606-cfe1-\
499a-80be-661182e8ccf7"],

Cell[BoxData[
 RowBox[{"NtriZ2Z2", "[", 
  RowBox[{"3", ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.83399256726092*^9, 
  3.833992572485298*^9}},ExpressionUUID->"053e0f9c-7c8f-4a71-9905-\
760f373ccfd9"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3X+QTfUfx/H4bhRGIfLja5CJxo+o1CQqTemHP0I0FEpfJBXiy8iPEXbt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    "], {{0, 271}, {284, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{284, 271},
  PlotRange->{{0, 284}, {0, 271}}]], "Input",ExpressionUUID->"fdadf634-53d7-\
43a5-b86d-239ac071ab37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NtriZ2Z2", "[", 
   RowBox[{"2", ",", "3"}], "]"}], "[", 
  RowBox[{"4", ",", "5"}], "]"}]], "Input",ExpressionUUID->"72c42141-1d96-\
415c-8e2a-b616f597567f"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3X2QzeX/x3F8NwrjNvdjkInGTVRqEkVTIn+EaCiUvlZSYfgycjOKZd3f
JpqQu0Ruy+2UlIaRMRWrKCQat9mQm3Gzbt6/3lfz2d/Z3XPs2bOfcz7n+pzn
Y+bT6ZzzsV1rz7663tfn+lxXjf/2ff61QgUKFPjfnf/84/lXBz3Zv/+rg9uX
+ufJC33+16tnnx7Jz/YZ0KNnj/6P/vc//7xYs2CBAg3/OZL++XcBAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAB5duLECVm5
cqUsWLBAZs+eLTNnzpSFCxfKrl275ObNm143DwCC2rhxo0yfPl1mzZqVmV/T
pk2Tzp07S9u2bWXy5Mly7tw5r5sJAFns2LFDkpOTZdmyZfLnn39mvn79+nWT
a5UrV5bSpUvLiBEj5Nq1ax62FACy6tatm9SrV8/0tzSzAt26dUs6dOggBQoU
kDJlysju3bs9aiUA5FS9evXMfDp58mSO91NTU837esyYMcODFgJAcDq+Vbx4
cXnggQfkr7/+yvH+hAkTMvNrypQpHrQQAIL77rvvZOLEifL5558Hfb9Tp04m
u4oWLWrGygDABsePH5eKFStKoUKFzDjZ5cuXvW4SAORKs2vgwIFSsmRJefXV
V2Xfvn1eNwkAQvriiy/M3K/x48dLjx49pGnTpjJu3Dg5fPiw100DgNty8isl
JUW6du0qrVq1klGjRsmWLVvMXAoAiHdXr16VQ4cOmXuIatSoIc2bNzfz8jMy
MrxuGgCERfPqjTfeMNcfa9asKevXr/e6SQAQtp07d2bO/3r88cfl0qVLXjcJ
AMz9jGlpafLbb7+FHN+6cuWKFC5c2OSXzqP48ccfY9xKAMhJ18dp166dGav/
9ttvQ55XtmzZzD7YkiVLYthCAAiucePGmbnUr1+/oOdov6xUqVKZ561evTrG
rQSAnB577DEpWLCgyadQ92YfPXpUkpKSTHaVL19ejhw5EuNWAkBO7733npQr
V06GDBli5tsHM2bMGJNdRYoUkZEjRzIPDEBcOH36tAwePFiGDx8umzZtMs8d
Om6/du1aM2/i7rvvlp49ewZdnwIAvHLs2DGzdqGuk6Pr4+ga0lOnTjXPu3Tp
Iq1btzbvUzcCiEc3btww+3QsXrxYPvjgA5NfOh62dOlSM/+L/TsAAAAAAAAA
AAAAhEv31tZrjuyxDcA277zzDvujAbCSk1/6CAA2Ib8A2Ir8AmAr8guArcgv
ALYivwDYivwCYCvyC4CtyC8AtiK/ANiK/AJgK/ILgK3ILwC2Ir8A2Ir8AmAr
8guArcgvALYivwDYivwCYCvyC4CtyC/AX37//XdZvXq1zJw5U1JTU2XWrFmy
YsUK2bdvn9dNcx35BfjDjRs3ZN26dTJixAiZNGmS2VPs7bfflt69e8sTTzwh
HTt2lHnz5smZM2e8bqpryC/AH7788kvp2bOnLFiwwPTBrl27JhcuXJC9e/fK
mDFjpFy5clKtWjVJSUmRjIwMr5vrCvILsN/p06flueeek1WrVgV9//Lly6Yf
pr/rmmNaX/oB+QXYb+3atVKmTBkZN26cHD16NOg5v/zyixQuXNj8vjdp0sTU
m7YjvwD7DRs2TAoWLCglSpSQ6dOnhzyvatWq5vddcyw9PT2GLYwO8guw3+jR
o83vsR4DBw4MeV79+vUzzwvVT7MJ+QXYb8+ePfLaa69Jr169ZPv27UHPuXXr
llSuXNn8vhcrVkwuXboU41a6j/wC/OH48eNy6tSpkO8fOHBAkpKSzO97s2bN
YtewKCK/gMQwcuRI87tetGhRWb58udfNcQX5Bfjfzz//LLVq1ZJChQpJ9+7d
zXwKPyC/AH87f/68dO3a1VyfbNeunezfv9/rJrmG/AL8S8fsp02bZmrG9u3b
y65du7xukqvIL8C/Nm7cKPfee6/pf+k1Sj85fPiwtGnTxuSXPupzAP6wbds2
eeqpp+TNN9+UgwcPet0cVzn9ruzH1KlTvW4agHzavXu3dOjQQQYPHmzmVWSn
fTFbx/BDZZdz6LobAOyk87ySk5PNOjpnz54Nes5bb71l1qawjdaIt8suPUqV
KkUtCVhI7wkaMGCAWS9HrzsGo+vqNGjQIKz7t8+dO2dqsnffffe2h64z1qpV
K/OY27n5Odq2bZtrfumh65wBsIfej923b1/p1KmTbN68WXbu3Jnl2LFjh2zd
ulXmz59v1jMMR261WrweXI8E7KG14NChQ819jXpvUOvWrXMczz77rDz99NNS
u3Zt6dGjR1hfV/tfOp6keXC7Y9CgQdKyZUvzmNu5+Tmc6430vwD/WLx4sZQs
WTLs/omtY9zhjH/pGkKMfwH2WLNmTZ7GkdLS0rxucsRyq2mrVKli+o0AEI80
w7L3N7Xf5awP1LBhQzIMQNzSGlHHuTTL9FGfa2bptVUyDICNyDAANiPDANiM
DANgMzIMgM3IMAA2I8MA2IwMA2AzMgyAzcgwADYjwwDYjAwDYDMyDIDNyDAA
NiPDANiMDANgMzIMgM3IMAA2I8MA2IwMA2CzYBmm6+zrHsC6j5M+slcbgHgV
mGEVK1YMumfb1KlTvW4mAASlGVahQgVf7gkMwN/C2fe7VKlS1JIA4o7uL5lb
fumh5wFAPNE9csPJLz0PAOJJuP2vCRMmeN1U+NT169fl8uXLXjcDFgpn/Ms5
unXrxjgYXLdo0SJzAJHIrYZ8+OGHyTFERVpamtx3333SsWNHr5sCi2mGlSxZ
MktO6XNn7oTm1SuvvEKOwTUXL16Uzp07m89Shw4dvG4OLKdZ1KZNG/N50sdg
2USOwS1z5syRGjVqkF9wjVNL5na9kRxDfmjdmJycLK1btya/4Jpw88tBjiGv
tG7s27evbNy40WQY+QW35DW/HOQYwqV148iRI828CfILboo0vxzkGG7HqRuP
HTtmnpNfcFN+88tBjiG7wLrRQX7BTW7ll4Mcg0PrxhEjRpi60UF+wU1u55eD
HEtsWjd2795djh49muV18gtuilZ+OcixxOPUjRs2bMjxHvkFN0U7vxzkWOLQ
ulHXJA+sGx3kF9wUq/xykGP+FqpudJBfcFOs88tBjvmP1o19+vQJWjc6yC+4
yav8cpBj/rF9+3apVq2aDB8+3MxXDXY8+OCD5mdct27dzNfYbwGR8jq/HOSY
/fbs2RMyt5yjcuXK5BdcEy/55SDH4pvuX6Vj85HugdyoUSPqR7gm3vLLQY7F
n2+++cbsTZWfz8tDDz1k/nz79u3dbRwSUrzml4Mciw/a53L+/ps1a5bn/tet
W7ckPT09c/2vpk2byt9//x2l1iJRxHt+Ocgxb2hONW/ePPPvPJLPyeTJkyUl
JUX69+8vpUuXlmLFikmVKlVk0KBB5vW5c+e633AkBFvyy0GOxU5gvahri+vz
SGh+jRo1SlJTU2XcuHFmb6uxY8ea5/o6+YVI2ZZfDnIsuvJbLwKxYGt+Ocgx
d7lRLwKxYnt+Ocix/HOrXgRixS/55SDHIkO9CBv5Lb8c5Fh4qBdhM7/ml4Mc
C416Ebbze345yLGsqBfhB4mSX45EzzHqRfhJouWXIxFzjHoRfpOo+eVIlByj
XoQfJXp+OfyaY9SL8DPyKys/5Rj1IvyO/ArO9hyjXkQiIL9uz7Yco15EIiG/
wmNDjlEvItGQX3kTrzlGvYhERH5FJl5yjHoRiYz8yh8vc4x6EYmO/HJHrHOM
ehEgv9wW7RyjXgT+H/kVHdHIMepFICvyK7rykmP62vz5801tqI+B51AvAjmR
X7GRW445P4fsx5gxY6gXgRDIr9gKlmMNGzYMml2BB/UikBP55Y1gORbqSEpK
krS0NK+bDMQd8stbuhd1OBk2b948r5sKxB3yy1uhxr2yH/x8gJzIL2/R/wIi
R355Q8e/9Poj419A5Miv2AqWWw0aNMg1w3TeKtcfgazIr9gIllt6/TFw/pfO
kcg+ZyI1NdXMV3Ve03msAP5FfkVXbrmV/Vwd59KfhT4GnhM4zq/zWZl/D5Bf
0ZKX3AqX1o9OH416EiC/3BaN3Aqk/S7qSeBf5Jc7op1b2VFPAuRXfsU6twJR
TyLRkV+R8TK3AlFPIpGRX3kTL7mVHfUkEhH5FZ54za1A1JNINH7MLzf7Hjbk
ViDqSSQSv+XXlClTTL7kl225lR31JBKBn/Jr165dmb+zkeaM7bkViHoSfueX
/NL+RfXq1bNkTl74KbcCUU/Cz/ySX23atMmxZkM42ePX3MqOehJ+5If80jGv
YGvO3K4Plii5FYh6En5je34FjnkFO7LnUSLmViDqSfiJzfmVfczrdn2wRM+t
7Kgn4Qc251ewMa9gR4cOHcitIKJdT27ZssX8Pd+8eTPo+ydPnpTt27e7+t9E
YrE1v0KNeeXWFyO3sopmPfnkk0+av3NdQ1bXY1yxYoWsXLlSFi1aZPYt6dmz
p0ybNs21/x4Sj435lduYV7Bj69atXjc7rkWjnnS+3l133WXq/Hr16sn9998v
NWvWlPLly0v79u1l586dLrQeicq2/ApnzCuv1yLxL7frSf06tWrVkhIlSpg9
lPRr6vMWLVrI6NGjZc+ePe40HAnLtvwKd8wrnGuRyMnNelL//OLFi2Xy5MmS
kpIiU6dOlU8++US2bdsm165dc7HVSFQ25VckY170wSLjRj2pfxaIJlvyK5Ix
L/pg+ZPfepL8QrTZkl9VqlRxJb/og+VNfupJ8gvRFu/5FWzeKX2w2IuknnTy
a9++fbJs2TJZunSpfPTRRzJ37lzTnwbyK17zi/ny8SewntSxyNzoeatXr5bZ
s2fLkiVLMvNr+PDhZk7xZ599Jjdu3IhBy+FX8ZZf5FZ8036XflbC6X8VKlTI
zF3V642BOXXkyBFp3bq1NGzY0GQaEKl4yS9yy39ef/11UzsG89VXX0nBggXN
nNZjx47FuGXwC6/zi9zyrxMnToR87/Lly1KhQgXz8x47dmwMWwU/8Sq/yC00
adLE/Nzr16/vdVNgqVjnF7mVGEKtORHIuZdC74+8ePFiDFoFv4lVfpFbiePQ
oUPm/kZdWyI9PT3keS+88ELmZ+HAgQMxbCH8Itr5RW4lnunTp8udd94pZcqU
kTVr1oQ8r23btpmfif3798ewhfCLaOUXuZW4hg4daq4tVq1aVTZs2BDyvEcf
fdR8LnQtHepHRMLt/CK3oGsU1qlTR+bMmRNyntjp06elbNmy5vPRt2/fGLcQ
fuFWfpFbcOi60C+//LJ8//33Qd/Xsf0ZM2aYz4j2wagdEan85he5hWD0vqHB
gwebR+1rOc6ePSsLFy4067DqfZTr16/3sJWwXaT5ZUNuXbhwQZYvX27WW9f7
VK5cueJ1kxJGRkaGWe9er0O+//775tDrkZMmTZLOnTtLv379zP4e4cyzAELJ
a37ZkFtKx4NHjRolw4YNM/mlfQH2a429vXv3mrUnZs6cafJL79/WMf0zZ854
3TT4QLj5ZUtuKf1//7hx48y6VWlpaeY1HVPWvgAAf9DsceZA62OwLLIptxzr
1q2TSpUqmf/XO7R+HD9+vIetAuCWwPXoAg/dY0HZmFtKr33pfXUNGjSQ8+fP
Z76uc5LWrl3rYcsAuCFUdjnHI488Yl1uOXSvG113KnBf1OvXr0vLli1NtgGw
l+ZQuOss25RbSseEa9euLRUrVsyyppSuNdWrVy8PWwbADbqPezjZpfu72+bj
jz8296289NJLma/p/G/N4d27d3vYMgBuyK12dA6v12PNK51HpPMhte0678ih
1+1t+14ABBdu/0vPs8nBgwfNOlKlS5fOnO+te9zofSx//PGHx60D4IZwxr90
jxmbxr2Ucz/dM888Y57rHhEDBgy47foHAOyi40E6vn27/Apnb6x48/zzz5u2
T5w40YzjDxkyxOzbdevWLa+bBsAFml26Z5X+nuveCSVKlMjR77Ixu3Tsq3r1
6uZ70GuNeu1B59/rHhEA7BeYXTq3U59rjajjXDq+rY+21YwOXdMgKSlJihQp
IikpKeYeYX0NgP2CZZef/Prrr+Z7K1euHNkF+Ijfs0tt2rTJfH86x96P3x+Q
iBIhu/bs2SO9e/c23+OgQYO8bg4AFyRCdm3dujVzfbw77rgjZH7duHHDrKkD
IP4lQnapTz/91OzPpfdn6x7OXbp0yXGOrkGh6+gcPXrUgxYCyItEyS51/Pjx
zH/XeR9169bNnHuv87507ULtm+maFKdOnfKqmQDCkEjZld2JEyckOTnZXH/U
fpmut6pzQnSvCNYqBuJbImeXQ/et17zS/Fq1apX88MMPzL8H4hzZBcBGZBcA
G5FdAGxEdgGwEdkFwEZkFwAbkV0AbER2AYiFK1euyLZt28x9d1evXs331yO7
AETTtWvXzP7O27dvN3s/t2jRQho1aiTp6en5+rpkF4Bo0TXWN2/eLCNHjpQR
I0aYfSPatWtn8qZOnTrmvrxIkV0Aoknz6+uvvzb7RXz44YfmvrvU1NR85xfZ
BSDWLl26JPPnz89XfpFdALyQ3/wiuwB4JT/5RXYB8FKk+UV2AfBapPml6x+T
XQC8lJ/+l+6DTXYB8Iob1x8BwAvkFwBbkV8AbEV+AbAV+QXAVuQXAFuRXwBs
RX4BsJXm17x58zLz6/jx4143CQBydfPmTTl27JgMGzbM5Nc999wjW7ZskYyM
DK+bBgA5aDb99NNPMnbsWBkzZowMHDhQGjduLMWLF5dKlSrJiy++KKNGjTLv
z549Wy5evOh1kwHACMwvXYN1/PjxMmHChCyHvkZ+AQAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAIhn/wfNeWa3
    "], {{0, 291}, {304, 
    0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{304, 291},
  PlotRange->{{0, 304}, {0, 291}}]], "Input",ExpressionUUID->"dbac5255-3e65-\
4a05-8f21-19dec6d99249"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NtriZ2Z2", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], "]"}], "[", 
  RowBox[{"4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.8339928949039583`*^9, 
  3.833992899386801*^9}},ExpressionUUID->"cb247d39-9bd7-4c14-9e62-\
352001924b4e"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XuQzfX/wHH8NkrGNWIbg0w0Ll3VJIqmdPFHiCaF0jfaVIgvI5cRdi3r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    "], {{0, 271}, {
    304, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{304, 271},
  PlotRange->{{0, 304}, {0, 271}}]], "Input",ExpressionUUID->"1c293dd5-5f19-\
4989-ac75-9891a35f5e69"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NtriZ2Z2", "[", 
   RowBox[{"2", ",", "3"}], "]"}], "[", 
  RowBox[{"{", 
   RowBox[{"4", ",", "5"}], "}"}], "]"}]], "Input",ExpressionUUID->"fb6156e9-\
a49f-466d-a123-d5d57adaf3f6"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XmwzfXjx3H8FNH4RlGYpmSiKe3+qLRoSos/omgotHxdSZv4MrKMbNmy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    "], {{0, 211}, {320, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{320, 211},
  PlotRange->{{0, 320}, {0, 211}}]], "Input",ExpressionUUID->"2021893e-7349-\
409e-86ca-001ad410e9f0"],

Cell[BoxData[
 RowBox[{"NbubZ2Z2", "[", 
  RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]], "Input",ExpressionUUID->\
"856b8c70-999a-483d-bed3-ff978d856d86"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XuQT+UfB3D8tlYxW0skjSmZaEL3PxJFU6n8UWEbFRVZSUURI5dRrPud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    "], {{0, 191}, {313, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{313, 191},
  PlotRange->{{0, 313}, {0, 191}}]], "Input",ExpressionUUID->"a6537a45-554d-\
4bc4-b7cb-6920d3aa804b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NbubZ2Z2", "[", 
   RowBox[{"1", ",", "2"}], "]"}], "[", 
  RowBox[{"3", ",", "4", ",", "5"}], "]"}]], "Input",ExpressionUUID->\
"87379f92-4560-4863-bc8a-aa441d6d49dd"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XuwjWX/x3H8VIpRlJKmsWWiCZ3/SCmazv6oRKPSQQ+SiuLRCI2wKdqF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    "], {{0, 201}, {343, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{343, 201},
  PlotRange->{{0, 343}, {0, 201}}]], "Input",ExpressionUUID->"0645819c-b3c3-\
4e8a-a1a7-24b4b2e96477"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NbubZ2Z2", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", 
  RowBox[{"3", ",", "4", ",", "5"}], "]"}]], "Input",ExpressionUUID->\
"7d185de4-2f70-4e8a-9350-9e15a89ddc59"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XnMVNX9x3F4fo+C1iDgWhoj1FSNitYljVYrGLfKH60IxgUXrCBiq1YL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    "], {{0, 221}, {343, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{343, 221},
  PlotRange->{{0, 343}, {0, 221}}]], "Input",ExpressionUUID->"c9480b0b-e3f5-\
4f61-9cf9-78361457bd81"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NbubZ2Z2", "[", 
   RowBox[{"1", ",", "2"}], "]"}], "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.833993629518581*^9, 
  3.83399363539021*^9}},ExpressionUUID->"d84ffb4d-08b3-44b4-a6b9-\
c9c4e8cdaa0a"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XnQlfP/x/HqF4UmJSmMIUaZkmx/SCFjb+arUsYSla9IlpJvJi0T7Ugp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    "], {{0, 211}, {333, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{333, 211},
  PlotRange->{{0, 333}, {0, 211}}]], "Input",ExpressionUUID->"d070f1dd-9fce-\
4d99-937b-0cbfe8494161"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NbubZ2Z2", "[", 
   RowBox[{"1", ",", "2"}], "]"}], "[", 
  RowBox[{"3", ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5"}], "}"}]}], "]"}]], "Input",ExpressionUUID->\
"bef8af52-9f3f-4b4d-99c4-452f04932d92"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XeMVFX/x3Hgh4poUFBEMQbRiAZ7+cOOxvIof9jAWMD2uIjYUB8IggRp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    "], {{0, 231}, {329, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{329, 231},
  PlotRange->{{0, 329}, {0, 231}}]], "Input",ExpressionUUID->"75482ad2-3d05-\
4619-9f3a-4536d5cbf79b"],

Cell[BoxData[
 RowBox[{"NbubZ2Z2", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", "4", ",", "5"}], "]"}]], "Input",Expr\
essionUUID->"796111d4-bf7b-4c13-84f6-d79f62b97bcf"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XeMVFX/x3Hgh4pKeATFgjELGktU7H+I3dj5Q1AwiIDlcRGxoT4QBAnS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    "], {{0, 221}, {329, 0}}, {0, 
    255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{329, 221},
  PlotRange->{{0, 329}, {0, 221}}]], "Input",ExpressionUUID->"9622c3f3-e755-\
42d1-8a34-6b5610318e01"],

Cell[BoxData[
 RowBox[{"NbubZ2Z2", "[", 
  RowBox[{"2", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.833993205464353*^9, 
  3.833993209567316*^9}},ExpressionUUID->"efaecff1-fa2e-432e-88bd-\
3b92e05a9414"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XnQzeX/x3H8RGF8LVkbg5owlkL+SFo0LcofIRpk7euWVIgvw42R9bZF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    "], {{0, 241}, {329, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{329, 241},
  PlotRange->{{0, 329}, {0, 241}}]], "Input",ExpressionUUID->"9f6976e7-11bb-\
49a1-b458-6c27406e505a"],

Cell[BoxData[
 RowBox[{"NbubZ2Z2", "[", 
  RowBox[{"2", ",", "3", ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8339932554620237`*^9, 3.833993260402417*^9}, 
   3.8339932911922483`*^9},ExpressionUUID->"436b94bc-cdef-4924-9003-\
69ebe9b28d8a"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XlsVFUbBnBZVCoNsigIpgEkApGiuPwBggpxhRjZg1oF+dhEkcqWWkqQ
HQFZpWhEoYJIZRcFooJiJGiIiqCgoCiGTUFwgbDD+/EccyaX4U47y13OvfP8
khE7nd45084z59yz3br/y+3Qu+xll102qMKF/3Tontdq4MDu+R0rX/iic/9B
ffv079Wzdf/Bvfr0Gtj0f+Uu3Ln7wm3XhVv5CzchIiIiIiIiIiIiIiIiIiIi
IiIiIiIiIiIiIiIiIiIiIiIiIkrR5s2bZcSIEbJ7926/i0IUWsjZ888/L5Ur
VxZsIaVvderUUffj+0SUuqKiImnZsuVFOatdu7Z0795dsrKyLrofj8PjiShx
yA7qMJ2nq6++WnJzcy+pz/B1t27d1PetdR+zRxSfTz/9VJo0aXJRnTZ37lz5
66+/Svw5fB+Pw+P1z+I4OB4RXQqZeeqppy7JWjKis9euXbtSM0uUTpYvXx7p
G0Eb8cUXX0z5mMgYjqPbnDg+noco3aHPUddH99xzj/z666+OHh/Hw3H1c+D5
iNIR6iHredvUqVNdfT4c33qex7YmpRP0Neo+SZx3eTW2hufR53l4fo7pUTrA
+1yfu91yyy2e1zd4PjyvPsdj7ijMrHnDmJpf7Ts8L56fuaMwi86bCZg7Civ0
HZqWN82aOzfr3X///VcWL14s8+fPl+LiYjlx4oRrz0Xpzdo/ifMoE+nzO7f6
M48ePSpjxoyRYcOGqczl5+dzfgy5Rs8t8aO/JF7WfhWU10mnT5+WCRMmqDHC
LVu2qPuWLl0qY8eOdfR5iECPiWEuiOnnSyifnrOS7JwzOx988IHUrFlT5syZ
E7kPbcuJEyc69hxEYD2HC8qcK5RTn9s5MR/mwIED0rx5c1WH/vPPP5H7CwoK
5P3330/5+ERWes1b27Zt/S5KQlBevRYvVVOmTJGyZcvK9OnTI/edOXNGHnzw
QZVHIqegbabblKaew8WC8jrRxjx8+LA0aNBArrvuOtm7d2/k/rVr10rfvn0d
KCnRf/CeDVqbMpr+zEhl/ODtt9+WMmXKyOOPPx65T4/Ff/vtt04VlUitn9Fr
BIJMr0VIZl3RuXPnIm3rJUuWRO6fNWuWI+uUiDRrHRf08SeUP9m67qeffpKM
jAypUqWKHDx4UN2HftGuXbvKb7/95kZxKU2FpY7Tkq3rZs6cqX7ugQceUF9j
T8DBgwfL6tWrXSglpbOw1HGata5LRIcOHdTPvfzyy6ovZejQoTJ79mw5f/68
SyWldKT7HcJSx2l6fkq8fZg4l9NrA9FHOWnSJDUP5fjx4+4WlNKO7jNwcg6H
CfRnSbzjdUeOHJHy5cvLlVdeKaNHj5bJkyer+4ichDkbQR2PK411vC6euSk/
/vijeuy1117LvJFr9LxK09bpOEWv94lnz5aPP/5YPRZzTcL2+UPm0P17QR0D
L42eh1nauerWrVvlueeeU4/Ny8vzpnCUdvBZrvfTCuvnejyv8fPPP1frcwoL
C+Xyyy+PmbmzZ8+q9T1EyYq3Dgi60uryd999V1auXKnmMDdu3FieeOKJSx6D
tQVY07Nnzx63i0shpsfBwzCnCa8B17Wzu+nM4V+77w8aNCjy/zjva9SoUWQO
CsblsF4VdSDWGvz+++8+v1IKMv1eDMM4uO4rSeWGY+zfv1969uyp+i1R/2Fd
OMYc5s2bp8bITYAyolxvvfWWGq/HXFCUD3PUMMZI5tJzT5ze89wPeswjlZv+
PezatUu9h5G5ZcuWyddff23MPJQ1a9bIjBkz5NVXX41kDmv8cnJy1PVUUBeH
9dw8DPR7LSxSqeuCMFby5Zdfqjp40aJF8scff0Tux3koslirVi01N3vkyJFy
6tQpH0tKdvR8xDD1n6RS1wWhrsceS9nZ2apeQ86sUA936tRJvZaqVatynZ+B
wpg5SKauC0IdB3ouKDJltz/EuHHjIq8J6yPILGGdf5JMXReEOg5wvpaZmSm3
3nqr/Pnnn5d8H3Oy9Wty+1pJlLgwjRNES6SuC9JnzhdffKHWGL333nu233/0
0UfVa7rqqqvUuR+ZJcyZS6SuC0odV5p9+/apPZOwVxnO+7j+yDxhzhzEU9cF
qY4rCfI2ZMgQtYaie/fusn37dr+LRDbCnrl46rog13EffvihGpvDntK9evWS
Fi1aqPW1QXtNv/zyi5qTh3F99AFh3BF7P4XxcyPsmYOS6rqg13E6c1hb++ST
T8pDDz2krmWyfv16Y8bvS4L54tibHmOJmPODPp8XXnhBre24++67pUuXLmr+
jylzf5yg+y1zc3P9LoprSqrrglYfxHLy5Ek1bwb1RN26ddWaeMxPMX39w0cf
fSR9+vRRZUVdhzF8XHNs27ZtMn78eLVuGNeyxmeK6a8lXmEdn4tmV9cFvY6z
g/flM888o15fvXr1ZNWqVX4XKSbMH3/kkUfUvDo76P/RaxmRvbCs7UyXzNnV
dWGp46Jt2rQp8hrvuusuOXbsmN9FsoVrrGBcH+efsdZG/fDDD3LFFVeo14Jr
taAtGgb67xN21rouqHUc2l5YU/Tzzz/HPF/D9V/1+xRjBt98843HpYwPrp+J
vekrVaqk5mvHkpWVpV4LXtOhQ4c8LKF7EtmfJ8iwDjzodRzWObRv3171l3z2
2WcxH1etWrXIa124cKGHJYwf1uTrMmKMIxasH9aPC8ta4bDvhaLp9fBYixpU
zZo1i7z/BgwYYPsY1H96fZbJf1fsPdO7d291jaONGzfaPgavBesk8DoqVqwY
VzsZa5iw7tjkz9V0GC+AILxOvE/wfom19u3OO+9U7TFkKtb8ZdQF2J8Tr7V6
9epq33dTYRy/pDX3O3fujLyWePsc9N8ZN/TfrlixwqHSOof7ofgP7wu9p29J
nwuvvPKK6sPDXu54v9pBHzuOgT1xR40aFYhxulhQfj13dPHixXH9jL5emT5n
wg1rMaZNm2bMOl7u++UPlAPvA702Bze8T/B+iVVG9K/n5+fL8OHD1T6cer8W
QN8J+gIxRnDNNdeocS+7dQdB8f3330v9+vVVP1CPHj0SnjuK3yHGnzG+p3+/
aB9gHqoJ7U69p7+JdYATTKrL8ffG3916zoX3Bd4f8Xwe4JqvWK+KNTv4GcyT
QnbxNfYqa9Omjfq+yW3K0mB/NfQToR2NPqMdO3akdDz8/XU7x5R2Z1jX0WmJ
7OPsluj2o/4MSOZzDuNU2GtowYIF8tprr6nM4fyuuLhYjc8FeQ8itIXxmYH2
ZMeOHdXrdAo+70xpd+ox40SvGRUE1utYet2mKKn9aEL7xkTY0+XGG29U9Rz6
Nt1gSrsz0WtGBYUf1/hKtf2YrjZs2CD33nuvPPvss+pat17ws92p35tNmjRx
/bm85OU1vpxsP6Yb7JeE/ZPQR2TXJ4s6z801uH61O/XzhWF/WdDzSfG63ML2
Y+owDof9A7GmJ9a1x/r166fWHLjN63anHk+M9/qIptN1jhvj4Gw/OgNj+LhW
O8YV0V9pB/NMce7j9RxnL9qd1usjBr2us9ZxTmaA7UfnYM4y1m5i36R169ap
PlfrDXsoYZ5sUVGRWsPqF7fbnWGp65ys49h+dB7aiQUFBWoeJT6zMK4YfWvd
urXcd9990qBBA7X3hN/canda67qg9mHqMfBU6zi2H92DsUVrvVHazbS9Op1u
d+o+TLzXgvbeso7HJfuZwfaj+3Ctv1jXLbO7Yd2giZxsd+oMY9/gIEF5kxmP
Y/uRUuFEuxOP09kNyue7rp9R7kReJ9uP5KRU2p16Hibej07Oe3MDypdIm5Lt
R3Jbsu1OPT8Y81NM/dxHuVC+0uZps/1Ifki03YnH67mYpo4f6LyhnHafC2w/
kinibXdaxw/w3jUJyhNrXIDtRzJVPO1OnC+Zljtr3vT5JtuPFCSltTujc+dX
uwzPG503th8p6GK1O/Ee1rnzo1/F2l+CcqA8bD9SmNi1O7HnIPa91m1Qr8YR
8DzW62nrvQ/ZfqQwsmt3litXLvL/OIdyE45v97xsP1I6sGt34padne14PYPj
4bjRz8X2I6Uj3e7EHk06C9iPENceTLXewc/jODiePjaeh+1Hov/ygWvSZmRk
XJQ9XGs30Xzg8fg5a9awxgrHZ/uR6FK4JiYyYm0HNmzYUK2XKgm+j8dZfw7H
wfGIqHTYVzg6e5mZmeq6R7q+wr/4GvdHZw0/T0SJKywsVHvoR/eBYF9s3Kz3
4XF4PBGlDmNrDz/8sLpejDVn+Br3m75WiCiIrHNI9M3kNUJEQWbNW40aNS76
l7kjcpY1b1jjlpeXp/4f/+q1ecwdkTOi84avrdcZtq6JZe6IUmOXN4i+tjdz
R5S6WHmD6MzpxzN3RMkpKW9glzn9c8wdUWJKyxvEypz+eeaOKD7x5A1Kypw+
DnNHVLJ48walZU4fj7kjspdI3iCezOnjMndEF0s0bxBv5vTxmTui/ySTN0gk
c/p5mDtKd8nmDRLNnH4+5o7SVSp5g2Qyp5+XuaN0k2reINnM6edn7ihdOJE3
SCVzuhzMHYWdU3mDVDOny8PcUVg5mTdwInO6XMwdhY3TeQOnMqfLx9xRWLiR
N3Ayc8DcURi4lTdwOnPA3FGQuZk3cCNzwNxRELmdN3Arc8DcUZB4kTdwM3PA
3FEQeJU3cDtzwNyRybzMG3iROWDuyERe5w28yhwwd2QSP/IGXmYOmDsygV95
A68zB8wd+cnPvIEfmQPmjvzgd97Ar8wBc0deMiFv4GfmgLkjL5iSN/A7c8Dc
kZtMyhuYkDlg7sgNpuUNTMkcMHfkJBPzBiZlDpg7coKpeQPTMgfMHaXC5LyB
iZkD5o6SYXrewNTMAXNHiQhC3sDkzIGXuTtz5owcP37cteOTe4KSNzA9c+BV
7ubPn69uFCxByhsEIXPgdu62bNkiDRs2lC5dujh6XHJX0PIGQckcuJW7o0eP
Sk5Ojjpup06dHDkmuS+IeYMgZQ7cyN0bb7whdevWZeYCJKh5g6BlDpzMHdqU
PXv2lDZt2jBzARHkvEEQMwdO5A5tytzcXFmzZo3KHTNnvqDnDYKaOUg1d2hT
jho1So0RMHPmC0PeIMiZg2Rzp9uUe/fuVV8zc+abOnVq4PMGQc8cWHM3d+7c
Uh9vbVNqzJz58HfG+zTIeYMwZA4S+XugTTly5EjVptSYOW+dOHFCNmzYIHPm
zJGTJ0/6XRxPhSVz8UKbskePHrJnz56L7mfm3Hfq1Ck5cOCAbNy4UaZPny73
33+/3HHHHXLo0CG/i+apdMqcblOuXr36ku8xc+7BHNZ169ap/iq0L4YOHSrt
27dXv++bbrpJ9u/f73cRPZVOmUObcsSIERe1KTVmzj3I3CeffCITJkyQ119/
XZYtWybjxo1j5kKeuVhtSo2Z886xY8ekqKiImQtx5tCm7N+/v22bUmPmvMPM
hT9zOGevXbu2DB8+XJ1T2N1uu+029Xto1KhR5D6MB5HzmLnwZ27r1q0xs6Zv
tWrVYuY8wsyFP3PxQJ8125beYOaYObj99tvV76Fjx45+FyX0mLn0ztz58+fV
mKxeP9eiRQv5+++//S5WqDFz6Zu5KVOmyOjRo2XgwIFSpUoVqVixolx//fWS
l5en7n/zzTf9LmIoMXPpnbkxY8ao8VmM106aNEleeukl9TXuZ+bcwcylb+bI
H8wcM0feYuaYOfIWM8fMkbeYOWaOvMXMMXPkLWQOe2jozO3bt8/vInlKZ45z
C8kL586dU/s+DRs2TL3vbrjhBlm/fr2cPn3a76J5BvuH9OvXT60vw+/Djl5P
T5QM5Om7775TY5/jx4+XIUOGSLNmzSQzM1Nq1qwpjz32mBoPxfdnz56t1l6F
XatWraRbt25qLBh1/pIlS2Tp0qXqGjUYJ+7Tp4/av4IoGdbMYe7BxIkT1fvK
esN96ZQ51PG4ZWRkSJ06dSQ7O1tuvvlmqVevnlSvXl3N+920aZPfxSQKDeSt
fv36UqlSJSlfvrxUrlxZfY19mcaOHavWnxGRc5C5BQsWROb8Tps2Td555x21
/yD2RyMiZyFzROQdZo7IW8wckbd05rZv3y6LFi2S4uJitY881o9t3rzZ59IR
hQ8yt3z5cjU2snDhwkjmsDcd9uRZsWKFnD171u9iEoVG2bJl1Xg4+imt2dq9
e7e65i+u64YcEpEznn76adWutLN27VopU6aMGifX10ckotSUtJYC13eoUaOG
an9ibg4Rua958+Yqc40bN/a7KESBF2stgVXbtm0j8zHTYf4pkVt27dql5lNi
zUBJ17rs3LlzZB70zp07PSwhUbjMmDFDKlSoIFWrVpWVK1fGfFy7du0imdux
Y4eHJSQKl4KCAtUnmZWVVeK12Zo2baryhnU9bFsSJQ/rUrEfBa75i/Xidg4e
PCjVqlVTmcO1uIkoedhzoWvXrvLVV1/Zfh/9KzNnzlR5Q13HdiVR6jDnKz8/
X/2LOk07cuSIzJs3T60Xb9mypaxatcrHUhKFB/aqwP4n6L8sLCxUN/RjTp48
WXJycmTAgAFqX6Z4xhSIKH7btm1TawpmzZqlMoc5zuhXOXz4sN9FIyIiIiIi
IiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiLy
3P8BqFMfvA==
    "], {{0, 224}, {221, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{221, 224},
  PlotRange->{{0, 221}, {0, 224}}]], "Input",
 CellChangeTimes->{{3.83399427057836*^9, 
  3.833994272549801*^9}},ExpressionUUID->"11cee319-925d-410d-b267-\
ff97e61e7a63"],

Cell[BoxData["NtadZ2Z2"], "Input",
 CellChangeTimes->{{3.8339942497365923`*^9, 
  3.833994250753024*^9}},ExpressionUUID->"16c60bd3-3f39-4dea-a3ac-\
9617f4164686"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Zeta]", "5"], TraditionalForm]],ExpressionUUID->
  "70bd1181-5b6d-4f65-8640-a22c35a64b2c"],
 " order"
}], "Subsection",
 CellChangeTimes->{{3.833994282945818*^9, 
  3.8339942877926283`*^9}},ExpressionUUID->"6f1d9fa5-ef0a-4177-a21b-\
c3486e25483a"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XuwTfX/x3Hn/JTCcJBLjEEmmiK6/JEomu7+yHFpVKR8kVSc4cvUwbhf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    "], {{0, 281}, {283, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{283, 281},
  PlotRange->{{0, 283}, {0, 281}}]], "Input",ExpressionUUID->"c2c0d5c3-5031-\
45bc-bb52-b073801fd014"],

Cell[BoxData[
 RowBox[{"NboxZ5", "[", 
  RowBox[{"4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.8339944627727737`*^9, 
  3.8339944680355*^9}},ExpressionUUID->"f5e43b15-6114-43c4-bb3c-6748d86e11cd"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XlsVFUbx3FBBAWCArIaAkgEIyCoaERQNO78IatBBdwAKyoQeCHIEgRa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    "], {{0, 241}, {273, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{273, 241},
  PlotRange->{{0, 273}, {0, 241}}]], "Input",ExpressionUUID->"45b555a2-f5ea-\
4e12-a13f-8c0e0dc057ed"],

Cell[BoxData[
 RowBox[{"NtriZ5", "[", 
  RowBox[{"3", ",", "4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.833994533616069*^9, 
  3.83399453777911*^9}},ExpressionUUID->"5f0e8dbd-b987-4fe6-8385-\
4a73cf6ec91f"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XmMFNUWx3E2RYWwyh4CSAQjIKhoRFAwigt/yDYGFVR8gIgKBB4EWYIs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    "], {{0, 251}, {293, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{293, 251},
  PlotRange->{{0, 293}, {0, 251}}]], "Input",ExpressionUUID->"0bb79122-b00e-\
423a-b60f-1de7545bc6d1"],

Cell[BoxData[
 RowBox[{"NtriZ5", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.83399457530905*^9, 
  3.8339945798867197`*^9}},ExpressionUUID->"e45b1981-fc3f-4b67-9c09-\
a9cd793dba78"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XuQzfX/wHGrjcTIJdfGWJloiqjUJIqm+/4RolER9UVSYfgytRixy7rl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    "], {{0, 261}, {293, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{293, 261},
  PlotRange->{{0, 293}, {0, 261}}]], "Input",ExpressionUUID->"cb5f14a0-1c7b-\
4dcb-92ad-4ff8d8791966"],

Cell[BoxData[
 RowBox[{"NtriZ5", "[", 
  RowBox[{"3", ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8339946198317423`*^9, 
  3.833994625246212*^9}},ExpressionUUID->"821697c3-17c4-48d3-91c8-\
9724019b6b56"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3X2QzeX/x3F8NwrjNvdjkInGTVRqEkVTIn+EaCiUvlZSYfgycjOKZd3f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    "], {{0, 291}, {304, 
    0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{304, 291},
  PlotRange->{{0, 304}, {0, 291}}]], "Input",ExpressionUUID->"63a8d16d-7eb3-\
401e-983c-a2920d1263a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NtriZ5", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], "]"}], "[", 
  RowBox[{"4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.83399470656356*^9, 
  3.833994711925551*^9}},ExpressionUUID->"684d8a5d-5424-45fa-836e-\
ba26a44499a4"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XmwzfXjx3H8FNH4RlGYpmSiKe3+qLRoSos/omgotHxdSZv4MrKMbNmy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    "], {{0, 211}, {320, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{320, 211},
  PlotRange->{{0, 320}, {0, 211}}]], "Input",ExpressionUUID->"e7e65dd2-4247-\
4e86-a3b6-5e53a8ad6666"],

Cell[BoxData[
 RowBox[{"NbubZ5", "[", 
  RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.833999714910005*^9, 
  3.833999718516577*^9}},ExpressionUUID->"f97f2912-e487-4349-b95f-\
38898efdf343"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XuwjWX/x3H8VIpRlJKmsWWiCZ3/SCmazv6oRKPSQQ+SiuLRCI2wKdqF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    "], {{0, 201}, {343, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{343, 201},
  PlotRange->{{0, 343}, {0, 201}}]], "Input",ExpressionUUID->"40870108-5d54-\
494b-beb9-908ea8fc3483"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NbubZ5", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", 
  RowBox[{"3", ",", "4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.834000042790436*^9, 
  3.834000047455035*^9}},ExpressionUUID->"6ef98676-f93f-4cf6-860b-\
86e01d769b46"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XeMVFX/x3Hgh4poUFBEMQbRiAZ7+cOOxvIof9jAWMD2uIjYUB8IggRp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    "], {{0, 231}, {329, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{329, 231},
  PlotRange->{{0, 329}, {0, 231}}]], "Input",ExpressionUUID->"7f87270b-249e-\
44ab-ad1b-a5db67da0209"],

Cell[BoxData[
 RowBox[{"NbubZ5", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", "4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.8339997800688562`*^9, 
  3.833999784092299*^9}},ExpressionUUID->"5109eef0-453e-4e2d-bb25-\
cab9798463e2"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XeMVFX/x3Hgh4pKeATFgjELGktU7H+I3dj5Q1AwiIDlcRGxoT4QBAnS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    "], {{0, 221}, {329, 0}}, {0, 
    255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{329, 221},
  PlotRange->{{0, 329}, {0, 221}}]], "Input",ExpressionUUID->"19cf4d9b-8175-\
4f62-9a4a-70474a2906c3"],

Cell[BoxData[
 RowBox[{"NbubZ5", "[", 
  RowBox[{"2", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.833999829302623*^9, 
  3.8339998338141117`*^9}},ExpressionUUID->"c7b66d95-8294-41fe-906b-\
57284fba7fdb"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XnQzeX/x3H8RGF8LVkbg5owlkL+SFo0LcofIRpk7euWVIgvw42R9bZF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    "], {{0, 241}, {329, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{329, 241},
  PlotRange->{{0, 329}, {0, 241}}]], "Input",ExpressionUUID->"83e1b7bf-07a8-\
4911-9d64-8c41fc672b0a"],

Cell[BoxData[
 RowBox[{"NbubZ5", "[", 
  RowBox[{"2", ",", "3", ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.833999938261305*^9, 
  3.8339999428076878`*^9}},ExpressionUUID->"e181b6fd-9b9e-426a-b83c-\
66a283508e35"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XlsVFUbBnBZVCoNsigIpgEkApGiuPwBggpxhRjZg1oF+dhEkcqWWkqQ
HQFZpWhEoYJIZRcFooJiJGiIiqCgoCiGTUFwgbDD+/EccyaX4U47y13OvfP8
khE7nd45084z59yz3br/y+3Qu+xll102qMKF/3Tontdq4MDu+R0rX/iic/9B
ffv079Wzdf/Bvfr0Gtj0f+Uu3Ln7wm3XhVv5CzchIiIiIiIiIiIiIiIiIiIi
IiIiIiIiIiIiIiIiIiIiIiIiIkrR5s2bZcSIEbJ7926/i0IUWsjZ888/L5Ur
VxZsIaVvderUUffj+0SUuqKiImnZsuVFOatdu7Z0795dsrKyLrofj8PjiShx
yA7qMJ2nq6++WnJzcy+pz/B1t27d1PetdR+zRxSfTz/9VJo0aXJRnTZ37lz5
66+/Svw5fB+Pw+P1z+I4OB4RXQqZeeqppy7JWjKis9euXbtSM0uUTpYvXx7p
G0Eb8cUXX0z5mMgYjqPbnDg+noco3aHPUddH99xzj/z666+OHh/Hw3H1c+D5
iNIR6iHredvUqVNdfT4c33qex7YmpRP0Neo+SZx3eTW2hufR53l4fo7pUTrA
+1yfu91yyy2e1zd4PjyvPsdj7ijMrHnDmJpf7Ts8L56fuaMwi86bCZg7Civ0
HZqWN82aOzfr3X///VcWL14s8+fPl+LiYjlx4oRrz0Xpzdo/ifMoE+nzO7f6
M48ePSpjxoyRYcOGqczl5+dzfgy5Rs8t8aO/JF7WfhWU10mnT5+WCRMmqDHC
LVu2qPuWLl0qY8eOdfR5iECPiWEuiOnnSyifnrOS7JwzOx988IHUrFlT5syZ
E7kPbcuJEyc69hxEYD2HC8qcK5RTn9s5MR/mwIED0rx5c1WH/vPPP5H7CwoK
5P3330/5+ERWes1b27Zt/S5KQlBevRYvVVOmTJGyZcvK9OnTI/edOXNGHnzw
QZVHIqegbabblKaew8WC8jrRxjx8+LA0aNBArrvuOtm7d2/k/rVr10rfvn0d
KCnRf/CeDVqbMpr+zEhl/ODtt9+WMmXKyOOPPx65T4/Ff/vtt04VlUitn9Fr
BIJMr0VIZl3RuXPnIm3rJUuWRO6fNWuWI+uUiDRrHRf08SeUP9m67qeffpKM
jAypUqWKHDx4UN2HftGuXbvKb7/95kZxKU2FpY7Tkq3rZs6cqX7ugQceUF9j
T8DBgwfL6tWrXSglpbOw1HGata5LRIcOHdTPvfzyy6ovZejQoTJ79mw5f/68
SyWldKT7HcJSx2l6fkq8fZg4l9NrA9FHOWnSJDUP5fjx4+4WlNKO7jNwcg6H
CfRnSbzjdUeOHJHy5cvLlVdeKaNHj5bJkyer+4ichDkbQR2PK411vC6euSk/
/vijeuy1117LvJFr9LxK09bpOEWv94lnz5aPP/5YPRZzTcL2+UPm0P17QR0D
L42eh1nauerWrVvlueeeU4/Ny8vzpnCUdvBZrvfTCuvnejyv8fPPP1frcwoL
C+Xyyy+PmbmzZ8+q9T1EyYq3Dgi60uryd999V1auXKnmMDdu3FieeOKJSx6D
tQVY07Nnzx63i0shpsfBwzCnCa8B17Wzu+nM4V+77w8aNCjy/zjva9SoUWQO
CsblsF4VdSDWGvz+++8+v1IKMv1eDMM4uO4rSeWGY+zfv1969uyp+i1R/2Fd
OMYc5s2bp8bITYAyolxvvfWWGq/HXFCUD3PUMMZI5tJzT5ze89wPeswjlZv+
PezatUu9h5G5ZcuWyddff23MPJQ1a9bIjBkz5NVXX41kDmv8cnJy1PVUUBeH
9dw8DPR7LSxSqeuCMFby5Zdfqjp40aJF8scff0Tux3koslirVi01N3vkyJFy
6tQpH0tKdvR8xDD1n6RS1wWhrsceS9nZ2apeQ86sUA936tRJvZaqVatynZ+B
wpg5SKauC0IdB3ouKDJltz/EuHHjIq8J6yPILGGdf5JMXReEOg5wvpaZmSm3
3nqr/Pnnn5d8H3Oy9Wty+1pJlLgwjRNES6SuC9JnzhdffKHWGL333nu233/0
0UfVa7rqqqvUuR+ZJcyZS6SuC0odV5p9+/apPZOwVxnO+7j+yDxhzhzEU9cF
qY4rCfI2ZMgQtYaie/fusn37dr+LRDbCnrl46rog13EffvihGpvDntK9evWS
Fi1aqPW1QXtNv/zyi5qTh3F99AFh3BF7P4XxcyPsmYOS6rqg13E6c1hb++ST
T8pDDz2krmWyfv16Y8bvS4L54tibHmOJmPODPp8XXnhBre24++67pUuXLmr+
jylzf5yg+y1zc3P9LoprSqrrglYfxHLy5Ek1bwb1RN26ddWaeMxPMX39w0cf
fSR9+vRRZUVdhzF8XHNs27ZtMn78eLVuGNeyxmeK6a8lXmEdn4tmV9cFvY6z
g/flM888o15fvXr1ZNWqVX4XKSbMH3/kkUfUvDo76P/RaxmRvbCs7UyXzNnV
dWGp46Jt2rQp8hrvuusuOXbsmN9FsoVrrGBcH+efsdZG/fDDD3LFFVeo14Jr
taAtGgb67xN21rouqHUc2l5YU/Tzzz/HPF/D9V/1+xRjBt98843HpYwPrp+J
vekrVaqk5mvHkpWVpV4LXtOhQ4c8LKF7EtmfJ8iwDjzodRzWObRv3171l3z2
2WcxH1etWrXIa124cKGHJYwf1uTrMmKMIxasH9aPC8ta4bDvhaLp9fBYixpU
zZo1i7z/BgwYYPsY1H96fZbJf1fsPdO7d291jaONGzfaPgavBesk8DoqVqwY
VzsZa5iw7tjkz9V0GC+AILxOvE/wfom19u3OO+9U7TFkKtb8ZdQF2J8Tr7V6
9epq33dTYRy/pDX3O3fujLyWePsc9N8ZN/TfrlixwqHSOof7ofgP7wu9p29J
nwuvvPKK6sPDXu54v9pBHzuOgT1xR40aFYhxulhQfj13dPHixXH9jL5emT5n
wg1rMaZNm2bMOl7u++UPlAPvA702Bze8T/B+iVVG9K/n5+fL8OHD1T6cer8W
QN8J+gIxRnDNNdeocS+7dQdB8f3330v9+vVVP1CPHj0SnjuK3yHGnzG+p3+/
aB9gHqoJ7U69p7+JdYATTKrL8ffG3916zoX3Bd4f8Xwe4JqvWK+KNTv4GcyT
QnbxNfYqa9Omjfq+yW3K0mB/NfQToR2NPqMdO3akdDz8/XU7x5R2Z1jX0WmJ
7OPsluj2o/4MSOZzDuNU2GtowYIF8tprr6nM4fyuuLhYjc8FeQ8itIXxmYH2
ZMeOHdXrdAo+70xpd+ox40SvGRUE1utYet2mKKn9aEL7xkTY0+XGG29U9Rz6
Nt1gSrsz0WtGBYUf1/hKtf2YrjZs2CD33nuvPPvss+pat17ws92p35tNmjRx
/bm85OU1vpxsP6Yb7JeE/ZPQR2TXJ4s6z801uH61O/XzhWF/WdDzSfG63ML2
Y+owDof9A7GmJ9a1x/r166fWHLjN63anHk+M9/qIptN1jhvj4Gw/OgNj+LhW
O8YV0V9pB/NMce7j9RxnL9qd1usjBr2us9ZxTmaA7UfnYM4y1m5i36R169ap
PlfrDXsoYZ5sUVGRWsPqF7fbnWGp65ys49h+dB7aiQUFBWoeJT6zMK4YfWvd
urXcd9990qBBA7X3hN/canda67qg9mHqMfBU6zi2H92DsUVrvVHazbS9Op1u
d+o+TLzXgvbeso7HJfuZwfaj+3Ctv1jXLbO7Yd2giZxsd+oMY9/gIEF5kxmP
Y/uRUuFEuxOP09kNyue7rp9R7kReJ9uP5KRU2p16Hibej07Oe3MDypdIm5Lt
R3Jbsu1OPT8Y81NM/dxHuVC+0uZps/1Ifki03YnH67mYpo4f6LyhnHafC2w/
kinibXdaxw/w3jUJyhNrXIDtRzJVPO1OnC+Zljtr3vT5JtuPFCSltTujc+dX
uwzPG503th8p6GK1O/Ee1rnzo1/F2l+CcqA8bD9SmNi1O7HnIPa91m1Qr8YR
8DzW62nrvQ/ZfqQwsmt3litXLvL/OIdyE45v97xsP1I6sGt34padne14PYPj
4bjRz8X2I6Uj3e7EHk06C9iPENceTLXewc/jODiePjaeh+1Hov/ygWvSZmRk
XJQ9XGs30Xzg8fg5a9awxgrHZ/uR6FK4JiYyYm0HNmzYUK2XKgm+j8dZfw7H
wfGIqHTYVzg6e5mZmeq6R7q+wr/4GvdHZw0/T0SJKywsVHvoR/eBYF9s3Kz3
4XF4PBGlDmNrDz/8sLpejDVn+Br3m75WiCiIrHNI9M3kNUJEQWbNW40aNS76
l7kjcpY1b1jjlpeXp/4f/+q1ecwdkTOi84avrdcZtq6JZe6IUmOXN4i+tjdz
R5S6WHmD6MzpxzN3RMkpKW9glzn9c8wdUWJKyxvEypz+eeaOKD7x5A1Kypw+
DnNHVLJ48walZU4fj7kjspdI3iCezOnjMndEF0s0bxBv5vTxmTui/ySTN0gk
c/p5mDtKd8nmDRLNnH4+5o7SVSp5g2Qyp5+XuaN0k2reINnM6edn7ihdOJE3
SCVzuhzMHYWdU3mDVDOny8PcUVg5mTdwInO6XMwdhY3TeQOnMqfLx9xRWLiR
N3Ayc8DcURi4lTdwOnPA3FGQuZk3cCNzwNxRELmdN3Arc8DcUZB4kTdwM3PA
3FEQeJU3cDtzwNyRybzMG3iROWDuyERe5w28yhwwd2QSP/IGXmYOmDsygV95
A68zB8wd+cnPvIEfmQPmjvzgd97Ar8wBc0deMiFv4GfmgLkjL5iSN/A7c8Dc
kZtMyhuYkDlg7sgNpuUNTMkcMHfkJBPzBiZlDpg7coKpeQPTMgfMHaXC5LyB
iZkD5o6SYXrewNTMAXNHiQhC3sDkzIGXuTtz5owcP37cteOTe4KSNzA9c+BV
7ubPn69uFCxByhsEIXPgdu62bNkiDRs2lC5dujh6XHJX0PIGQckcuJW7o0eP
Sk5Ojjpup06dHDkmuS+IeYMgZQ7cyN0bb7whdevWZeYCJKh5g6BlDpzMHdqU
PXv2lDZt2jBzARHkvEEQMwdO5A5tytzcXFmzZo3KHTNnvqDnDYKaOUg1d2hT
jho1So0RMHPmC0PeIMiZg2Rzp9uUe/fuVV8zc+abOnVq4PMGQc8cWHM3d+7c
Uh9vbVNqzJz58HfG+zTIeYMwZA4S+XugTTly5EjVptSYOW+dOHFCNmzYIHPm
zJGTJ0/6XRxPhSVz8UKbskePHrJnz56L7mfm3Hfq1Ck5cOCAbNy4UaZPny73
33+/3HHHHXLo0CG/i+apdMqcblOuXr36ku8xc+7BHNZ169ap/iq0L4YOHSrt
27dXv++bbrpJ9u/f73cRPZVOmUObcsSIERe1KTVmzj3I3CeffCITJkyQ119/
XZYtWybjxo1j5kKeuVhtSo2Z886xY8ekqKiImQtx5tCm7N+/v22bUmPmvMPM
hT9zOGevXbu2DB8+XJ1T2N1uu+029Xto1KhR5D6MB5HzmLnwZ27r1q0xs6Zv
tWrVYuY8wsyFP3PxQJ8125beYOaYObj99tvV76Fjx45+FyX0mLn0ztz58+fV
mKxeP9eiRQv5+++//S5WqDFz6Zu5KVOmyOjRo2XgwIFSpUoVqVixolx//fWS
l5en7n/zzTf9LmIoMXPpnbkxY8ao8VmM106aNEleeukl9TXuZ+bcwcylb+bI
H8wcM0feYuaYOfIWM8fMkbeYOWaOvMXMMXPkLWQOe2jozO3bt8/vInlKZ45z
C8kL586dU/s+DRs2TL3vbrjhBlm/fr2cPn3a76J5BvuH9OvXT60vw+/Djl5P
T5QM5Om7775TY5/jx4+XIUOGSLNmzSQzM1Nq1qwpjz32mBoPxfdnz56t1l6F
XatWraRbt25qLBh1/pIlS2Tp0qXqGjUYJ+7Tp4/av4IoGdbMYe7BxIkT1fvK
esN96ZQ51PG4ZWRkSJ06dSQ7O1tuvvlmqVevnlSvXl3N+920aZPfxSQKDeSt
fv36UqlSJSlfvrxUrlxZfY19mcaOHavWnxGRc5C5BQsWROb8Tps2Td555x21
/yD2RyMiZyFzROQdZo7IW8wckbd05rZv3y6LFi2S4uJitY881o9t3rzZ59IR
hQ8yt3z5cjU2snDhwkjmsDcd9uRZsWKFnD171u9iEoVG2bJl1Xg4+imt2dq9
e7e65i+u64YcEpEznn76adWutLN27VopU6aMGifX10ckotSUtJYC13eoUaOG
an9ibg4Rua958+Yqc40bN/a7KESBF2stgVXbtm0j8zHTYf4pkVt27dql5lNi
zUBJ17rs3LlzZB70zp07PSwhUbjMmDFDKlSoIFWrVpWVK1fGfFy7du0imdux
Y4eHJSQKl4KCAtUnmZWVVeK12Zo2baryhnU9bFsSJQ/rUrEfBa75i/Xidg4e
PCjVqlVTmcO1uIkoedhzoWvXrvLVV1/Zfh/9KzNnzlR5Q13HdiVR6jDnKz8/
X/2LOk07cuSIzJs3T60Xb9mypaxatcrHUhKFB/aqwP4n6L8sLCxUN/RjTp48
WXJycmTAgAFqX6Z4xhSIKH7btm1TawpmzZqlMoc5zuhXOXz4sN9FIyIiIiIi
IiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiIiLy
3P8BqFMfvA==
    "], {{0, 224}, {221, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{221, 224},
  PlotRange->{{0, 221}, {0, 224}}]], "Input",ExpressionUUID->"78bc0833-6442-\
4e59-988b-b1e59d495b5b"],

Cell[BoxData["NtadZ5"], "Input",
 CellChangeTimes->{{3.8340000971723757`*^9, 
  3.834000098695804*^9}},ExpressionUUID->"14a88f40-81a3-48d9-9063-\
8a937c0a73c5"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Zeta]", "2"], 
    SubscriptBox["\[Zeta]", "3"]}], TraditionalForm]],ExpressionUUID->
  "06f3b970-fd19-4fb9-951d-9617196ae79a"],
 " order"
}], "Subsection",
 CellChangeTimes->{{3.834000199160877*^9, 
  3.834000207767029*^9}},ExpressionUUID->"6289f7a9-80ca-4fcd-88a7-\
f1de721b09d9"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XuwTfX/x3Hn/JTCcJBLjEEmmiK6/JEomu7+yHFpVKR8kVSc4cvUwbhf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    "], {{0, 281}, {283, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{283, 281},
  PlotRange->{{0, 283}, {0, 281}}]], "Input",ExpressionUUID->"ef12e470-9dca-\
4afc-9ae0-978c1ec5a458"],

Cell[BoxData[
 RowBox[{"NboxZ2Z3", "[", 
  RowBox[{"4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.83400038837604*^9, 
  3.8340003923024197`*^9}},ExpressionUUID->"8c4ba5c5-d620-488f-a008-\
3cd8d20425d2"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XlsVFUbx3FBBAWCArIaAkgEIyCoaERQNO78IatBBdwAKyoQeCHIEgRa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    "], {{0, 241}, {273, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{273, 241},
  PlotRange->{{0, 273}, {0, 241}}]], "Input",ExpressionUUID->"618a38bb-73a0-\
42d9-b3db-8bad509e3b70"],

Cell[BoxData[
 RowBox[{"NtriZ2Z3", "[", 
  RowBox[{"3", ",", "4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.834000449562207*^9, 
  3.8340004526937733`*^9}},ExpressionUUID->"4683ece8-b76b-4a26-ae7a-\
0cfe8be70562"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XmMFNUWx3E2RYWwyh4CSAQjIKhoRFAwigt/yDYGFVR8gIgKBB4EWYIs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    "], {{0, 251}, {293, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{293, 251},
  PlotRange->{{0, 293}, {0, 251}}]], "Input",ExpressionUUID->"ac4b14a9-a3aa-\
4480-9cdc-f66207a60717"],

Cell[BoxData[
 RowBox[{"NtriZ2Z3", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.834000488311516*^9, 
  3.834000494790457*^9}},ExpressionUUID->"3c243b68-04d6-4ec4-bc34-\
cd5c3ffb9af7"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XuQzfX/wHGrjcTIJdfGWJloiqjUJIqm+/4RolER9UVSYfgytRixy7rl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    "], {{0, 261}, {293, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{293, 261},
  PlotRange->{{0, 293}, {0, 261}}]], "Input",ExpressionUUID->"87e97109-610a-\
4eac-a476-1b9e39c68fdc"],

Cell[BoxData[
 RowBox[{"NtriZ2Z3", "[", 
  RowBox[{"3", ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8340005329513397`*^9, 
  3.8340005371891108`*^9}},ExpressionUUID->"469342b7-38c3-4c51-85d4-\
7a8aa5c53d86"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3X+QTfUfx/H4bhRGIfLja5CJxo+o1CQqTemHP0I0FEpfJBXiy8iPEXbt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    "], {{0, 271}, {284, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{284, 271},
  PlotRange->{{0, 284}, {0, 271}}]], "Input",ExpressionUUID->"94da78ca-b749-\
40e6-a3c3-18e5f6d80611"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NtriZ2Z3", "[", 
   RowBox[{"2", ",", "3"}], "]"}], "[", 
  RowBox[{"4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.834000588016397*^9, 
  3.834000592049959*^9}},ExpressionUUID->"4ef1fcc1-50ee-4b4c-aeb0-\
a3ca3b286650"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3X2QzeX/x3F8NwrjNvdjkInGTVRqEkVTIn+EaCiUvlZSYfgycjOKZd3f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    "], {{0, 291}, {304, 
    0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{304, 291},
  PlotRange->{{0, 304}, {0, 291}}]], "Input",ExpressionUUID->"cd4fe078-b7f5-\
43a7-93c2-7adc1727ac79"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NtriZ2Z3", "[", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], "]"}], "[", 
  RowBox[{"4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.8340006499976063`*^9, 
  3.834000655267009*^9}},ExpressionUUID->"507a198a-8436-4f9b-a611-\
586e01e59f1c"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XuQzfX/wHH8NkrGNWIbg0w0Ll3VJIqmdPFHiCaF0jfaVIgvI5cRdi3r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    "], {{0, 271}, {
    304, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{304, 271},
  PlotRange->{{0, 304}, {0, 271}}]], "Input",ExpressionUUID->"5fc51cba-b32c-\
4b5b-9f49-1d7d63754b13"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NtriZ2Z3", "[", 
   RowBox[{"2", ",", "3"}], "]"}], "[", 
  RowBox[{"{", 
   RowBox[{"4", ",", "5"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.834000692081592*^9, 
  3.8340006975600758`*^9}},ExpressionUUID->"0516e68b-8d3b-48e4-bd0c-\
f21aaa70f977"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XmwzfXjx3H8FNH4RlGYpmSiKe3+qLRoSos/omgotHxdSZv4MrKMbNmy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    "], {{0, 211}, {320, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{320, 211},
  PlotRange->{{0, 320}, {0, 211}}]], "Input",ExpressionUUID->"67dff99f-366d-\
4477-ab16-ff9567d242fd"],

Cell[BoxData[
 RowBox[{"NbubZ2Z3", "[", 
  RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.834000764033107*^9, 
  3.8340007675704527`*^9}},ExpressionUUID->"da68c3ec-b85c-4170-bfdc-\
b5a604b90581"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XuQT+UfB3D8tlYxW0skjSmZaEL3PxJFU6n8UWEbFRVZSUURI5dRrPud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    "], {{0, 191}, {313, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{313, 191},
  PlotRange->{{0, 313}, {0, 191}}]], "Input",ExpressionUUID->"b12e83e8-ef01-\
4877-bdbd-863d2f49dbc7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NbubZ2Z3", "[", 
   RowBox[{"1", ",", "2"}], "]"}], "[", 
  RowBox[{"3", ",", "4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.834000978523121*^9, 
  3.834000984415416*^9}},ExpressionUUID->"22bddfb5-f360-4b61-a65a-\
cd89f1c98183"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XuwjWX/x3H8VIpRlJKmsWWiCZ3/SCmazv6oRKPSQQ+SiuLRCI2wKdqF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    "], {{0, 201}, {343, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{343, 201},
  PlotRange->{{0, 343}, {0, 201}}]], "Input",ExpressionUUID->"21f7d956-953a-\
4825-ad3d-08ed6de5558b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NbubZ2Z3", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], "]"}], "[", 
  RowBox[{"3", ",", "4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.8340010278452387`*^9, 
  3.834001032583271*^9}},ExpressionUUID->"ebd36afd-64ed-41dc-ac3a-\
49d50fe2592c"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XnMVNX9x3F4fo+C1iDgWhoj1FSNitYljVYrGLfKH60IxgUXrCBiq1YL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    "], {{0, 221}, {343, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{343, 221},
  PlotRange->{{0, 343}, {0, 221}}]], "Input",ExpressionUUID->"464ef5fd-1f52-\
4666-9df6-1634f53d2e94"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NbubZ2Z3", "[", 
   RowBox[{"1", ",", "2"}], "]"}], "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.834001084605339*^9, 
  3.8340010903249826`*^9}},ExpressionUUID->"71839ff5-24de-425d-9c2b-\
28b66901def1"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XnQlfP/x/HqF4UmJSmMIUaZkmx/SCFjb+arUsYSla9IlpJvJi0T7Ugp
EqNVWUIl2saeqYlpLBWhEplWpQjTouXz8/rwOa5O57rvc99nubbnY+b69r3P
fTvnc67rOu/zeX/Wev/tft2dlSpUqPC/qn/9z3W39br0gQdu6922xl8/XN/t
f127dLuj8zXdet7R5Y4HLvjv//314Jd/Hf+pWKFC5b/+NQAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAACA0Ni4caOZ
MWOGeeGFF8y4cePM2LFjzZQpU8wXX3xh9u/fH3TxACA05s+fb5566inz7LPP
pmLm6NGjTfv27U3r1q3NyJEjzS+//BJ0MQEgcJ988onp3Lmzee2118xPP/2U
enzv3r02lp5wwgmmZs2aZsCAAWbPnj0BlhQAgtepUydz5pln2nql4qTXgQMH
TLt27UyFChXMMcccY5YuXRpQKQEgHE455ZRUTNy0adMhvx86dKj9vY4xY8YE
UEIACA+1V1arVs2cc8455ueffz7k98OHD0/FzCeffDKAEgJAeHz88cfmiSee
MG+++WbG39944402Xh555JG27RNIAvV5LliwwB6zZs0yjzzyiO8xefLk1N/S
V5psGzZsMHXr1jWVKlWy7Z47d+4MukhAXv3www+pmKic6+yzz07lVbkceh49
n55Xz6/XQbwpXj744IPm6KOPNrfddpv5+uuvgy4SkDPFLtULVQdwbfmZDt33
l1xyiT1atWplHn74Yd9Dv3d/q//O7zn1enpdvT4xNB7efvttOzbz8ccfN3fc
cYdp3ry5eeyxx7i+//j+++/NG2+8Ycf7q29M41mnT5/O90nIaV7G/fffn7EO
6WKjYp+u7YcffpiX19Tz6Pn0vH6xVOVRuVQ+RJOLmYMGDTK33nqrufrqq83g
wYNtO43GHSXVvn37zJw5c+wY1REjRti+sIceesjcd9995uKLLzY33HCDmTRp
ktm2bVvQRcU/1K44atSoQ+KkYpfqhbqGxY5Vej29rl4/PYaqnCov7aHRtHv3
brNmzRpbn6pXr55p0aKFnR/0559/Bl20QLzzzjumS5cu9hyorqmx/b/99ptZ
sWKFGTZsmKldu7Y5+eST7XdNUs9RWKh+p/w3PU527NjR1vvCROVRudLjp8qf
r/ouikuf/7vvvttex9NOO83MnTs36CIV3ZYtW8y1115rZs6cmfH36hdTfVPn
SLEzbJ/LpFA/i77bvbFH9bmoXA+VU+X1ll/vh9gZPUuWLEldw4suusj88ccf
QRepqGbPnm3H+6tdd926dRn/5ptvvjGHH364PUfNmjWzuTyKQzHFGytVZ1Mb
YlTb4FVuld9b9yR2hodyzGXLlpnvvvvOt71y165dqXigMUeff/55kUsZrH79
+pmKFSua6tWr23VM/Jx00kn2HOlcbd26tYglTCa1DXpjpdpG1KYcl/ZAvQ+9
H70vb+ykvyhYWuutTZs2tr/no48+8v27WrVqpa7bK6+8UsQSBm/IkCGp966x
V34aN26c+ju/+ihyp1iivmZvvTLu89P0/rz1Tr3/uHw3RE3Tpk1T16FHjx4Z
/0b1zxo1aqT+LirtQ/myfPlyc+edd5quXbuaxYsXZ/wbnSOt/6Tzc9RRRyWu
/aJYdO9570XlsEmJHXqfer/uves8JO2zWAw6z5qH4HdfXXjhhTbv1Pn3W39D
dabKlSvb63TccceZtWvXFrLIoaTx/Zs3b/b9/apVq1LnSGPxkF+6fzWnxsUL
neOotlfmSu9b79+dC52XpHxvFJr3O1nfT5k8/fTTtq+3T58+Ni5korE0eo4q
VaqYgQMHJnqcph+dFzcn//XXXw+6OLGivg93HychD8+WN1/X+aGPqPzSv5M1
fsHve0jjaHr37m369+9v3n33Xfuzo74f9RlrjNGxxx5rxydmWvco6b766itT
v3592z92++23Myc/j5QjUbf0l17n1PlC2XjrlvoOyqa9Y/369Xa9Ya35pu8u
zQfUfAT9fMstt5iWLVva3ycxJy/Njh07bP+Z2jfUl7Zy5cqgixQL6d/7fnkS
/uZt5yRXz05Z6paZaDyhxjC89NJL5rnnnrMxU+2b06ZNs+Mz2UPtUGqj0HeJ
8vG2bdsyBiRPdN+6+Y763ifnzI7Ok8vVdf6Im/7KU7dE7rRX0umnn27rmepb
R+70vePu5SZNmvA9VEY6Xzpvro2T83ewXOuWKL9FixaZyy67zNxzzz1m9erV
QRcnFtLjJfdy+ei8ETcPRd0yONpHTvvKqe8s01gD1TnpByobb7zUmhXEy9zp
PBI3qVsGTeMwta+x1oTbvn17xr+599577ZpHyE56vET+JD1uUrcMlsb29+zZ
045XVX95Jpq/r7womzU63HyDJI+fIV4WXhLjJnXL4GnNje7du9v95N5//307
lsB7aG+5hQsX2j0LtAZxNtz4EN3LSRxXp3uYeFkc3rgZ99hB3TJ4yrP79u1r
55Fr/LDGq6Yf11xzjbn88stNgwYN7J4g2dC9610vUXvFJGVcjXc8kerlKCxv
v1BcxyFRtwwPjVktaV+s9KOsc/sUJ73rfem6xz1fd/c2/ePF442bOv9xQt0y
XN56660S97ZOP7QeaXl415mNc77u2iT0XpPSvhYWOt/uHovD3CrqllD9Ms75
ut6Le29xel9REpdrQN0SXnHM1719PnGo40SZt/8xavUy6pYoSZzydXefs75o
OLj1kKLUtkndEtmIQ76ue9vd51GvL8eFroP7Pg577KFuifKIar7uzclZLzhc
dD3CnqNTt0Suopavay4AOXl4uRxd1ylMqFsin6KSr2tsiytjFOrESaTr4q5R
WMZ+UbdEoYQ9X3f7j9NPHm6uH13XK0jULVEsYczX3ThAlYv7Ptx0fdz9E1S+
Qt0SxRa2fN3NJ6ffJxqCqmtSt0TQwpCvuzqmyoHocPdNsb5rqVsiTILM1107
5qRJk4r2msidG3tU6LomdUuEVRD5Ou2Y0VWMdk3qloiCYubrbn1b+sqjybVr
5nsdaOqWiKJC5+v6DDAeM9q84zXzFdOoWyLKCpmvu/YwPT+iy90fuY55oG6J
OClEvq74G4U1H1Ayt6aKrmcuz0HdEnGUr3zdzZPUcyH63D1R1vmU1C2RBPnI
191aHOwhGQ+uL68sa3dQt0TS5JKvu3k/fE7iweXnuq6loW6JpCtrvu76WsnL
48XdAyV9b1K3BP6WTb6uv5k8eXKqjnHFFVcEU1gURPPmze11PeOMM0znzp3N
woULU7+jbglk5pevu7HP6ceoUaOCLjLywK1FnH60adOGuiWQBW++XrVq1Yyf
J3ewllG0+cXL9IO6JVAy1S+Vf5f2WVIdhHlA0aT8O5t4OWTIkKCLCkSC1irK
5jPFmkbRdPvtt2d1ffV3AErn146ZfrBGRzRlm5ezJx6QHeqZ8UY9E8gftVFe
eeWVpX6e1FdEe2Y0Zdue6R13BOBQGtfuxpdUqVKFfvMYKy0/Zz1pwJ/GZ7r1
itz4Ejc+0409cofGIBEv48EvblavXt3+qzmVxE3gX4qL3nkeGteeaR6Q2i3d
fCHmAcWLmwfUoEED236pfFxxskmTJsRNwMObh6suWVofuJtvrv8G8eHugfS2
aeIm8De/PDwb7jPEPLp4cOsa6bpmQtxEkmWTh5eG9TPjJZv1M4mbSKKy5uF+
3Drt5Ofx4O6J0tZpJ24iKXLJw/249Y/Iz6OttLw8HXETcZaPPNwP+07GQ3n2
nSRult3evXvNzp07gy4GSpCvPNwP+5tHXy77mxM3y2bq1Kn2QPgUIg/34/oO
WKMjmtwaLOXtyyNuZmfZsmV2/fsbbrgh6KLAo5B5uB89v+sL4vMSLbpeLg/J
5T4hbpbs999/N+3bt7fnp127dkEXB/8odB5eEjfvjrWNosW1R+djnTfipr/x
48ebevXqETNDoph5eEll0GurHIgOd9/kKxchbh5KObn2o2vZsiUxM2BB5OEl
cZ8V1uyIBteOme34omwRN/+lnFxzBObPn2/jJjEzOEHm4X5o14yOfLVjlvT8
xM2/c/KBAwfaMUbEzGCEIQ8viWvXDEMMhz9XxyzkfhVJj5suJ1+/fr39mZhZ
XGHLw/24+ZSM1wwv73jM0uZJ5iqpcdObkzvEzOIJYx5eErd2R4sWLYIuCjLQ
dSltLY58SmLcVE4+YMAAm5M7SY+Zu3btMosWLTITJ040u3fvLshrhD0P96PP
hFvPnf6gcHFji4q9V0WS4qZycq3XvG7duoMeT2LM3LNnj9m0aZNZvHixGT16
tF2j/Pzzzzdbt27N6+tEJQ8viVvzQfXjKMT5JNB1cPlKEGuqJCFuupx83rx5
h/wuSTFTc+rff/992/+l+nafPn1MmzZt7Ptv2LCh2bhxY95eK2p5eEncug/k
6OHgcvIg11OJe9xUTq7PsDcnd5IWMz/44APz2GOPmeeff97MnDnTDB06NK8x
M6p5eEm8OXqUY38cuH7yMOwfmSlu6l6fPHmyjTf6N4r3vl9O7iQpZqb7448/
7HXNR8yMQx5eEjdms1DjAFG6MF4Db9ysW7fuQftcumPUqFFBFzNrysm7deuW
MSd3iJm5x8w45eElcXUcvddCj23BwXS+3T0WtvtLcbNOnToZ46U7otKHqD4O
1Xf69+9v2/AyHeeee659T40aNUo9FpX3l6tcY2Yc8/DSuLbNOLZhhZXOs853
0G2YfrzjRP2OqPQhLl++3DdWuuOEE04gZpYxZuoejnMeXpL0NiwUljde6ryH
8XtKa2CVFjN16DOjnCwsR3nPpcbYkJuXLWZ62+HDlicVg7dPqFOnTkEXJ9Z0
fsPS5+PHfR6idpR3vcPzzjvP/vdt27bN74mMgFzqmbpPopBrFIra14ibheWN
l2FuP862nql2BX1uwnKU9TvowIEDdgy3Wz+zefPm5tdffy3QWQ2nfPabJxFx
s3CiEi8lm/ZMvY8o1zFGjhxpBg0aZB544AFTs2ZNc9RRR5kTTzzR9OrVyz4+
YcKEoItYFMTM3BE380t1nyjFS6e0/DzqfSSKmYMHD7bjuTW+e/jw4ebRRx+1
P+txYibKwhs36U8vP29/T5TipaO46e4Db/0y6vES/yJm5k963Iza5z1oOl9R
jpeO8m83Hi0JY++ShpiZX95xSBqPl5TxV7nSOhtuvHpYxxOVhcvTkzimJO6I
mfmnz7urZ+jQODj40/nx9itHPV4KMTO+iJmF4+0T0Do85GgH0/lw6xPFLb4Q
M+OLmFlYys1dG6dyzyit1VBIOg/e9Qni1oZBzIwvxUw3Hlcxc8OGDUEXKXbS
c/Uk1znT65ZxycXTETPjaf/+/XYfuX79+tnre+qpp5oFCxaYP//8M+iixZL6
ObzjUHKZ71sIimcaF1mIz7nep7fdUuchiPXVi4WYGR+Kh19++aUdizps2DDz
4IMPmqZNm5pq1aqZ448/3tx00012fKp+P27cOLuWHvJHscPtyxaWfN3FykK1
K3rzcB16/2H6rigEYmZ8eGOmxvI//vjjdjy/99BjxMzC0thDt3+6Dq2np3bl
YsaS9FiZz5ip96H3410nUO83qmMuy4qYCRSG+j68sVP1MeWwhWzv9IuV+YiZ
em7v+tMuVsatj6c0xEygsNJjpw6ttThr1qy8vUZpsTKXmKlyetdTdbEyzm2W
JSFmAsWh2NmxY8eDYo/qbIp15Y2f2cbKssZMlUfP661T6lD5k1avTEfMBIpL
7YFa18HNw/TGT9Xn1K9SWttgWWNlaTFTr6fX1eunx0mVU+WNe99OtoiZQHAU
q9TXnB4/XQzVeEe1Iarep7Fi5Y2V3pip59Hz6Xn1/Okx0sVJlSsp/TplQcwE
wkHxUHMQlP9qD6byxsXyHHo9va5eP6lj8rNFzATCSbFL/Sz6bGpOjXdsTy6H
6pBuHwY9PzGybIiZQHQovmluQi65OXJDzASiR7EzvQ+emFkcxEwgusoaO/mc
546YCURftrGTz3nuiJlAfJQWO/mc546YCcSPX+zkc547YiYQX+mxk8957oiZ
QPy52MnnPHfETADIHjETALJHzASA7BEzgfj67bffzOuvv26mTp1qpk2bZnbt
2hV0kSKPmAnEk/Z70p552ntUMbN3796JXy84H4iZQPxoPz3to6c9KJYtW2Yf
mzFjhhkyZEjAJYs+YiYQP3PmzLH7M0+cODH1mHJz7TuK3BAzgXjZtGmTadas
mV0nc8eOHanH+/bta2bPnh1gyeKBmAnEy8iRI02lSpXM6NGjU4/t3bvXXHXV
VTaeIjfETCA+tm3bZho0aGDq1q1r1q9fn3r8vffeM127dg2wZPFBzATi48UX
XzQVK1Y0N998c+ox7RepeZNLly4NsGTxQcwE4mH//v12H0l9nqdPn556fOzY
sXy+88jFTO1fDCC6Vq9ebY444ghTs2ZNs2XLFvuY9trt0KGD+fHHHwMuXXy4
/enZ7x2ItjFjxtj6z5VXXml/Xrt2renZs6eZN29ewCUDgPC57rrrbMx84okn
bF9Qnz59zLhx48yBAweCLhoAhIraMt3+5+ojHz58uJ0HtHPnzqCLBgChs337
dlO5cmVTpUoVM2jQIDNixAj7GADgUN9++62tY9auXZt4CQClePfdd23M1Fwf
+nMBwN/y5cvNfffdZ2Nmr169gi4OAITWwoUL7fpuzzzzjDnssMN8Y+a+ffvs
+nAAkGSvvvqqeeutt+waHI0bNza33HLLIX+jtY20Jty6desCKCEAhMeGDRtS
/19zUxo1apSaA6RxmVpvWHVQrXW0efPmoIoZOwsWLLD7H2uMVyZaP2rx4sVF
LhWAsti4caPp3Lmz7TdX/VPrsk+aNMlMmTLFjnFH/lx66aV23ZOhQ4fac6z5
/Trf2kNEY2O7dOly0Fp8AMJpzZo1NkYqZs6cOdN89tlnzAMqAPW36dD8fs0l
OPPMM81ZZ51lTjvtNHPccceZtm3bmiVLlgRdTAAIBcXL+vXrm+rVq9u5BDVq
1LA/X3HFFbZPTmMZAAB/U8x86aWXbDux5l2NGjXKvPzyy2bRokVmz549QRcP
AEJFMRMAkB1iJgBkj5gJANlzMfPrr782r732mt07XvMGJkyYYNfGBwD8SzHz
jTfesGs6v/LKK6mY2b9/f9OuXTsza9YsO18VAGDs/vEaz65+cm9s1H4iLVu2
NGeffbaNowAAY+666y6bl2eidfK1X7LGuXv3mAeApNI8VT/aT6ROnTo2f3/0
0UeLWCoAiKZmzZrZmKm1pgAgyfzWMvJq1apVaj7677//XoRSAUD4aA0UzSfX
mkVbt271/bvrr78+tY7HqlWrilhCAAiPp556ylStWtUcc8wxdq1nP61bt07F
zJUrVxaxhAAQHn379rV94ieddJKZN2+e799dcMEFNl5qXThycwBJpXWFGzZs
aMaPH++7v6fWya9Vq5aNmd27dy9yCQEgPLRnRYcOHcynn36a8ffqHxozZoyN
l6prkpcDSDrNmezdu7f91+29JNu3b7dr5Gu99hYtWpi5c+cGWEoACAfteaz9
f9weyTrUj659mNq3b2969Ohh91jLZkwSACTFihUr7JpGY8eOtTFTa3SoX4j9
6gAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AACgZP8PLhhSNA==
    "], {{0, 211}, {333, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{333, 211},
  PlotRange->{{0, 333}, {0, 211}}]], "Input",ExpressionUUID->"aa5d47eb-7bb0-\
48de-af75-fe1bf64b0168"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NbubZ2Z3", "[", 
   RowBox[{"1", ",", "2"}], "]"}], "[", 
  RowBox[{"3", ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.834001144331071*^9, 
  3.8340011515564737`*^9}},ExpressionUUID->"0f1b2be0-f627-4415-bee5-\
510823aba711"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XeMVFX/x3Hgh4poUFBEMQbRiAZ7+cOOxvIof9jAWMD2uIjYUB8IggRp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    "], {{0, 231}, {329, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{329, 231},
  PlotRange->{{0, 329}, {0, 231}}]], "Input",ExpressionUUID->"e0ecae20-3e2c-\
4081-a956-4f44438509ef"],

Cell[BoxData[
 RowBox[{"NbubZ2Z3", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", "4", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.834000817802459*^9, 
  3.8340008237942038`*^9}},ExpressionUUID->"5e79a70c-c2fd-4dd4-9037-\
cb8e1e60a27c"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XeMVFX/x3Hgh4pKeATFgjELGktU7H+I3dj5Q1AwiIDlcRGxoT4QBAnS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    "], {{0, 221}, {329, 0}}, {0, 
    255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{329, 221},
  PlotRange->{{0, 329}, {0, 221}}]], "Input",ExpressionUUID->"ef3dcc68-f9a0-\
408b-84e2-04c9c1e59a28"],

Cell[BoxData[
 RowBox[{"NbubZ2Z3", "[", 
  RowBox[{"2", ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.8340008700965347`*^9, 
  3.8340008743135357`*^9}},ExpressionUUID->"f2898727-dd69-41ed-bf6d-\
d66f92a5e11a"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XnQzeX/x3H8RGF8LVkbg5owlkL+SFo0LcofIRpk7euWVIgvw42R9bZF
SDRZbksie9ZppRgZU1mKQkpjK6IsQ9b3r/dlrtPHcc59n/u+zzmf5TwfM5/v
/XXu0znXOR+fl2v7XFfV//Z69sUC+fLl+9+t//zPsy/0f7RPnxfSW5b45w/P
9fxf9249u6Y93bNv125d+9z/3//758HT/xxP58+Xr+A/PwUAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAABASvn5559l
xYoVMm3aNMnIyJDp06fL0qVLZc+ePW4XDQBcc+XKFVmzZo0MGzZMJkyYIG++
+aYMGDBAevToIQ8//LC0bt1aMjMz5eTJk24XFQCS7uOPP5Zu3brJ3LlzTV3y
4sWLcubMGdm9e7eMHj1aypQpI5UrV5YRI0bIpUuX3C4uACTN8ePH5ZlnnpHl
y5dH/P358+dNfTJfvnwmK7UtDgCpYvXq1VKqVCkZO3asHDp0KOJzfvjhBylU
qJDJyUaNGpm2OQCkgsGDB0v+/PmlePHiMmXKlKjPq1SpkslIzcoTJ04ksYQA
4J5Ro0aZ7NOjX79+UZ9Xp06d0POi1TcBIGh27dolL774onTv3l22bNkS8TnX
rl2TihUrmnwsWrSonDt3LsmlBAD3HDlyRH777beov9+3b58ULFjQZOQjjzyS
vIIBgA8MHz7c5GORIkVkyZIlbhcHADzj+++/l2rVqkmBAgWkS5cuZi4QAEDk
9OnT0qFDBzPu3aJFC9m7d6/bRQIAT9BxmsmTJ5v2dcuWLWX79u1uFwkAPGP9
+vVy9913m3qkjn0DAK7bvHmzPPbYY/LKK6/I/v373S4OAHjGjh07pFWrVpKe
nm7mBIXTOiXjNgBSkc6DTEtLM2uknTp1KuJzXn31VbMmEACkEr2/sG/fvmYt
NB3PjkTXTLv33ntZ0wJAStE1Knr16iVt2rSRzz77TLZt23bDsXXrVtm0aZPM
mTPHrLkLAKlC282DBg0y92HrfYZNmza96Xj66afl8ccfl+rVq0vXrl3dLjIA
JM2CBQvkP//5T2hNn+wO3ccBAFLFqlWrZOjQoTEfO3fudLvIAAAAAAAAAAAA
AIAA+fPPP814tP4EAPxLc7Fu3bpmXmNmZqbbxQEAz3Dmo95jTT0SAK4jHwEg
MvIRACIjHwEgMvIRACIjHwEgMvIRACIjH4H40etn48aN5li5cmWWawTqmvz2
uVx33kQ+Arnzyy+/hDKwefPmoesor4e+jr6evq6+vr4P3EE+ArHTrNJ6X+fO
naVKlSpRM07X49f9SvRo1qyZvP7661EP/b19blbr+Ov76fvq+5OZyUE+Atnb
vn27vPbaaxHriDYLNetWrFghGzZsiMt76uvo6+nrRstOLY+WS8uH+CMfgej0
epg0adJNuahZpfU+3Ysp2dmk76fvq+8fnplaTi0v13F8kI9AZFp/0/ZseC52
6tTJ1Ou8RMuj5QrPSy1/vOqzqYh8BG6m4yKNGze+IWu0vua1XIxGy6nldZZf
Pw9ZmTPkI3AjzRBnNmqdTPsA/TomouXW8jvrlmRlbMhH4F/at+fMxsqVK5t1
UYNyXejn0M+jn8uZlYzvREY+Atfp330dC3bWG3UcJMj08znrlfr5yYB/kY/A
ddpnV6JEiVBWaJs0Va4H/Zz6ee1n1+/BL32tiUQ+AtevA71nxeaDzjf0a39j
Xunn1s9vvwv9XlI1F8hH4PqYjK07pkK7OlbO9rd+P6k2pkM+AmLudabuGF14
nVK/r1TglXw8evSoLFu2TObOnSszZsyQadOmybx588y42tWrV10pE1JDeNta
++EQnbOfMuhtb6/k4/r162XKlCkyffr0UEZOnjxZ2rVrZ87BxIkTA30e4B7n
NaBtyVRrQ+aWfk+27a3fXxCvT6/k49atWyUtLU0WL14sv//+e+jxy5cvm+ys
WLGilCxZUoYNGyYXL150pYwIJm2j2L5HvQaYC5gz+n3p92b7KIP0/XklH5Xe
K1q7dm1Tb9RcdLp27Zq0atXKlLNUqVKyY8cOl0qJoAnPxyDWg5JBv7eg5aSX
8lHZNfU0A48dO3bT7zMyMkJ9H1OnTnWhhAgaZz7qGg9uXwNBoN9jEHLSa/mo
tL+xWLFiUq9ePfnjjz9u+v348eNDGck8DORVeD4ifvyek17MR/XVV1/JG2+8
IR9++GHE37dp08aUuUiRIqbvEsgt8jHx/JqTXs3H7Bw5ckTKly8vBQoUMP2W
58+fd7tI8Cn9O08+JoczJ/2QNX7Ox379+pn5BS+88ILs2bPH7SLBp8KvASSW
cxzH6/OC/JaPH330kZkbOW7cOOnatas8+OCDMnbsWO53QJ7Y+eF+uAaCwpmT
+v17kd/yUdmMHDFihHTo0EGeeuopGTlypNlHWOcBATll7wnR9oif+seCQL9v
O8/ca/cu+TEfnf7++285cOCAuR+xatWqZq1Pvf/m0qVLbhcNPqL3gtg5Edw/
4w4vngO/56OTZuLLL79sPstdd90la9eudbtI8AnnGI3X6jCpxtblvTCGE6R8
tLZt2xb6d+ihhx6Sc+fOuV0k+IDtg9R1auA+u16Qm32TfsxHvf96586d8tNP
P0Xtb7xw4YIUKlTIfC6dA/Ttt98muZTwG10v2/ZBMt7nDXoebN+kG+uZ+zEf
la591qJFCzM+88UXX0R9XunSpUN1yYULFyaxhPAbZxub+7K8Rc+HG21uv+aj
atiwYSj7evfuHfE5Wr907inCnhrISq9evWhje5htc+t5Sgav56OO/etaxdHK
9cADD0j+/PlNBkZbr+LQoUNSsGBB8xnLli0rBw8eTGSR4WP6983+W0ob25v0
vNhzlOi5WF7NR/3cutekXc8nq3HFt956S8qUKSMDBw4099VEMnr0aPMahQsX
luHDhzNPElHZ/a8Zx/Y2O86t5ytRvJaPkXLR7tOudepo5Tt+/Likp6fLkCFD
5JNPPjF/tnSsZvXq1WbOz+233y7dunWLuC4QoOw8PB0XcPt6QNb0/Njxm0TM
mfRKPmaXi7HWow8fPmzW19U10LRPV/drmDRpkvlz+/btpWnTpub3tLGRFXtN
ME7jD4mqS7qdj/HKxXBXrlwx/+2CBQvknXfeMRmp/ZOLFi0y8yPZ8wtZsXVI
/XsI/9DzFc+6pFv5mKhcBOLF9kNmZma6XRTkgJ0LFI+6ZLLzkVyEX9AP6V/x
6pdMVj6Si/Aju54rY9n+ZPslc7vucaLzkVyEn+n1wHxIf3POl8xpviUqH8lF
BIXtz2rWrJnbRUEe6PnL6ZyEeOcjuYggsn+fuT/V3+waJHo+YxGvfCQXEWT2
vkPt84f/2bGb7HIpr/lILqYGvQdp8+bNMnv2bLNmeyqya1ewx2Ew2LG3rNa6
yG0+koupQdfaPHbsmGzZssXcd/TEE09IgwYN5MSJE24XzRX2WqGdHQy2va3n
NZKc5iO5mDp0T/HPPvvMrOcxbNgws/6Hrrmp57tmzZpy9OhRt4uYdHYslHZ2
sNj2dvgchVjzkVxMTZqRn3/+udlD991335Xly5dLRkZGSmbkpk2bJC0tTWrU
qGE+v+4tjODQ86nnVc+vnmc939nlI7mIcLqfz5w5c1IuI+3arOGH1qnhf9HO
r61bOvORXERWUjEjo10/9vDqHveITXbnt3jx4vLll1+Si4hJqmWktreyun70
0LXs9Xnwn1jOb/hBLiIruc1IbafomnO6d4afjvr168d03XTp0iXB3zwSQc9b
LOe3aNGi5CJiktuMtGsHBPVgjy9/yq6dzflFTuWlHqn3w2pW+umoV68e9cgA
i7UeyflFrOiPjHzQH+lPnF/EW6plpGJcO9iyO7+sn4ycSMWMVNGuI/IxGKKd
X533oz91Hjk5iVikakYqbW9pv1T16tXN5+c+m2Cx99no+dXzbO+z0fnj5CRi
lcoZadn7tUuUKOF2URBHej71vEa6X5ucRKzIyOvsNcO6P8Fg1/3R8xoJOYlY
kZHXsX5ksMS6fiQ5ieyQkdfZdchpbweDbWfHsg45OYmsaEZmZmaGMvLIkSNu
F8k1et8u7W3/y66dHY6cRDRXr16Vw4cPy+DBg83fjzvvvFM2btwoly5dcrto
rmBfxGDI7b6I5CSU5t93330nY8aMkdGjR0u/fv2kYcOGUqxYMalQoYK0bdtW
Ro4caX4/Y8YMOXv2rNtFThr21/a/vO6vTU7CmZG6Fvm4ceNk/PjxNxz6WCpm
pLJ9/XpvN/zHrrWS27E3chLI2oYNG0JjN1wf/qLny47V6HnMy+uQk0B09j42
HcuCf9j+5Hise0ZOAtHZuqSu4w//sPsu5KUO6UROAtHZayMnY6Nwj+2HjHW+
T6zISSAy+iX9I179kFm9PjkJ3Mz2SzLG7W22DpnI/RfISeBm9v5E5kt6l3M+
ZKL37yIngZvZtS4aN27sdlEQgZ6X7NauiCdy8l+XL1+W8+fPu10MuEyvAV3b
n/Eb77FzfZK99wI5ed38+fPNAdg1EnRcgDa3N+h5sOM0bqxBkuo5uXPnTqlR
o4a0bt3a7aLAI+w6CbS5vcG2sd1cfyRVc1LvT27Xrp353K1atXK7OPAIZ5ub
cW532XFsL+xvGCkntY6ra7IOHTrU/Axa22PmzJlStWpVMhI3sXMmEzUPD9nz
4jlw5mT58uUj7sc4adIkt4sZF9rGTktLk6ZNm5KRiMjWYbQvLNFzTXAj/b5t
H6TX6vKak+XKlctyX2+/j/lpG1vnD6xfv97kJBmJaGzfZCr1QblNv2f9vt3u
g4zGOU8z2uH3MT9tYw8fPtzM+SEjkZXwPigkljMf9Xv34r9Ldr+T7I7mzZub
fkp7DBgwQJ566inz0/l4so5Yv0vbxtZ9CxQZiew4x3A6d+7sdnECTb9fr4zR
RGP7YPx2xLL+n7ONbZGRiIX2j5GTieXMRy/3/8Zaj9R+As1Te/Tv31+aNGli
fjofT9YRy7852sYeNmyYaWNbZCRiRU4mjl/yUcXSH6mfw2/9kdrG7tKlixw6
dOiGx8lI5AQ5GV9at/FTPlrZtbf9Nq5t29jr1q276XdkJHLKmZOMd+eec3zG
T/loaU7avwfO+qPf8lFpG1vHdZxtbIuMRG6E56Tfrm+36ffl53y0tD1t54fp
T7+1r1W0NrZFRiK3nPOCdD6cV+4F8Tpdl8LOD/fq/J6csO1ur811j4W2sXv2
7BmxjW2RkcgLvb5tPUIPba8gOv1+nOO+fs9H5eeM3LJli1SuXFmGDBli5oxH
OurXr28+X61atUKP+bE/Ae5y9uHrOjV+bHMlkn4fdv0ev+ZJNH7OyF27dkXN
RntUrFiRjERcaFvb9lFqWzIoaxvklX4Ptm2t30/Q+iT8nJGxaNCgAW1txE14
2zuV65ThdcegtK3DBT0j77vvPvP5WrZs6XZRECA6LuGcF5KT+2WTQfNL5yUm
4rrWz+nsd9TvwY31w5MlqBl57do1OXHiRGj9yAcffFD++usvt4uFANGssPuI
eaX9bbMxUf2Czna1Hvr5vfRvQyIEMSMnTpwoI0aMkD59+kjJkiWlaNGicscd
d5j7KPXxWbNmuV1EBIjO/bP7d+tRpUoVs2Z1MrMjPBvjmZH6OfTz6Oeyr6uf
169zHnMqqBk5cuRIycjIkLFjx8r48eNlzJgx5s/6OBmJRNCxCmdWan1L26SJ
7K+Mlo3xyEh9bS2/s96ony9oYzLZCWJGAm4Kz0o9dK3BlStXxu09ssvGvGSk
llPL63wd/TxB7nPMChkJJIZmZadOnW7IGq2TabblNi9jzcacZqSWR1/XWWfU
Q8ufavXGcGQkkFjan6dzcu19jc681PqajoNk17eX02zMLiP1/fR99f3Dc1HL
qeUN+lhMrMhIIHk0m3QsODwvbWbqfEPtA9R63caNG3Odjc6M1NfR19PX1dcP
z0Sbi1quVBmHyQkyEnCH5p+uea3tWb2nNrc5mJtD30/fV98/VefAx4qMBLxB
s0rHRfRa1HtWnHNt8nJoHdHuK6CvTybmDBkJeJfmWdu2bfPU1kbekJGA92lW
ho+Rk5HJQUYC/pHTrOS6zjsyEvCfWLOS6zrvyEjAv7LLSq7rvCMjAf+LlpVc
13lHRgLBEZ6VXNd5R0YCwWOzkus678hIAIiOjASA6MhIAIiOjASC48yZM7Jk
yRKZP3++LFq0SC5cuOB2kXyPjASC4ezZs2YvksGDB5uMTE9PT/n1ceOBjAT8
79KlS2bvJt1TYefOneaxZcuWyahRo1wumf+RkYD/rVmzRipUqCCzZ88OPaZt
7XHjxrlYqmAgIwF/O3bsmDRq1MisE3n69OnQ44MGDZLVq1e7WLJgICMBf9O9
kgsUKCCTJ08OPXb58mVp0qSJyU/kDRkJ+NfJkyelevXqUr58eTl8+HDo8U8/
/VS6d+/uYsmCg4wE/Ou9996T/Pnzy/PPPx96TPcz1PsQd+zY4WLJgoOMBPzp
6tWrZp9DvX6XLl0aenzatGlcz3FkM1L30wXgH/v375fbbrtNSpYsKcePHzeP
6d6vHTt2lF9//dXl0gWH3R+d/cYBf5k6daqp3zz55JPmzwcPHpS+ffvKunXr
XC4ZALjv2WefNRn5xhtvmLGbgQMHyowZM+TatWtuFw0AXKV9kXb/bR3DHj9+
vLnP5vz5824XDQBcd+rUKSlYsKAULlxYRowYIRMmTDCPAQBEfvzxR1OHLFOm
DPkIAGE++eQTk5F6Lw3jrQDwr127dkmPHj1MRvbv39/t4gCAZ2zatMmsd/b2
22/LLbfcEjUjr1y5YtZLA4BU8sEHH8iqVavMmhV16tSR9u3b3/QcXftH10g7
dOiQCyUEAPccOXIk9P/13o9atWqF7rHReZG6vq7WMXUtoN9++82tYgbOxo0b
zX68OucqEl1facuWLUkuFYCsHD16VNLS0sy4ttYvdd3xzMxMmTdvnplTjvh5
9NFHzTohGRkZ5jvW++P1+9Y9MXRuardu3W5Ymw6ANxw4cMBkombk8uXL5Ztv
vuE+mwTQ8TE99P54nbtfu3Ztueeee+Suu+6SsmXLSsuWLWXbtm1uFxMAXKH5
WK1aNSlevLiZu1+iRAnz5yeeeMKMoelcAwBIVZqRCxYsMP28el/TpEmT5P33
35fNmzfLxYsX3S4eALhKMxIAEBkZCQDRkZEAEJ3NyD179sjixYvN3uU6T3/W
rFlm7XcASGWakStWrDBrGC9cuDCUkUOGDJFWrVrJypUrzf2fAJCKdP9ynT+u
49jOLNT9MZo2bSp169Y1uQkAqeill14y7exIdB143b9X55U79zgHgFSh931G
o/tjlCtXzrTHx4wZk8RSAYA/NGrUyGSkrsUEAKkk2lo/Ts2aNQvdz3327Nkk
lAoA3Kdrhuj92Lqmz4kTJ6I+77nnngute7Fv374klhAA3DNlyhS59dZbpVSp
UmZt42iaN28eysi9e/cmsYQA4J5BgwaZMetKlSrJunXroj7v/vvvN/mo66TR
1gaQKnQd3Zo1a8rMmTOj7j+p68CXLl3aZGSvXr2SXEIAcI/uwdCxY0f5+uuv
I/5ex3OmTp1q8lHrkrSzAaQavQcxPT3d/LR7B6lTp06ZNeB1PfLGjRvL2rVr
XSwlALhD9+DV/Wvsnr166Di37iPUrl076d27t9kTLJY5QgAQVLt37zZr/kyb
Ns1kpK5poeM47K8GAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAeN//A32hmbY=
    "], {{0, 241}, {329, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{329, 241},
  PlotRange->{{0, 329}, {0, 241}}]], "Input",ExpressionUUID->"1ee746ea-82d5-\
449c-9e68-97da33366e0a"],

Cell[BoxData[
 RowBox[{"NbubZ2Z3", "[", 
  RowBox[{"2", ",", "3", ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.834000920300495*^9, 
  3.834000926532157*^9}},ExpressionUUID->"b94a0660-7971-46ac-956e-\
d7aeed899d97"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3XlsVFUbBnBZVCoNsigIpgEkApGiuPwBggpxhRjZg1oF+dhEkcqWWkqQ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    "], {{0, 224}, {221, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{221, 224},
  PlotRange->{{0, 221}, {0, 224}}]], "Input",ExpressionUUID->"c3857a0a-58b5-\
470f-ba8a-39d0acd3dab0"],

Cell[BoxData["NtadZ2Z3"], "Input",
 CellChangeTimes->{{3.8340011985634747`*^9, 
  3.834001200208623*^9}},ExpressionUUID->"3951faf6-6c1c-49f7-ae6b-\
8706fb09e38f"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1680, 1013},
WindowMargins->{{Automatic, 0}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 169, 3, 68, "Section",ExpressionUUID->"f02efaf7-0b2f-4190-bacd-d2eeba055c56"],
Cell[752, 27, 377, 10, 71, "Input",ExpressionUUID->"7110871f-ec0b-4ddf-9b6e-834cb99aede7",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[1166, 42, 168, 3, 68, "Section",ExpressionUUID->"32c66e52-1297-4167-86e6-29cee8aaf788"],
Cell[CellGroupData[{
Cell[1359, 49, 308, 9, 55, "Subsection",ExpressionUUID->"80cf16cd-5edc-44b0-a340-8f199e878621"],
Cell[1670, 60, 7018, 120, 294, "Input",ExpressionUUID->"44b73db9-4a62-44c0-b5e3-5dceeba37875"],
Cell[8691, 182, 207, 5, 31, "Input",ExpressionUUID->"1ff3523d-4802-4271-9879-b9abd9193a7a"],
Cell[8901, 189, 13397, 225, 304, 7288, 124, "CachedBoxData", "BoxData", "Input",ExpressionUUID->"9b2bdd8f-2dfb-4b99-ba9f-c1256922163a"],
Cell[22301, 416, 285, 8, 31, "Input",ExpressionUUID->"ed9f325c-a474-42b7-b784-d017589d840e"],
Cell[22589, 426, 13135, 220, 284, 7113, 121, "CachedBoxData", "BoxData", "Input",ExpressionUUID->"21728c88-42c9-4319-816f-9a6e4294631c"],
Cell[35727, 648, 288, 8, 31, "Input",ExpressionUUID->"7be09df5-1f3c-41e8-b83e-20be7b262b92"],
Cell[36018, 658, 6865, 117, 254, "Input",ExpressionUUID->"6bc3f975-33fa-4133-8363-895afc0d0439"],
Cell[42886, 777, 220, 5, 31, "Input",ExpressionUUID->"c4158b38-e5d7-4f10-9dbb-8f1b7e30caf9"],
Cell[43109, 784, 7080, 120, 264, "Input",ExpressionUUID->"b30ffd18-de0f-4c51-9b22-d7a9387238ae"],
Cell[50192, 906, 257, 7, 31, "Input",ExpressionUUID->"0aca4844-deb7-440f-9800-6a2f841dcc08"],
Cell[50452, 915, 7182, 122, 274, "Input",ExpressionUUID->"22b667c2-e1fd-4cd5-bf1f-c2a89745b3aa"],
Cell[57637, 1039, 257, 7, 31, "Input",ExpressionUUID->"ee344430-ff93-4458-bcd2-1853a9fe74bd"]
}, Closed]],
Cell[CellGroupData[{
Cell[57931, 1051, 308, 9, 39, "Subsection",ExpressionUUID->"f54c0804-bd7e-45f2-b3e4-575fb0ea847e"],
Cell[58242, 1062, 6950, 118, 294, "Input",ExpressionUUID->"a458839e-c2aa-4998-929e-396544ea2bf8"],
Cell[65195, 1182, 212, 5, 31, "Input",ExpressionUUID->"35b296b6-bb41-4b41-89b8-1ebdc139f7f7"],
Cell[65410, 1189, 7345, 125, 304, "Input",ExpressionUUID->"be0a54bc-b101-433f-b682-a927789ea13d"],
Cell[72758, 1316, 284, 8, 31, "Input",ExpressionUUID->"bec2d615-798b-40db-9b19-d70e3232c736"],
Cell[73045, 1326, 7170, 122, 284, "Input",ExpressionUUID->"ffb37834-ae54-400c-974f-4e7a81b73a59"],
Cell[80218, 1450, 284, 8, 31, "Input",ExpressionUUID->"8689ee58-7a8e-45ac-a2a9-15b2944d1503"],
Cell[80505, 1460, 6865, 117, 254, "Input",ExpressionUUID->"f59fcebb-41d8-415a-843b-dbf9a29fb9ca"],
Cell[87373, 1579, 220, 5, 31, "Input",ExpressionUUID->"e2d29657-d22e-4e42-9b65-efd42cf02ff1"],
Cell[87596, 1586, 7080, 120, 264, "Input",ExpressionUUID->"c166a306-30f8-4fe1-b2b6-81c43a82ff14"],
Cell[94679, 1708, 259, 7, 31, "Input",ExpressionUUID->"2caa02e8-bbcf-42a0-8a69-f52105eab18a"],
Cell[94941, 1717, 7182, 122, 274, "Input",ExpressionUUID->"b4e96d57-e8ab-4186-b8d1-cdd95c0aec43"],
Cell[102126, 1841, 257, 7, 31, "Input",ExpressionUUID->"4d0635ad-b916-499f-96be-5de0e59b6f79"],
Cell[102386, 1850, 8060, 137, 224, "Input",ExpressionUUID->"bb5d6c4e-01d0-40ed-9497-15528b00fa2e"],
Cell[110449, 1989, 159, 3, 31, "Input",ExpressionUUID->"aba6802f-4d38-467d-8fde-83e527017979"],
Cell[110611, 1994, 7995, 135, 214, "Input",ExpressionUUID->"a4a0f169-b17e-4b61-80af-de73e17f265b"],
Cell[118609, 2131, 296, 8, 31, "Input",ExpressionUUID->"d9f99e14-22de-4837-923b-c0fea7ae17f4"],
Cell[118908, 2141, 8174, 138, 244, "Input",ExpressionUUID->"5e29ac22-eff5-4f6c-b450-6acbf7a95ff8"],
Cell[127085, 2281, 198, 5, 31, "Input",ExpressionUUID->"3e61d9c2-36a8-4214-a5ec-79b38ae4a1bc"],
Cell[127286, 2288, 8130, 138, 234, "Input",ExpressionUUID->"7f1cd1d9-33ba-435f-8d4b-e09bff3a2f3b"],
Cell[135419, 2428, 198, 5, 31, "Input",ExpressionUUID->"25d58e7f-85b9-4b42-9102-4c4ffdfe95c6"],
Cell[135620, 2435, 8296, 140, 254, "Input",ExpressionUUID->"0bd15ec1-78a0-4d4f-bb16-ec3e040468db"],
Cell[143919, 2577, 267, 7, 31, "Input",ExpressionUUID->"880b0927-e7e9-40d6-83d0-7f0a307f8996"]
}, Closed]],
Cell[CellGroupData[{
Cell[144223, 2589, 320, 9, 39, "Subsection",ExpressionUUID->"78078676-ae50-40ad-b36e-55c0c8101c0c"],
Cell[144546, 2600, 6950, 118, 294, "Input",ExpressionUUID->"1ef9039b-9833-462b-b4fe-112396581969"],
Cell[151499, 2720, 210, 5, 31, "Input",ExpressionUUID->"4404b8b7-8c91-4827-bca0-0d9f288e03a6"],
Cell[151712, 2727, 6865, 117, 254, "Input",ExpressionUUID->"c1853d23-e150-4355-bc0a-7ff2dbbcf84d"],
Cell[158580, 2846, 221, 5, 31, "Input",ExpressionUUID->"4ca61486-6bea-40a5-ab69-9919f622b5b0"],
Cell[158804, 2853, 7080, 120, 264, "Input",ExpressionUUID->"7275d383-1833-43ed-a01e-683352521436"],
Cell[165887, 2975, 261, 7, 31, "Input",ExpressionUUID->"72499e2d-b018-4f5d-bbc9-4caebe66d510"],
Cell[166151, 2984, 7182, 122, 274, "Input",ExpressionUUID->"4fb78606-cfe1-499a-80be-661182e8ccf7"],
Cell[173336, 3108, 258, 7, 31, "Input",ExpressionUUID->"053e0f9c-7c8f-4a71-9905-760f373ccfd9"],
Cell[173597, 3117, 7084, 120, 284, "Input",ExpressionUUID->"fdadf634-53d7-43a5-b86d-239ac071ab37"],
Cell[180684, 3239, 193, 5, 31, "Input",ExpressionUUID->"72c42141-1d96-415c-8e2a-b616f597567f"],
Cell[180880, 3246, 7345, 125, 304, "Input",ExpressionUUID->"dbac5255-3e65-4a05-8f21-19dec6d99249"],
Cell[188228, 3373, 289, 8, 31, "Input",ExpressionUUID->"cb247d39-9bd7-4c14-9e62-352001924b4e"],
Cell[188520, 3383, 7170, 122, 284, "Input",ExpressionUUID->"1c293dd5-5f19-4989-ac75-9891a35f5e69"],
Cell[195693, 3507, 217, 6, 31, "Input",ExpressionUUID->"fb6156e9-a49f-466d-a123-d5d57adaf3f6"],
Cell[195913, 3515, 7991, 135, 224, "Input",ExpressionUUID->"2021893e-7349-409e-86ca-001ad410e9f0"],
Cell[203907, 3652, 161, 3, 31, "Input",ExpressionUUID->"856b8c70-999a-483d-bed3-ff978d856d86"],
Cell[204071, 3657, 7792, 132, 204, "Input",ExpressionUUID->"a6537a45-554d-4bc4-b7cb-6920d3aa804b"],
Cell[211866, 3791, 203, 5, 31, "Input",ExpressionUUID->"87379f92-4560-4863-bc8a-aa441d6d49dd"],
Cell[212072, 3798, 7995, 135, 214, "Input",ExpressionUUID->"0645819c-b3c3-4e8a-a1a7-24b4b2e96477"],
Cell[220070, 3935, 228, 6, 31, "Input",ExpressionUUID->"7d185de4-2f70-4e8a-9350-9e15a89ddc59"],
Cell[220301, 3943, 8268, 140, 234, "Input",ExpressionUUID->"c9480b0b-e3f5-4f61-9cf9-78361457bd81"],
Cell[228572, 4085, 310, 9, 31, "Input",ExpressionUUID->"d84ffb4d-08b3-44b4-a6b9-c9c4e8cdaa0a"],
Cell[228885, 4096, 8223, 139, 224, "Input",ExpressionUUID->"d070f1dd-9fce-4d99-937b-0cbfe8494161"],
Cell[237111, 4237, 242, 7, 31, "Input",ExpressionUUID->"bef8af52-9f3f-4b4d-99c4-452f04932d92"],
Cell[237356, 4246, 8174, 138, 244, "Input",ExpressionUUID->"75482ad2-3d05-4619-9f3a-4536d5cbf79b"],
Cell[245533, 4386, 200, 5, 31, "Input",ExpressionUUID->"796111d4-bf7b-4c13-84f6-d79f62b97bcf"],
Cell[245736, 4393, 8130, 138, 234, "Input",ExpressionUUID->"9622c3f3-e755-42d1-8a34-6b5610318e01"],
Cell[253869, 4533, 269, 7, 31, "Input",ExpressionUUID->"efaecff1-fa2e-432e-88bd-3b92e05a9414"],
Cell[254141, 4542, 8296, 140, 254, "Input",ExpressionUUID->"9f6976e7-11bb-49a1-b458-6c27406e505a"],
Cell[262440, 4684, 296, 7, 31, "Input",ExpressionUUID->"436b94bc-cdef-4924-9003-69ebe9b28d8a"],
Cell[262739, 4693, 7189, 123, 237, "Input",ExpressionUUID->"11cee319-925d-410d-b267-ff97e61e7a63"],
Cell[269931, 4818, 162, 3, 31, "Input",ExpressionUUID->"16c60bd3-3f39-4dea-a3ac-9617f4164686"]
}, Open  ]],
Cell[CellGroupData[{
Cell[270130, 4826, 308, 9, 55, "Subsection",ExpressionUUID->"6f1d9fa5-ef0a-4177-a21b-c3486e25483a"],
Cell[270441, 4837, 6950, 118, 294, "Input",ExpressionUUID->"c2c0d5c3-5031-45bc-bb52-b073801fd014"],
Cell[277394, 4957, 206, 4, 31, "Input",ExpressionUUID->"f5e43b15-6114-43c4-bb3c-6748d86e11cd"],
Cell[277603, 4963, 6865, 117, 254, "Input",ExpressionUUID->"45b555a2-f5ea-4e12-a13f-8c0e0dc057ed"],
Cell[284471, 5082, 217, 5, 31, "Input",ExpressionUUID->"5f0e8dbd-b987-4fe6-8385-4a73cf6ec91f"],
Cell[284691, 5089, 7080, 120, 264, "Input",ExpressionUUID->"0bb79122-b00e-423a-b60f-1de7545bc6d1"],
Cell[291774, 5211, 258, 7, 31, "Input",ExpressionUUID->"e45b1981-fc3f-4b67-9c09-a9cd793dba78"],
Cell[292035, 5220, 7182, 122, 274, "Input",ExpressionUUID->"cb5f14a0-1c7b-4dcb-92ad-4ff8d8791966"],
Cell[299220, 5344, 259, 7, 31, "Input",ExpressionUUID->"821697c3-17c4-48d3-91c8-9724019b6b56"],
Cell[299482, 5353, 7345, 125, 304, "Input",ExpressionUUID->"63a8d16d-7eb3-401e-983c-a2920d1263a8"],
Cell[306830, 5480, 284, 8, 31, "Input",ExpressionUUID->"684d8a5d-5424-45fa-836e-ba26a44499a4"],
Cell[307117, 5490, 7991, 135, 224, "Input",ExpressionUUID->"e7e65dd2-4247-4e86-a3b6-5e53a8ad6666"],
Cell[315111, 5627, 228, 5, 31, "Input",ExpressionUUID->"f97f2912-e487-4349-b95f-38898efdf343"],
Cell[315342, 5634, 7995, 135, 214, "Input",ExpressionUUID->"40870108-5d54-494b-beb9-908ea8fc3483"],
Cell[323340, 5771, 295, 8, 31, "Input",ExpressionUUID->"6ef98676-f93f-4cf6-860b-86e01d769b46"],
Cell[323638, 5781, 8174, 138, 244, "Input",ExpressionUUID->"7f87270b-249e-44ab-ad1b-a5db67da0209"],
Cell[331815, 5921, 269, 7, 31, "Input",ExpressionUUID->"5109eef0-453e-4e2d-bb25-cab9798463e2"],
Cell[332087, 5930, 8130, 138, 234, "Input",ExpressionUUID->"19cf4d9b-8175-4f62-9a4a-70474a2906c3"],
Cell[340220, 6070, 269, 7, 31, "Input",ExpressionUUID->"c7b66d95-8294-41fe-906b-57284fba7fdb"],
Cell[340492, 6079, 8296, 140, 254, "Input",ExpressionUUID->"83e1b7bf-07a8-4911-9d64-8c41fc672b0a"],
Cell[348791, 6221, 269, 7, 31, "Input",ExpressionUUID->"e181b6fd-9b9e-426a-b83c-66a283508e35"],
Cell[349063, 6230, 7121, 121, 237, "Input",ExpressionUUID->"78bc0833-6442-4e59-988b-b1e59d495b5b"],
Cell[356187, 6353, 160, 3, 31, "Input",ExpressionUUID->"14a88f40-81a3-48d9-9063-8a937c0a73c5"]
}, Closed]],
Cell[CellGroupData[{
Cell[356384, 6361, 356, 11, 39, "Subsection",ExpressionUUID->"6289f7a9-80ca-4fcd-88a7-f1de721b09d9"],
Cell[356743, 6374, 6950, 118, 294, "Input",ExpressionUUID->"ef12e470-9dca-4afc-9ae0-978c1ec5a458"],
Cell[363696, 6494, 211, 5, 31, "Input",ExpressionUUID->"8c4ba5c5-d620-488f-a008-3cd8d20425d2"],
Cell[363910, 6501, 6865, 117, 254, "Input",ExpressionUUID->"618a38bb-73a0-42d9-b3db-8bad509e3b70"],
Cell[370778, 6620, 222, 5, 31, "Input",ExpressionUUID->"4683ece8-b76b-4a26-ae7a-0cfe8be70562"],
Cell[371003, 6627, 7080, 120, 264, "Input",ExpressionUUID->"ac4b14a9-a3aa-4480-9cdc-f66207a60717"],
Cell[378086, 6749, 259, 7, 31, "Input",ExpressionUUID->"3c243b68-04d6-4ec4-bc34-cd5c3ffb9af7"],
Cell[378348, 6758, 7182, 122, 274, "Input",ExpressionUUID->"87e97109-610a-4eac-a476-1b9e39c68fdc"],
Cell[385533, 6882, 263, 7, 31, "Input",ExpressionUUID->"469342b7-38c3-4c51-85d4-7a8aa5c53d86"],
Cell[385799, 6891, 7084, 120, 284, "Input",ExpressionUUID->"94da78ca-b749-40e6-a3c3-18e5f6d80611"],
Cell[392886, 7013, 262, 7, 31, "Input",ExpressionUUID->"4ef1fcc1-50ee-4b4c-aeb0-a3ca3b286650"],
Cell[393151, 7022, 7345, 125, 304, "Input",ExpressionUUID->"cd4fe078-b7f5-43a7-93c2-7adc1727ac79"],
Cell[400499, 7149, 289, 8, 31, "Input",ExpressionUUID->"507a198a-8436-4f9b-a611-586e01e59f1c"],
Cell[400791, 7159, 7170, 122, 284, "Input",ExpressionUUID->"5fc51cba-b32c-4b5b-9f49-1d7d63754b13"],
Cell[407964, 7283, 288, 8, 31, "Input",ExpressionUUID->"0516e68b-8d3b-48e4-bd0c-f21aaa70f977"],
Cell[408255, 7293, 7991, 135, 224, "Input",ExpressionUUID->"67dff99f-366d-4477-ab16-ff9567d242fd"],
Cell[416249, 7430, 232, 5, 31, "Input",ExpressionUUID->"da68c3ec-b85c-4170-bfdc-b5a604b90581"],
Cell[416484, 7437, 7792, 132, 204, "Input",ExpressionUUID->"b12e83e8-ef01-4877-bdbd-863d2f49dbc7"],
Cell[424279, 7571, 272, 7, 31, "Input",ExpressionUUID->"22bddfb5-f360-4b61-a65a-cd89f1c98183"],
Cell[424554, 7580, 7995, 135, 214, "Input",ExpressionUUID->"21f7d956-953a-4825-ad3d-08ed6de5558b"],
Cell[432552, 7717, 299, 8, 31, "Input",ExpressionUUID->"ebd36afd-64ed-41dc-ac3a-49d50fe2592c"],
Cell[432854, 7727, 8268, 140, 234, "Input",ExpressionUUID->"464ef5fd-1f52-4666-9df6-1634f53d2e94"],
Cell[441125, 7869, 313, 9, 31, "Input",ExpressionUUID->"71839ff5-24de-425d-9c2b-28b66901def1"],
Cell[441441, 7880, 8223, 139, 224, "Input",ExpressionUUID->"aa5d47eb-7bb0-48de-af75-fe1bf64b0168"],
Cell[449667, 8021, 313, 9, 31, "Input",ExpressionUUID->"0f1b2be0-f627-4415-bee5-510823aba711"],
Cell[449983, 8032, 8174, 138, 244, "Input",ExpressionUUID->"e0ecae20-3e2c-4081-a956-4f44438509ef"],
Cell[458160, 8172, 271, 7, 31, "Input",ExpressionUUID->"5e79a70c-c2fd-4dd4-9037-cb8e1e60a27c"],
Cell[458434, 8181, 8130, 138, 234, "Input",ExpressionUUID->"ef3dcc68-f9a0-408b-84e2-04c9c1e59a28"],
Cell[466567, 8321, 273, 7, 31, "Input",ExpressionUUID->"f2898727-dd69-41ed-bf6d-d66f92a5e11a"],
Cell[466843, 8330, 8296, 140, 254, "Input",ExpressionUUID->"1ee746ea-82d5-449c-9e68-97da33366e0a"],
Cell[475142, 8472, 269, 7, 31, "Input",ExpressionUUID->"b94a0660-7971-46ac-956e-d7aeed899d97"],
Cell[475414, 8481, 7121, 121, 237, "Input",ExpressionUUID->"c3857a0a-58b5-470f-ba8a-39d0acd3dab0"],
Cell[482538, 8604, 162, 3, 31, "Input",ExpressionUUID->"3951faf6-6c1c-49f7-ae6b-8706fb09e38f"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/N5_OS_HomolE.m <==
(*This ancillary file contains the five-point open string homology invariants
E_{1|ij,k,m} and E^mu_{1|i,j,k,m} as HomolE[zeta,{i,j}] and HomolE[zeta,{}],
respectively.
 
The notation attempts to mirror that of the paper it accompanies, with
Mandelstam invariants
    s[i,j] = 2 k_i k_j
    s[l,i,j,...] = 2 l.k_{ij...} + s[i,j,...]
and propagator momenta
    l[] = \ell
    l[i,...] = (\ell + k_i + ...).
All pairs {i,j} taken from {2,3,4,5} are provided, for zeta values up through
zeta[2]^2~zeta[4].
*)


HomolE[1,{2, 3}]=-1/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 1/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 1/(l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[2, 3])

HomolE[zeta[2],{2, 3}]=-(1/(l[]^2*l[1]^2*l[1, 2, 3, 4]^2)) - 1/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 1/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 2]/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 5]/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, l]/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 5]/(l[]^2*l[1]^2*l[1, 2, 3, 4]^2*s[2, 3]) + 
 s[1, 5]/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[2, 3]) + 
 s[2, 3]/(2*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[3, 4]/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 s[3, 4]/(l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 s[3, 4]/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 s[4, 5]/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + s[4, 5]/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 s[4, 5]/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 s[4, 5]/(l[]^2*l[1]^2*l[1, 2, 3]^2*s[2, 3]) + 
 s[4, 5]/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[2, 3]) + 
 s[1, 2, l]/(l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2)

HomolE[zeta[3],{2, 3}]=1/(l[]^2*l[1, 2]^2) - 1/(l[1]^2*l[1, 2]^2) + 1/(l[1]^2*l[1, 2, 3]^2) + 1/(l[]^2*l[1, 2, 3, 4]^2) + 
 1/(l[1]^2*l[1, 2, 3, 4]^2) + s[1, 2]/(2*l[]^2*l[1]^2*l[1, 2]^2) + 
 (3*s[1, 2])/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, 2]/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, 2]^2/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, 5]/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + s[1, 5]/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 s[1, 5]/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, 5]^2/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, l]/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, l])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 2]*s[1, l])/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 5]*s[1, l])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, l]^2/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - s[1, 5]/(l[]^2*l[1]^2*s[2, 3]) - 
 s[1, 5]/(l[1]^2*l[1, 2, 3]^2*s[2, 3]) - s[1, 5]/(l[]^2*l[1, 2, 3, 4]^2*s[2, 3]) - 
 s[1, 5]/(l[1]^2*l[1, 2, 3, 4]^2*s[2, 3]) - (2*s[1, 5])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[2, 3]) - 
 s[1, 5]^2/(l[]^2*l[1]^2*l[1, 2, 3, 4]^2*s[2, 3]) - 
 s[1, 5]^2/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[2, 3]) + 
 (s[1, 5]*s[1, l])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[2, 3]) + 
 s[2, 3]/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + s[2, 3]/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (3*s[2, 3])/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[2, 3])/(2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[2, 3]^2/(2*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - s[3, 4]/(2*l[]^2*l[1]^2*l[1, 2]^2) + 
 (3*s[3, 4])/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - s[3, 4]/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 s[3, 4]/(2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - s[3, 4]/(l[]^2*l[1, 2]^2*s[1, 2]) - 
 s[3, 4]/(l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) - s[3, 4]/(l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 s[3, 4]/(l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) - (2*s[3, 4])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 s[3, 4]^2/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 s[3, 4]^2/(l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 s[3, 4]^2/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - s[4, 5]/(2*l[]^2*l[1]^2*l[1, 2]^2) - 
 s[4, 5]/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - s[4, 5]/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[4, 5]/(l[]^2*l[1, 2]^2*s[1, 2]) - (2*s[4, 5])/(l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) - 
 s[4, 5]/(l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) - (2*s[4, 5])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 s[4, 5]/(l[]^2*l[1]^2*s[2, 3]) - (2*s[4, 5])/(l[1]^2*l[1, 2, 3]^2*s[2, 3]) - 
 s[4, 5]/(l[]^2*l[1, 2, 3, 4]^2*s[2, 3]) - (2*s[4, 5])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[2, 3]) - 
 (s[1, l]*s[4, 5])/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[2, 3]) - 
 s[4, 5]^2/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 s[4, 5]^2/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) - 
 s[4, 5]^2/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 s[4, 5]^2/(l[]^2*l[1]^2*l[1, 2, 3]^2*s[2, 3]) - 
 s[4, 5]^2/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[2, 3]) - 
 (2*s[1, 2, l])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[2, 3]*s[1, 2, l])/(2*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[3, 4]*s[1, 2, l])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (s[4, 5]*s[1, 2, l])/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 s[1, 2, l]^2/(l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 2, 3, l]/(l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - (s[1, 5]*s[1, 2, 3, l])/
  (l[]^2*l[1]^2*l[1, 2, 3, 4]^2*s[2, 3]) - (s[3, 4]*s[1, 2, 3, l])/
  (2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - (s[3, 4]*s[1, 2, 3, l])/
  (l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) - (s[4, 5]*s[1, 2, 3, 4, l])/
  (2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - (s[4, 5]*s[1, 2, 3, 4, l])/
  (l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) - (s[4, 5]*s[1, 2, 3, 4, l])/
  (l[]^2*l[1]^2*l[1, 2, 3]^2*s[2, 3])

HomolE[zeta[2]^2,{2, 3}]=-2/(5*l[]^2) + 2/(5*l[1, 2]^2) - 6/(5*l[1, 2, 3]^2) - 6/(5*l[1, 2, 3, 4]^2) + 
 (3*s[1, 2])/(10*l[]^2*l[1]^2) - s[1, 2]/(10*l[]^2*l[1, 2]^2) - s[1, 2]/(2*l[1]^2*l[1, 2]^2) - 
 s[1, 2]/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - s[1, 2]^2/(20*l[]^2*l[1]^2*l[1, 2]^2) - 
 (3*s[1, 2]^2)/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 2]^2/(4*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 2]^3/(5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - s[1, 5]/(5*l[]^2*l[1]^2) + 
 (3*s[1, 5])/(10*l[1]^2*l[1, 2]^2) - (3*s[1, 5])/(10*l[1]^2*l[1, 2, 3]^2) + 
 s[1, 5]/(10*l[1, 2]^2*l[1, 2, 3]^2) + (3*s[1, 5])/(10*l[]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, 5])/(5*l[1]^2*l[1, 2, 3, 4]^2) - (8*s[1, 5])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 2]*s[1, 5])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 5]^2/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - s[1, 5]^2/(20*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 s[1, 5]^2/(4*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 5]^3/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (6*s[1, l])/(5*l[1]^2*l[1, 2]^2) + 
 (4*s[1, l])/(5*l[1]^2*l[1, 2, 3]^2) - (2*s[1, l])/(5*l[]^2*l[1, 2, 3, 4]^2) + 
 (2*s[1, l])/(5*l[1]^2*l[1, 2, 3, 4]^2) + (6*s[1, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 2]*s[1, l])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (11*s[1, 2]*s[1, l])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (9*s[1, 2]^2*s[1, l])/(20*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, 5]*s[1, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[1, 5]*s[1, l])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (7*s[1, 5]*s[1, l])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]^2*s[1, l])/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[1, l]^2)/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (6*s[1, l]^2)/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, 2]*s[1, l]^2)/(10*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 5]*s[1, l]^2)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[1, l]^3)/(5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (2*s[1, 5])/(5*l[]^2*s[2, 3]) + 
 (4*s[1, 5])/(5*l[1]^2*s[2, 3]) + (6*s[1, 5])/(5*l[1, 2, 3]^2*s[2, 3]) + 
 (12*s[1, 5])/(5*l[1, 2, 3, 4]^2*s[2, 3]) + (2*s[1, 5]^2)/(5*l[]^2*l[1]^2*s[2, 3]) + 
 (2*s[1, 5]^2)/(5*l[1]^2*l[1, 2, 3]^2*s[2, 3]) + (2*s[1, 5]^2)/(5*l[]^2*l[1, 2, 3, 4]^2*s[2, 3]) - 
 (9*s[1, 5]^2)/(10*l[1]^2*l[1, 2, 3, 4]^2*s[2, 3]) + 
 s[1, 5]^2/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[2, 3]) + 
 (2*s[1, 5]^3)/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2*s[2, 3]) + 
 (2*s[1, 5]^3)/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[2, 3]) - 
 (4*s[1, 5]*s[1, l])/(5*l[1]^2*l[1, 2, 3]^2*s[2, 3]) + 
 (2*s[1, 5]*s[1, l])/(5*l[]^2*l[1, 2, 3, 4]^2*s[2, 3]) - 
 (2*s[1, 5]*s[1, l])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[2, 3]) - 
 (s[1, 5]^2*s[1, l])/(10*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[2, 3]) + 
 (2*s[1, 5]*s[1, l]^2)/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[2, 3]) - 
 s[2, 3]/(10*l[1]^2*l[1, 2]^2) - s[2, 3]/(10*l[1]^2*l[1, 2, 3]^2) - 
 s[2, 3]/(10*l[1, 2]^2*l[1, 2, 3]^2) - (7*s[2, 3])/(10*l[]^2*l[1, 2, 3, 4]^2) + 
 (3*s[2, 3])/(10*l[1]^2*l[1, 2, 3, 4]^2) - s[2, 3]/(10*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]*s[2, 3])/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 5]*s[2, 3])/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (3*s[1, 5]*s[2, 3])/(20*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*s[2, 3])/(2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[1, l]*s[2, 3])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, l]*s[2, 3])/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, l]*s[2, 3])/(10*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[2, 3]^2/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - s[2, 3]^2/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (3*s[2, 3]^2)/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (9*s[2, 3]^2)/(20*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[2, 3]^3/(5*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (3*s[3, 4])/(10*l[]^2*l[1]^2) - 
 (3*s[3, 4])/(10*l[]^2*l[1, 2]^2) + (7*s[3, 4])/(10*l[1]^2*l[1, 2]^2) - 
 s[3, 4]/(5*l[1, 2]^2*l[1, 2, 3]^2) - (4*s[3, 4])/(5*l[1]^2*l[1, 2, 3, 4]^2) + 
 s[3, 4]/(5*l[1, 2]^2*l[1, 2, 3, 4]^2) - s[3, 4]/(10*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4])/(5*l[]^2*s[1, 2]) + (4*s[3, 4])/(5*l[1, 2]^2*s[1, 2]) + 
 (6*s[3, 4])/(5*l[1, 2, 3]^2*s[1, 2]) + (12*s[3, 4])/(5*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (3*s[1, 2]*s[3, 4])/(20*l[]^2*l[1]^2*l[1, 2]^2) - 
 (s[1, 2]*s[3, 4])/(2*l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 2]*s[3, 4])/(20*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (17*s[1, 5]*s[3, 4])/(20*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*s[3, 4])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (17*s[1, 5]*s[3, 4])/(20*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, l]*s[3, 4])/(l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (s[1, l]*s[3, 4])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (s[1, l]*s[3, 4])/(2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[2, 3]*s[3, 4])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + s[3, 4]^2/(5*l[]^2*l[1]^2*l[1, 2]^2) - 
 (3*s[3, 4]^2)/(10*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 s[3, 4]^2/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 s[3, 4]^2/(20*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]^2)/(5*l[]^2*l[1, 2]^2*s[1, 2]) + (2*s[3, 4]^2)/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (2*s[3, 4]^2)/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (9*s[3, 4]^2)/(10*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 s[3, 4]^2/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 s[3, 4]^3/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]^3)/(5*l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (2*s[3, 4]^3)/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + s[4, 5]/(2*l[]^2*l[1]^2) - 
 (3*s[4, 5])/(10*l[]^2*l[1, 2]^2) + (4*s[4, 5])/(5*l[1]^2*l[1, 2]^2) + 
 s[4, 5]/(l[]^2*l[1, 2, 3]^2) - (13*s[4, 5])/(10*l[1]^2*l[1, 2, 3]^2) + 
 s[4, 5]/(10*l[1, 2]^2*l[1, 2, 3]^2) + (3*s[4, 5])/(10*l[]^2*l[1, 2, 3, 4]^2) + 
 s[4, 5]/(10*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (6*s[4, 5])/(5*l[1, 2]^2*s[1, 2]) + 
 (6*s[4, 5])/(5*l[1, 2, 3]^2*s[1, 2]) + (12*s[4, 5])/(5*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (3*s[1, 2]*s[4, 5])/(20*l[]^2*l[1]^2*l[1, 2]^2) - 
 (s[1, 2]*s[4, 5])/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (9*s[1, 2]*s[4, 5])/(20*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*s[4, 5])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, l]*s[4, 5])/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (3*s[1, l]*s[4, 5])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, l]*s[4, 5])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (6*s[4, 5])/(5*l[1]^2*s[2, 3]) + 
 (6*s[4, 5])/(5*l[1, 2, 3]^2*s[2, 3]) + (12*s[4, 5])/(5*l[1, 2, 3, 4]^2*s[2, 3]) - 
 (s[1, 5]*s[4, 5])/(5*l[]^2*l[1]^2*s[2, 3]) - (s[1, 5]*s[4, 5])/(5*l[1]^2*l[1, 2, 3]^2*s[2, 3]) - 
 (s[1, 5]*s[4, 5])/(5*l[]^2*l[1, 2, 3, 4]^2*s[2, 3]) - 
 (s[1, 5]*s[4, 5])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[2, 3]) - 
 (6*s[1, l]*s[4, 5])/(5*l[1]^2*l[1, 2, 3]^2*s[2, 3]) + 
 (2*s[1, l]*s[4, 5])/(5*l[]^2*l[1, 2, 3, 4]^2*s[2, 3]) + 
 (6*s[1, l]*s[4, 5])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[2, 3]) + 
 (2*s[1, l]^2*s[4, 5])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[2, 3]) - 
 (s[2, 3]*s[4, 5])/(2*l[]^2*l[1]^2*l[1, 2, 3]^2) - 
 (3*s[2, 3]*s[4, 5])/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (9*s[2, 3]*s[4, 5])/(20*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[3, 4]*s[4, 5])/(10*l[]^2*l[1]^2*l[1, 2]^2) - (s[3, 4]*s[4, 5])/(5*l[]^2*l[1, 2]^2*s[1, 2]) - 
 (s[3, 4]*s[4, 5])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) - 
 (s[3, 4]*s[4, 5])/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (s[3, 4]*s[4, 5])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 s[4, 5]^2/(5*l[]^2*l[1]^2*l[1, 2]^2) + s[4, 5]^2/(4*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (7*s[4, 5]^2)/(20*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[4, 5]^2)/(5*l[]^2*l[1, 2]^2*s[1, 2]) - s[4, 5]^2/(l[]^2*l[1, 2, 3]^2*s[1, 2]) + 
 s[4, 5]^2/(2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + (2*s[4, 5]^2)/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 s[4, 5]^2/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + (2*s[4, 5]^2)/(5*l[]^2*l[1]^2*s[2, 3]) - 
 s[4, 5]^2/(l[]^2*l[1, 2, 3]^2*s[2, 3]) + s[4, 5]^2/(2*l[1]^2*l[1, 2, 3]^2*s[2, 3]) + 
 (2*s[4, 5]^2)/(5*l[]^2*l[1, 2, 3, 4]^2*s[2, 3]) + 
 s[4, 5]^2/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[2, 3]) + 
 (s[1, l]*s[4, 5]^2)/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[2, 3]) + 
 s[4, 5]^3/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[4, 5]^3)/(5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (2*s[4, 5]^3)/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (2*s[4, 5]^3)/(5*l[]^2*l[1]^2*l[1, 2, 3]^2*s[2, 3]) + 
 (2*s[4, 5]^3)/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[2, 3]) + 
 (6*s[1, 2, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]*s[1, 2, l])/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 2]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*s[1, 2, l])/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*s[1, 2, l])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, 5]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[1, l]*s[1, 2, l])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (6*s[1, l]*s[1, 2, l])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (6*s[1, l]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*s[1, 2, l])/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*s[1, 2, l])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[2, 3]*s[1, 2, l])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (9*s[2, 3]^2*s[1, 2, l])/(20*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[3, 4]*s[1, 2, l])/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (4*s[3, 4]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (2*s[3, 4]*s[1, 2, l])/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (2*s[3, 4]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (s[3, 4]^2*s[1, 2, l])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (s[4, 5]*s[1, 2, l])/(l[]^2*l[1]^2*l[1, 2, 3]^2) - 
 (s[4, 5]*s[1, 2, l])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (6*s[4, 5]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (2*s[4, 5]*s[1, 2, l])/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (6*s[4, 5]*s[1, 2, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (s[4, 5]^2*s[1, 2, l])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (6*s[1, 2, l]^2)/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[2, 3]*s[1, 2, l]^2)/(10*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]*s[1, 2, l]^2)/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (2*s[4, 5]*s[1, 2, l]^2)/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (2*s[1, 2, l]^3)/(5*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, 2, 3, l])/(5*l[]^2*l[1, 2]^2) + (2*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2]^2) - 
 (2*s[1, 2, 3, l])/(5*l[]^2*l[1, 2, 3, 4]^2) - (4*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) + 
 (s[1, 5]*s[1, 2, 3, l])/(10*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (2*s[1, 5]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*s[2, 3]) + (2*s[1, 5]*s[1, 2, 3, l])/
  (5*l[]^2*l[1, 2, 3, 4]^2*s[2, 3]) + (4*s[1, 5]*s[1, 2, 3, l])/
  (5*l[1]^2*l[1, 2, 3, 4]^2*s[2, 3]) - (6*s[1, 5]*s[1, 2, 3, l])/
  (5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[2, 3]) + (s[1, 5]^2*s[1, 2, 3, l])/
  (10*l[]^2*l[1]^2*l[1, 2, 3, 4]^2*s[2, 3]) - (s[2, 3]*s[1, 2, 3, l])/
  (5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + (s[3, 4]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) - 
 (3*s[3, 4]*s[1, 2, 3, l])/(10*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]*s[1, 2, 3, l])/(5*l[]^2*l[1, 2]^2*s[1, 2]) + 
 (2*s[3, 4]*s[1, 2, 3, l])/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (4*s[3, 4]*s[1, 2, 3, l])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (6*s[3, 4]*s[1, 2, 3, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (s[3, 4]^2*s[1, 2, 3, l])/(20*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (s[3, 4]^2*s[1, 2, 3, l])/(10*l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (s[4, 5]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) + (2*s[4, 5]*s[1, 2, 3, l])/
  (5*l[]^2*l[1, 2]^2*s[1, 2]) + (2*s[4, 5]*s[1, 2, 3, l])/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (6*s[4, 5]*s[1, 2, 3, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (2*s[4, 5]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*s[2, 3]) + (2*s[4, 5]*s[1, 2, 3, l])/
  (5*l[]^2*l[1, 2, 3, 4]^2*s[2, 3]) - (6*s[4, 5]*s[1, 2, 3, l])/
  (5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[2, 3]) - (2*s[1, 2, 3, l]^2)/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (2*s[1, 5]*s[1, 2, 3, l]^2)/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2*s[2, 3]) + 
 (s[3, 4]*s[1, 2, 3, l]^2)/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]*s[1, 2, 3, l]^2)/(5*l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (2*s[1, 2, 3, 4, l])/(5*l[]^2*l[1, 2]^2) + (2*s[1, 2, 3, 4, l])/(5*l[1]^2*l[1, 2]^2) - 
 (2*s[1, 2, 3, 4, l])/(5*l[1]^2*l[1, 2, 3]^2) - (s[1, 2]*s[1, 2, 3, 4, l])/
  (5*l[]^2*l[1]^2*l[1, 2]^2) + (s[1, 5]*s[1, 2, 3, 4, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[1, 5]*s[1, 2, 3, 4, l])/(5*l[]^2*l[1]^2*s[2, 3]) + (2*s[1, 5]*s[1, 2, 3, 4, l])/
  (5*l[1]^2*l[1, 2, 3]^2*s[2, 3]) - (s[2, 3]*s[1, 2, 3, 4, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[3, 4]*s[1, 2, 3, 4, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) + (2*s[3, 4]*s[1, 2, 3, 4, l])/
  (5*l[]^2*l[1, 2]^2*s[1, 2]) + (2*s[3, 4]*s[1, 2, 3, 4, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (s[4, 5]*s[1, 2, 3, 4, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) + (3*s[4, 5]*s[1, 2, 3, 4, l])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (2*s[4, 5]*s[1, 2, 3, 4, l])/(5*l[]^2*l[1, 2]^2*s[1, 2]) + 
 (6*s[4, 5]*s[1, 2, 3, 4, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (2*s[4, 5]*s[1, 2, 3, 4, l])/(5*l[]^2*l[1]^2*s[2, 3]) + (6*s[4, 5]*s[1, 2, 3, 4, l])/
  (5*l[1]^2*l[1, 2, 3]^2*s[2, 3]) + (s[4, 5]^2*s[1, 2, 3, 4, l])/
  (20*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (s[4, 5]^2*s[1, 2, 3, 4, l])/
  (10*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + (s[4, 5]^2*s[1, 2, 3, 4, l])/
  (10*l[]^2*l[1]^2*l[1, 2, 3]^2*s[2, 3]) + (s[4, 5]*s[1, 2, 3, 4, l]^2)/
  (5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (2*s[4, 5]*s[1, 2, 3, 4, l]^2)/
  (5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + (2*s[4, 5]*s[1, 2, 3, 4, l]^2)/
  (5*l[]^2*l[1]^2*l[1, 2, 3]^2*s[2, 3])



HomolE[1,{2, 4}]=-1/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 1/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2])

HomolE[zeta[2],{2, 4}]=-(1/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2)) - 1/(l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 1/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 2]/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 5]/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, l]/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[2, 3]/(2*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[3, 4]/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 s[3, 4]/(l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 s[3, 4]/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 s[4, 5]/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + s[4, 5]/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 s[4, 5]/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2])

HomolE[zeta[3],{2, 4}]=1/(l[]^2*l[1, 2]^2) + 3/(l[1, 2]^2*l[1, 2, 3]^2) + 1/(l[]^2*l[1, 2, 3, 4]^2) + 
 2/(l[1]^2*l[1, 2, 3, 4]^2) + 2/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 2]/(2*l[]^2*l[1]^2*l[1, 2]^2) + s[1, 2]/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, 2]/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, 2]^2/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 5]/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (3*s[1, 5])/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 s[1, 5]/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, 5]^2/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, l])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (2*s[1, l])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 2]*s[1, l])/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 5]*s[1, l])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, l]^2/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[2, 3])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + s[2, 3]/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (3*s[2, 3])/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[2, 3]/(2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[2, 3]^2/(2*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - s[3, 4]/(2*l[]^2*l[1]^2*l[1, 2]^2) + 
 s[3, 4]/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - s[3, 4]/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 s[3, 4]/(2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - s[3, 4]/(l[]^2*l[1, 2]^2*s[1, 2]) - 
 s[3, 4]/(l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) - s[3, 4]/(l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 s[3, 4]/(l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) - (2*s[3, 4])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 s[3, 4]^2/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 s[3, 4]^2/(l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 s[3, 4]^2/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - s[4, 5]/(2*l[]^2*l[1]^2*l[1, 2]^2) + 
 s[4, 5]/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - s[4, 5]/(l[]^2*l[1, 2]^2*s[1, 2]) - 
 (2*s[4, 5])/(l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) - s[4, 5]/(l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (2*s[4, 5])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 s[4, 5]^2/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 s[4, 5]^2/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) - 
 s[4, 5]^2/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 s[1, 2, l]/(l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + s[1, 2, l]/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*s[1, 2, l])/(2*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[3, 4]*s[1, 2, l])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (s[4, 5]*s[1, 2, l])/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 s[1, 2, 3, l]/(l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - (s[3, 4]*s[1, 2, 3, l])/
  (2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - (s[3, 4]*s[1, 2, 3, l])/
  (l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) + s[1, 2, 3, 4, l]/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[4, 5]*s[1, 2, 3, 4, l])/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[4, 5]*s[1, 2, 3, 4, l])/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2])

HomolE[zeta[2]^2,{2, 4}]=-2/(5*l[]^2) + 2/(5*l[1]^2) - 6/(5*l[1, 2]^2) - 12/(5*l[1, 2, 3]^2) - 18/(5*l[1, 2, 3, 4]^2) - 
 s[1, 2]/(10*l[]^2*l[1, 2]^2) - (2*s[1, 2])/(5*l[1]^2*l[1, 2]^2) + 
 s[1, 2]/(5*l[1, 2]^2*l[1, 2, 3]^2) + s[1, 2]/(5*l[]^2*l[1, 2, 3, 4]^2) + 
 s[1, 2]/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - s[1, 2]^2/(20*l[]^2*l[1]^2*l[1, 2]^2) - 
 s[1, 2]^2/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 2]^2/(4*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 2]^3/(5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - s[1, 5]/(2*l[]^2*l[1]^2) - 
 (4*s[1, 5])/(5*l[1, 2]^2*l[1, 2, 3]^2) - s[1, 5]/(10*l[]^2*l[1, 2, 3, 4]^2) + 
 (2*s[1, 5])/(5*l[1]^2*l[1, 2, 3, 4]^2) - (3*s[1, 5])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 2]*s[1, 5])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, 5]^2/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - (9*s[1, 5]^2)/(20*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 s[1, 5]^2/(4*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 5]^3/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (4*s[1, l])/(5*l[1, 2]^2*l[1, 2, 3]^2) - (2*s[1, l])/(5*l[]^2*l[1, 2, 3, 4]^2) + 
 (6*s[1, l])/(5*l[1]^2*l[1, 2, 3, 4]^2) + (6*s[1, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 2]*s[1, l])/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (11*s[1, 2]*s[1, l])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (9*s[1, 2]^2*s[1, l])/(20*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 5]*s[1, l])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (7*s[1, 5]*s[1, l])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]^2*s[1, l])/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (6*s[1, l]^2)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (6*s[1, l]^2)/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, 2]*s[1, l]^2)/(10*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 5]*s[1, l]^2)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[1, l]^3)/(5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - s[2, 3]/(2*l[1]^2*l[1, 2]^2) + 
 s[2, 3]/(l[1]^2*l[1, 2, 3]^2) - (7*s[2, 3])/(10*l[1, 2]^2*l[1, 2, 3]^2) - 
 (7*s[2, 3])/(10*l[]^2*l[1, 2, 3, 4]^2) - s[2, 3]/(10*l[1]^2*l[1, 2, 3, 4]^2) - 
 (3*s[2, 3])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (3*s[1, 2]*s[2, 3])/
  (5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (11*s[1, 5]*s[2, 3])/
  (20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - (11*s[1, 5]*s[2, 3])/(20*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*s[2, 3])/(2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, l]*s[2, 3])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, l]*s[2, 3])/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, l]*s[2, 3])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (9*s[2, 3]^2)/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - s[2, 3]^2/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (3*s[2, 3]^2)/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[2, 3]^2/(20*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[2, 3]^3/(5*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (3*s[3, 4])/(10*l[]^2*l[1, 2]^2) + 
 (9*s[3, 4])/(10*l[1]^2*l[1, 2]^2) - s[3, 4]/(10*l[1, 2]^2*l[1, 2, 3]^2) + 
 s[3, 4]/(5*l[]^2*l[1, 2, 3, 4]^2) - s[3, 4]/(10*l[1]^2*l[1, 2, 3, 4]^2) + 
 s[3, 4]/(5*l[1, 2]^2*l[1, 2, 3, 4]^2) - (2*s[3, 4])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4])/(5*l[]^2*s[1, 2]) + (4*s[3, 4])/(5*l[1, 2]^2*s[1, 2]) + 
 (6*s[3, 4])/(5*l[1, 2, 3]^2*s[1, 2]) + (12*s[3, 4])/(5*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (3*s[1, 2]*s[3, 4])/(20*l[]^2*l[1]^2*l[1, 2]^2) - 
 (s[1, 2]*s[3, 4])/(2*l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 2]*s[3, 4])/(20*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (11*s[1, 5]*s[3, 4])/(20*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*s[3, 4])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (17*s[1, 5]*s[3, 4])/(20*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, l]*s[3, 4])/(l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (s[1, l]*s[3, 4])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (s[1, l]*s[3, 4])/(2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*s[3, 4])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + s[3, 4]^2/(5*l[]^2*l[1]^2*l[1, 2]^2) - 
 s[3, 4]^2/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + s[3, 4]^2/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 s[3, 4]^2/(20*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]^2)/(5*l[]^2*l[1, 2]^2*s[1, 2]) + (2*s[3, 4]^2)/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (2*s[3, 4]^2)/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (9*s[3, 4]^2)/(10*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 s[3, 4]^2/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 s[3, 4]^3/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]^3)/(5*l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (2*s[3, 4]^3)/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + s[4, 5]/(2*l[]^2*l[1]^2) - 
 (3*s[4, 5])/(10*l[]^2*l[1, 2]^2) + (2*s[4, 5])/(5*l[1]^2*l[1, 2]^2) + 
 s[4, 5]/(l[]^2*l[1, 2, 3]^2) - (7*s[4, 5])/(10*l[1, 2]^2*l[1, 2, 3]^2) - 
 s[4, 5]/(10*l[]^2*l[1, 2, 3, 4]^2) - (2*s[4, 5])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (6*s[4, 5])/(5*l[1, 2]^2*s[1, 2]) + (6*s[4, 5])/(5*l[1, 2, 3]^2*s[1, 2]) + 
 (12*s[4, 5])/(5*l[1, 2, 3, 4]^2*s[1, 2]) - (3*s[1, 2]*s[4, 5])/(20*l[]^2*l[1]^2*l[1, 2]^2) - 
 (s[1, 2]*s[4, 5])/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (3*s[1, 2]*s[4, 5])/(20*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*s[4, 5])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, l]*s[4, 5])/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, l]*s[4, 5])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, l]*s[4, 5])/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*s[4, 5])/(2*l[]^2*l[1]^2*l[1, 2, 3]^2) - 
 (11*s[2, 3]*s[4, 5])/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (17*s[2, 3]*s[4, 5])/(20*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[3, 4]*s[4, 5])/(10*l[]^2*l[1]^2*l[1, 2]^2) - (s[3, 4]*s[4, 5])/(5*l[]^2*l[1, 2]^2*s[1, 2]) - 
 (s[3, 4]*s[4, 5])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) - 
 (s[3, 4]*s[4, 5])/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (s[3, 4]*s[4, 5])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 s[4, 5]^2/(5*l[]^2*l[1]^2*l[1, 2]^2) - (3*s[4, 5]^2)/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 s[4, 5]^2/(20*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (2*s[4, 5]^2)/(5*l[]^2*l[1, 2]^2*s[1, 2]) - 
 s[4, 5]^2/(l[]^2*l[1, 2, 3]^2*s[1, 2]) + s[4, 5]^2/(2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (2*s[4, 5]^2)/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 s[4, 5]^2/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 s[4, 5]^3/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[4, 5]^3)/(5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (2*s[4, 5]^3)/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (12*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2) - (2*s[1, 2, l])/(5*l[]^2*l[1, 2, 3, 4]^2) - 
 (6*s[1, 2, l])/(5*l[1]^2*l[1, 2, 3, 4]^2) - (6*s[1, 2, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]*s[1, 2, l])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 2]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 5]*s[1, 2, l])/(10*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, 5]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (6*s[1, l]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*s[1, 2, l])/(10*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (3*s[2, 3]*s[1, 2, l])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[2, 3]*s[1, 2, l])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]^2*s[1, 2, l])/(20*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[3, 4]*s[1, 2, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (4*s[3, 4]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (2*s[3, 4]*s[1, 2, l])/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (2*s[3, 4]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (s[3, 4]^2*s[1, 2, l])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (s[4, 5]*s[1, 2, l])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (6*s[4, 5]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (2*s[4, 5]*s[1, 2, l])/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (6*s[4, 5]*s[1, 2, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (s[4, 5]^2*s[1, 2, l])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (2*s[1, 2, l]^2)/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, 2, l]^2)/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*s[1, 2, l]^2)/(5*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]*s[1, 2, l]^2)/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (2*s[4, 5]*s[1, 2, l]^2)/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (2*s[1, 2, 3, l])/(5*l[]^2*l[1, 2]^2) - (2*s[1, 2, 3, l])/(5*l[]^2*l[1, 2, 3, 4]^2) - 
 (6*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2, 3, 4]^2) + 
 (6*s[1, 2, 3, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) - (3*s[1, 5]*s[1, 2, 3, l])/
  (10*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - (s[2, 3]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (s[3, 4]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) + 
 (s[3, 4]*s[1, 2, 3, l])/(10*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]*s[1, 2, 3, l])/(5*l[]^2*l[1, 2]^2*s[1, 2]) + 
 (2*s[3, 4]*s[1, 2, 3, l])/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (4*s[3, 4]*s[1, 2, 3, l])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (6*s[3, 4]*s[1, 2, 3, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (s[3, 4]^2*s[1, 2, 3, l])/(20*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (s[3, 4]^2*s[1, 2, 3, l])/(10*l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (s[4, 5]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) + (2*s[4, 5]*s[1, 2, 3, l])/
  (5*l[]^2*l[1, 2]^2*s[1, 2]) + (2*s[4, 5]*s[1, 2, 3, l])/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (6*s[4, 5]*s[1, 2, 3, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (2*s[1, 2, l]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, 2, 3, l]^2)/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (s[3, 4]*s[1, 2, 3, l]^2)/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]*s[1, 2, 3, l]^2)/(5*l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (2*s[1, 2, 3, 4, l])/(5*l[]^2*l[1, 2]^2) - (8*s[1, 2, 3, 4, l])/(5*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, 2]*s[1, 2, 3, 4, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) - 
 (s[1, 5]*s[1, 2, 3, 4, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (6*s[1, l]*s[1, 2, 3, 4, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (3*s[2, 3]*s[1, 2, 3, 4, l])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[3, 4]*s[1, 2, 3, 4, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) + (2*s[3, 4]*s[1, 2, 3, 4, l])/
  (5*l[]^2*l[1, 2]^2*s[1, 2]) + (2*s[3, 4]*s[1, 2, 3, 4, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (s[4, 5]*s[1, 2, 3, 4, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) + 
 (s[4, 5]*s[1, 2, 3, 4, l])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[4, 5]*s[1, 2, 3, 4, l])/(5*l[]^2*l[1, 2]^2*s[1, 2]) + 
 (6*s[4, 5]*s[1, 2, 3, 4, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (s[4, 5]^2*s[1, 2, 3, 4, l])/(20*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[4, 5]^2*s[1, 2, 3, 4, l])/(10*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) - 
 (2*s[1, 2, 3, 4, l]^2)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[4, 5]*s[1, 2, 3, 4, l]^2)/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[4, 5]*s[1, 2, 3, 4, l]^2)/(5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2])



HomolE[1,{2, 5}]=-1/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 1/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 1/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5])

HomolE[zeta[2],{2, 5}]=-(1/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2)) - 1/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 1/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 2]/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 5]/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, l]/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, l]/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[2, 3]/(2*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[2, 3]/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 s[2, 3]/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 s[3, 4]/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 s[3, 4]/(l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 s[3, 4]/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 s[3, 4]/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 s[3, 4]/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 s[4, 5]/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + s[4, 5]/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 s[4, 5]/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2])

HomolE[zeta[3],{2, 5}]=-(1/(l[]^2*l[1]^2)) + 1/(l[]^2*l[1, 2]^2) + 2/(l[1, 2]^2*l[1, 2, 3]^2) + 
 1/(l[1]^2*l[1, 2, 3, 4]^2) + s[1, 2]/(2*l[]^2*l[1]^2*l[1, 2]^2) + 
 s[1, 2]/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, 2]^2/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 5]/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + s[1, 5]/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 s[1, 5]^2/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, l]/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - s[1, l]/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 2]*s[1, l])/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, 5]*s[1, l])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, l]^2/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, l]^2/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[2, 3]/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - s[2, 3]/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (3*s[2, 3])/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[2, 3]/(2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - s[2, 3]/(l[1]^2*l[1, 2]^2*s[1, 5]) - 
 (2*s[2, 3])/(l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - s[2, 3]/(l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (2*s[2, 3])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[1, l]*s[2, 3])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[1, l]*s[2, 3])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 s[2, 3]^2/(2*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[2, 3]^2/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 s[2, 3]^2/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - s[3, 4]/(2*l[]^2*l[1]^2*l[1, 2]^2) - 
 s[3, 4]/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - s[3, 4]/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 s[3, 4]/(2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - s[3, 4]/(l[]^2*l[1, 2]^2*s[1, 2]) - 
 s[3, 4]/(l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) - s[3, 4]/(l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 s[3, 4]/(l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) - (2*s[3, 4])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 s[3, 4]/(l[1]^2*l[1, 2]^2*s[1, 5]) - s[3, 4]/(l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 s[3, 4]/(l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - s[3, 4]/(l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (2*s[3, 4])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[1, l]*s[3, 4])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[1, l]*s[3, 4])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 s[3, 4]^2/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 s[3, 4]^2/(l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 s[3, 4]^2/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 s[3, 4]^2/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 s[3, 4]^2/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - s[4, 5]/(2*l[]^2*l[1]^2*l[1, 2]^2) + 
 s[4, 5]/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + s[4, 5]/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[4, 5]/(l[]^2*l[1, 2]^2*s[1, 2]) - (2*s[4, 5])/(l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) - 
 s[4, 5]/(l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) - (2*s[4, 5])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 s[4, 5]^2/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 s[4, 5]^2/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) - 
 s[4, 5]^2/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 s[1, 2, l]/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[1, 2, l])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*s[1, 2, l])/(2*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*s[1, 2, l])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]*s[1, 2, l])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (s[3, 4]*s[1, 2, l])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[4, 5]*s[1, 2, l])/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (s[3, 4]*s[1, 2, 3, l])/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (s[3, 4]*s[1, 2, 3, l])/(l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (s[3, 4]*s[1, 2, 3, l])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 s[1, 2, 3, 4, l]/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - (s[2, 3]*s[1, 2, 3, 4, l])/
  (l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - (s[4, 5]*s[1, 2, 3, 4, l])/
  (2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - (s[4, 5]*s[1, 2, 3, 4, l])/
  (l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2])

HomolE[zeta[2]^2,{2, 5}]=6/(5*l[1]^2) - 6/(5*l[1, 2]^2) - 6/(5*l[1, 2, 3]^2) - 6/(5*l[1, 2, 3, 4]^2) - 
 s[1, 2]/(10*l[]^2*l[1]^2) - s[1, 2]/(10*l[]^2*l[1, 2]^2) - s[1, 2]/(10*l[1]^2*l[1, 2]^2) - 
 s[1, 2]/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - s[1, 2]^2/(20*l[]^2*l[1]^2*l[1, 2]^2) - 
 s[1, 2]^2/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, 2]^2)/(20*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 2]^3/(5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - s[1, 5]/(10*l[]^2*l[1]^2) - 
 (2*s[1, 5])/(5*l[1, 2]^2*l[1, 2, 3]^2) + (3*s[1, 5])/(10*l[]^2*l[1, 2, 3, 4]^2) - 
 s[1, 5]/(2*l[1]^2*l[1, 2, 3, 4]^2) - s[1, 5]/(10*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]*s[1, 5])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, 5]^2/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - s[1, 5]^2/(20*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, 5]^2)/(20*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 5]^3/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (4*s[1, l])/(5*l[1]^2*l[1, 2, 3, 4]^2) + (6*s[1, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 2]*s[1, l])/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (7*s[1, 2]*s[1, l])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (9*s[1, 2]^2*s[1, l])/(20*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 5]*s[1, l])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (4*s[1, 5]*s[1, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (9*s[1, 5]^2*s[1, l])/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, l]^2)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (8*s[1, l]^2)/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, 2]*s[1, l]^2)/(10*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, 5]*s[1, l]^2)/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[1, l]^3)/(5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, l]^3)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (3*s[2, 3])/(10*l[]^2*l[1]^2) - 
 s[2, 3]/(5*l[1]^2*l[1, 2]^2) + s[2, 3]/(l[1]^2*l[1, 2, 3]^2) - 
 s[2, 3]/(10*l[1, 2]^2*l[1, 2, 3]^2) - (3*s[2, 3])/(10*l[]^2*l[1, 2, 3, 4]^2) + 
 s[2, 3]/(10*l[1]^2*l[1, 2, 3, 4]^2) - (8*s[2, 3])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 2]*s[2, 3])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (6*s[2, 3])/(5*l[1, 2]^2*s[1, 5]) + 
 (6*s[2, 3])/(5*l[1, 2, 3]^2*s[1, 5]) + (12*s[2, 3])/(5*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (3*s[1, 5]*s[2, 3])/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (3*s[1, 5]*s[2, 3])/(20*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*s[2, 3])/(2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[1, l]*s[2, 3])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, l]*s[2, 3])/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (4*s[1, l]*s[2, 3])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (4*s[1, l]*s[2, 3])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) - 
 (4*s[1, l]*s[2, 3])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[1, l]^2*s[2, 3])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[1, l]^2*s[2, 3])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 s[2, 3]^2/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + s[2, 3]^2/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (3*s[2, 3]^2)/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[2, 3]^2/(20*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (2*s[2, 3]^2)/(5*l[1]^2*l[1, 2]^2*s[1, 5]) - 
 s[2, 3]^2/(l[1]^2*l[1, 2, 3]^2*s[1, 5]) + s[2, 3]^2/(2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[2, 3]^2)/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 s[2, 3]^2/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[1, l]*s[2, 3]^2)/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[1, l]*s[2, 3]^2)/(10*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 s[2, 3]^3/(5*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[2, 3]^3)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[2, 3]^3)/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + (2*s[3, 4])/(5*l[]^2*l[1]^2) - 
 (3*s[3, 4])/(10*l[]^2*l[1, 2]^2) + (9*s[3, 4])/(10*l[1]^2*l[1, 2]^2) + 
 (3*s[3, 4])/(10*l[1, 2]^2*l[1, 2, 3]^2) + s[3, 4]/(2*l[]^2*l[1, 2, 3, 4]^2) + 
 s[3, 4]/(10*l[1]^2*l[1, 2, 3, 4]^2) - (4*s[3, 4])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 s[3, 4]/(10*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (2*s[3, 4])/(5*l[]^2*s[1, 2]) + 
 (4*s[3, 4])/(5*l[1, 2]^2*s[1, 2]) + (6*s[3, 4])/(5*l[1, 2, 3]^2*s[1, 2]) + 
 (12*s[3, 4])/(5*l[1, 2, 3, 4]^2*s[1, 2]) - (3*s[1, 2]*s[3, 4])/(20*l[]^2*l[1]^2*l[1, 2]^2) - 
 (s[1, 2]*s[3, 4])/(2*l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (9*s[1, 2]*s[3, 4])/(20*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (2*s[3, 4])/(5*l[1]^2*s[1, 5]) + 
 (4*s[3, 4])/(5*l[1, 2]^2*s[1, 5]) + (6*s[3, 4])/(5*l[1, 2, 3]^2*s[1, 5]) + 
 (12*s[3, 4])/(5*l[1, 2, 3, 4]^2*s[1, 5]) - (3*s[1, 5]*s[3, 4])/(20*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*s[3, 4])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (9*s[1, 5]*s[3, 4])/(20*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, l]*s[3, 4])/(l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (4*s[1, l]*s[3, 4])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (s[1, l]*s[3, 4])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (4*s[1, l]*s[3, 4])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[1, l]*s[3, 4])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (4*s[1, l]*s[3, 4])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (2*s[1, l]*s[3, 4])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (6*s[1, l]*s[3, 4])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[1, l]^2*s[3, 4])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[1, l]^2*s[3, 4])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[2, 3]*s[3, 4])/(10*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*s[3, 4])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) - 
 (s[2, 3]*s[3, 4])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[2, 3]*s[3, 4])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[2, 3]*s[3, 4])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 s[3, 4]^2/(5*l[]^2*l[1]^2*l[1, 2]^2) + s[3, 4]^2/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 s[3, 4]^2/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (7*s[3, 4]^2)/(20*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]^2)/(5*l[]^2*l[1, 2]^2*s[1, 2]) + (2*s[3, 4]^2)/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (2*s[3, 4]^2)/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (9*s[3, 4]^2)/(10*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 s[3, 4]^2/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + (2*s[3, 4]^2)/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[3, 4]^2)/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[3, 4]^2)/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (9*s[3, 4]^2)/(10*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 s[3, 4]^2/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[1, l]*s[3, 4]^2)/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[1, l]*s[3, 4]^2)/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 s[3, 4]^3/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]^3)/(5*l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (2*s[3, 4]^3)/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (2*s[3, 4]^3)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[3, 4]^3)/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + (3*s[4, 5])/(10*l[]^2*l[1]^2) - 
 (3*s[4, 5])/(10*l[]^2*l[1, 2]^2) + s[4, 5]/(10*l[1]^2*l[1, 2]^2) + s[4, 5]/(l[]^2*l[1, 2, 3]^2) - 
 (8*s[4, 5])/(5*l[1, 2]^2*l[1, 2, 3]^2) - s[4, 5]/(5*l[]^2*l[1, 2, 3, 4]^2) - 
 s[4, 5]/(10*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (6*s[4, 5])/(5*l[1, 2]^2*s[1, 2]) + 
 (6*s[4, 5])/(5*l[1, 2, 3]^2*s[1, 2]) + (12*s[4, 5])/(5*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (3*s[1, 2]*s[4, 5])/(20*l[]^2*l[1]^2*l[1, 2]^2) - 
 (s[1, 2]*s[4, 5])/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (3*s[1, 2]*s[4, 5])/(20*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 5]*s[4, 5])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, l]*s[4, 5])/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (3*s[1, l]*s[4, 5])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, l]*s[4, 5])/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*s[4, 5])/(2*l[]^2*l[1]^2*l[1, 2, 3]^2) - 
 (17*s[2, 3]*s[4, 5])/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (17*s[2, 3]*s[4, 5])/(20*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[3, 4]*s[4, 5])/(10*l[]^2*l[1]^2*l[1, 2]^2) - (s[3, 4]*s[4, 5])/(5*l[]^2*l[1, 2]^2*s[1, 2]) - 
 (s[3, 4]*s[4, 5])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) - 
 (s[3, 4]*s[4, 5])/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (s[3, 4]*s[4, 5])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 s[4, 5]^2/(5*l[]^2*l[1]^2*l[1, 2]^2) - s[4, 5]^2/(4*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 s[4, 5]^2/(20*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (2*s[4, 5]^2)/(5*l[]^2*l[1, 2]^2*s[1, 2]) - 
 s[4, 5]^2/(l[]^2*l[1, 2, 3]^2*s[1, 2]) + s[4, 5]^2/(2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (2*s[4, 5]^2)/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 s[4, 5]^2/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 s[4, 5]^3/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[4, 5]^3)/(5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (2*s[4, 5]^3)/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + (2*s[1, 2, l])/(5*l[]^2*l[1]^2) + 
 (6*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2) - (2*s[1, 2, l])/(5*l[1]^2*l[1, 2, 3, 4]^2) - 
 (12*s[1, 2, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]*s[1, 2, l])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 2]*s[1, 2, l])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*s[1, 2, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 5]*s[1, 2, l])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (6*s[1, l]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*s[1, 2, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (3*s[2, 3]*s[1, 2, l])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[2, 3]*s[1, 2, l])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (6*s[2, 3]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[2, 3]*s[1, 2, l])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (6*s[2, 3]*s[1, 2, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (4*s[1, l]*s[2, 3]*s[1, 2, l])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[2, 3]^2*s[1, 2, l])/(20*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]^2*s[1, 2, l])/(10*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]*s[1, 2, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (s[3, 4]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (4*s[3, 4]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (2*s[3, 4]*s[1, 2, l])/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (2*s[3, 4]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (4*s[3, 4]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, l])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (2*s[3, 4]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (4*s[1, l]*s[3, 4]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]^2*s[1, 2, l])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (s[3, 4]^2*s[1, 2, l])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[4, 5]*s[1, 2, l])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (6*s[4, 5]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (2*s[4, 5]*s[1, 2, l])/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (6*s[4, 5]*s[1, 2, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (s[4, 5]^2*s[1, 2, l])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (2*s[1, 2, l]^2)/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (6*s[1, 2, l]^2)/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*s[1, 2, l]^2)/(5*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[2, 3]*s[1, 2, l]^2)/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, l]^2)/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (2*s[3, 4]*s[1, 2, l]^2)/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[4, 5]*s[1, 2, l]^2)/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (2*s[1, 2, 3, l])/(5*l[]^2*l[1]^2) - (2*s[1, 2, 3, l])/(5*l[]^2*l[1, 2]^2) - 
 (2*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2, 3, 4]^2) - (s[1, 2]*s[1, 2, 3, l])/
  (5*l[]^2*l[1]^2*l[1, 2]^2) - (s[1, 5]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (2*s[2, 3]*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[2, 3]*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (6*s[2, 3]*s[1, 2, 3, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) + 
 (s[3, 4]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]*s[1, 2, 3, l])/(5*l[]^2*l[1, 2]^2*s[1, 2]) + 
 (2*s[3, 4]*s[1, 2, 3, l])/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (4*s[3, 4]*s[1, 2, 3, l])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (6*s[3, 4]*s[1, 2, 3, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (2*s[3, 4]*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (4*s[3, 4]*s[1, 2, 3, l])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (6*s[3, 4]*s[1, 2, 3, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (4*s[1, l]*s[3, 4]*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]^2*s[1, 2, 3, l])/(20*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (s[3, 4]^2*s[1, 2, 3, l])/(10*l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (s[3, 4]^2*s[1, 2, 3, l])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[4, 5]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) + (2*s[4, 5]*s[1, 2, 3, l])/
  (5*l[]^2*l[1, 2]^2*s[1, 2]) + (2*s[4, 5]*s[1, 2, 3, l])/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (6*s[4, 5]*s[1, 2, 3, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (s[3, 4]*s[1, 2, 3, l]^2)/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]*s[1, 2, 3, l]^2)/(5*l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (2*s[3, 4]*s[1, 2, 3, l]^2)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[1, 2, 3, 4, l])/(5*l[]^2*l[1]^2) - (2*s[1, 2, 3, 4, l])/(5*l[]^2*l[1, 2]^2) - 
 (6*s[1, 2, 3, 4, l])/(5*l[1, 2]^2*l[1, 2, 3]^2) - (s[1, 2]*s[1, 2, 3, 4, l])/
  (5*l[]^2*l[1]^2*l[1, 2]^2) - (s[1, 5]*s[1, 2, 3, 4, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (4*s[1, l]*s[1, 2, 3, 4, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[2, 3]*s[1, 2, 3, 4, l])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[2, 3]*s[1, 2, 3, 4, l])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (6*s[2, 3]*s[1, 2, 3, 4, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (4*s[1, l]*s[2, 3]*s[1, 2, 3, 4, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[2, 3]^2*s[1, 2, 3, 4, l])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[3, 4]*s[1, 2, 3, 4, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) + (2*s[3, 4]*s[1, 2, 3, 4, l])/
  (5*l[]^2*l[1, 2]^2*s[1, 2]) + (2*s[3, 4]*s[1, 2, 3, 4, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (2*s[3, 4]*s[1, 2, 3, 4, l])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, 3, 4, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[4, 5]*s[1, 2, 3, 4, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) + 
 (s[4, 5]*s[1, 2, 3, 4, l])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[4, 5]*s[1, 2, 3, 4, l])/(5*l[]^2*l[1, 2]^2*s[1, 2]) + 
 (6*s[4, 5]*s[1, 2, 3, 4, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (s[4, 5]^2*s[1, 2, 3, 4, l])/(20*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[4, 5]^2*s[1, 2, 3, 4, l])/(10*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) - 
 (2*s[1, 2, 3, 4, l]^2)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[2, 3]*s[1, 2, 3, 4, l]^2)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[4, 5]*s[1, 2, 3, 4, l]^2)/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[4, 5]*s[1, 2, 3, 4, l]^2)/(5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2])



HomolE[1,{3, 4}]=-1/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 1/(l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[3, 4])

HomolE[zeta[2],{3, 4}]=-(1/(l[]^2*l[1]^2*l[1, 2]^2)) - 1/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 1/(l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 1/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 1/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 2]/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 5]/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[2, 3]/(2*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + s[1, 2]/(l[]^2*l[1]^2*l[1, 2]^2*s[3, 4]) + 
 s[1, 2]/(l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[3, 4]) + 
 s[1, 5]/(l[]^2*l[1]^2*l[1, 2, 3, 4]^2*s[3, 4]) + 
 s[1, 5]/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[3, 4]) + 
 s[3, 4]/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 s[4, 5]/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 s[1, 2, 3, l]/(l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2)

HomolE[zeta[3],{3, 4}]=1/(l[]^2*l[1]^2) + 2/(l[1]^2*l[1, 2]^2) + 2/(l[1, 2]^2*l[1, 2, 3]^2) + 1/(l[]^2*l[1, 2, 3, 4]^2) + 
 1/(l[1]^2*l[1, 2, 3, 4]^2) + 2/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 2]/(2*l[]^2*l[1]^2*l[1, 2]^2) + s[1, 2]/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, 2]/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, 2]^2/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 5]/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + s[1, 5]/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 s[1, 5]/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, 5]^2/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, l])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + s[1, l]/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 s[1, l]/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]*s[1, l])/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 5]*s[1, l])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[2, 3])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (3*s[2, 3])/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 s[2, 3]/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - s[2, 3]/(2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[2, 3]^2/(2*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - s[1, 2]/(l[]^2*l[1]^2*s[3, 4]) - 
 (2*s[1, 2])/(l[1]^2*l[1, 2]^2*s[3, 4]) - s[1, 2]/(l[]^2*l[1, 2, 3, 4]^2*s[3, 4]) - 
 (2*s[1, 2])/(l[1, 2]^2*l[1, 2, 3, 4]^2*s[3, 4]) - s[1, 2]^2/(l[]^2*l[1]^2*l[1, 2]^2*s[3, 4]) - 
 s[1, 2]^2/(l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[3, 4]) - s[1, 5]/(l[]^2*l[1]^2*s[3, 4]) - 
 s[1, 5]/(l[1]^2*l[1, 2]^2*s[3, 4]) - s[1, 5]/(l[]^2*l[1, 2, 3, 4]^2*s[3, 4]) - 
 s[1, 5]/(l[1]^2*l[1, 2, 3, 4]^2*s[3, 4]) - (2*s[1, 5])/(l[1, 2]^2*l[1, 2, 3, 4]^2*s[3, 4]) - 
 s[1, 5]^2/(l[]^2*l[1]^2*l[1, 2, 3, 4]^2*s[3, 4]) - 
 s[1, 5]^2/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[3, 4]) - 
 (s[1, 2]*s[1, l])/(l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[3, 4]) + 
 (s[1, 5]*s[1, l])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[3, 4]) + 
 s[3, 4]/(2*l[]^2*l[1]^2*l[1, 2]^2) + s[3, 4]/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (3*s[3, 4])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 s[3, 4]/(2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[3, 4]^2/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + (3*s[4, 5])/(2*l[]^2*l[1]^2*l[1, 2]^2) + 
 (3*s[4, 5])/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[4, 5]^2/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + s[1, 2, l]/(l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 s[1, 2, l]/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*s[1, 2, l])/(2*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*s[1, 2, l])/(l[]^2*l[1]^2*l[1, 2, 3, 4]^2*s[3, 4]) - 
 (2*s[1, 2, 3, l])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (3*s[3, 4]*s[1, 2, 3, l])/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 s[1, 2, 3, l]^2/(l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 s[1, 2, 3, 4, l]/(l[]^2*l[1]^2*l[1, 2]^2) + s[1, 2, 3, 4, l]/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, 2]*s[1, 2, 3, 4, l])/(l[]^2*l[1]^2*l[1, 2]^2*s[3, 4]) - 
 (s[4, 5]*s[1, 2, 3, 4, l])/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2)

HomolE[zeta[2]^2,{3, 4}]=-4/(5*l[1]^2) - 2/l[1, 2]^2 - 4/(5*l[1, 2, 3]^2) - 18/(5*l[1, 2, 3, 4]^2) + 
 s[1, 2]/(l[]^2*l[1, 2]^2) - s[1, 2]/(2*l[1]^2*l[1, 2]^2) + s[1, 2]/(2*l[1, 2]^2*l[1, 2, 3]^2) + 
 s[1, 2]/(5*l[]^2*l[1, 2, 3, 4]^2) - (13*s[1, 2])/(10*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 s[1, 2]/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - s[1, 2]^2/(20*l[]^2*l[1]^2*l[1, 2]^2) - 
 s[1, 2]^2/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 2]^2/(4*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 2]^3/(5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + s[1, 5]/(5*l[1]^2*l[1, 2]^2) - 
 s[1, 5]/(10*l[1, 2]^2*l[1, 2, 3]^2) - s[1, 5]/(10*l[]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, 5])/(5*l[1]^2*l[1, 2, 3, 4]^2) - (13*s[1, 5])/(10*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (11*s[1, 5])/(10*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]*s[1, 5])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, 5]^2/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - s[1, 5]^2/(20*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 s[1, 5]^2/(4*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 5]^3/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (8*s[1, l])/(5*l[1]^2*l[1, 2]^2) + 
 (6*s[1, l])/(5*l[1, 2]^2*l[1, 2, 3]^2) - (2*s[1, l])/(5*l[]^2*l[1, 2, 3, 4]^2) + 
 (2*s[1, l])/(5*l[1]^2*l[1, 2, 3, 4]^2) - (4*s[1, l])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (6*s[1, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 2]*s[1, l])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, 2]*s[1, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 2]^2*s[1, l])/(20*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 5]*s[1, l])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[1, 5]*s[1, l])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]^2*s[1, l])/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (6*s[1, l]^2)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[1, l]^2)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, l]^2)/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 2]*s[1, l]^2)/(5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 5]*s[1, l]^2)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[2, 3]/(10*l[1]^2*l[1, 2]^2) + s[2, 3]/(l[1]^2*l[1, 2, 3]^2) - 
 (11*s[2, 3])/(10*l[1, 2]^2*l[1, 2, 3]^2) - (7*s[2, 3])/(10*l[]^2*l[1, 2, 3, 4]^2) - 
 (4*s[2, 3])/(5*l[1]^2*l[1, 2, 3, 4]^2) + s[2, 3]/(10*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]*s[2, 3])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (11*s[1, 5]*s[2, 3])/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (17*s[1, 5]*s[2, 3])/(20*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*s[2, 3])/(2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, l]*s[2, 3])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, l]*s[2, 3])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, l]*s[2, 3])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (9*s[2, 3]^2)/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (3*s[2, 3]^2)/(10*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 s[2, 3]^2/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[2, 3]^2/(20*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[2, 3]^3/(5*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (6*s[1, 2])/(5*l[1]^2*s[3, 4]) + 
 (6*s[1, 2])/(5*l[1, 2]^2*s[3, 4]) + (12*s[1, 2])/(5*l[1, 2, 3, 4]^2*s[3, 4]) + 
 (2*s[1, 2]^2)/(5*l[]^2*l[1]^2*s[3, 4]) - s[1, 2]^2/(l[]^2*l[1, 2]^2*s[3, 4]) + 
 s[1, 2]^2/(2*l[1]^2*l[1, 2]^2*s[3, 4]) + (2*s[1, 2]^2)/(5*l[]^2*l[1, 2, 3, 4]^2*s[3, 4]) + 
 s[1, 2]^2/(2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[3, 4]) + 
 (2*s[1, 2]^3)/(5*l[]^2*l[1]^2*l[1, 2]^2*s[3, 4]) + 
 (2*s[1, 2]^3)/(5*l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[3, 4]) + (2*s[1, 5])/(5*l[]^2*s[3, 4]) + 
 (4*s[1, 5])/(5*l[1]^2*s[3, 4]) + (6*s[1, 5])/(5*l[1, 2]^2*s[3, 4]) + 
 (12*s[1, 5])/(5*l[1, 2, 3, 4]^2*s[3, 4]) - (s[1, 2]*s[1, 5])/(5*l[]^2*l[1]^2*s[3, 4]) - 
 (s[1, 2]*s[1, 5])/(5*l[1]^2*l[1, 2]^2*s[3, 4]) - 
 (s[1, 2]*s[1, 5])/(5*l[]^2*l[1, 2, 3, 4]^2*s[3, 4]) - 
 (s[1, 2]*s[1, 5])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[3, 4]) + (2*s[1, 5]^2)/(5*l[]^2*l[1]^2*s[3, 4]) + 
 (2*s[1, 5]^2)/(5*l[1]^2*l[1, 2]^2*s[3, 4]) + (2*s[1, 5]^2)/(5*l[]^2*l[1, 2, 3, 4]^2*s[3, 4]) - 
 (9*s[1, 5]^2)/(10*l[1]^2*l[1, 2, 3, 4]^2*s[3, 4]) + 
 s[1, 5]^2/(2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[3, 4]) + 
 (2*s[1, 5]^3)/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2*s[3, 4]) + 
 (2*s[1, 5]^3)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[3, 4]) - 
 (6*s[1, 2]*s[1, l])/(5*l[1]^2*l[1, 2]^2*s[3, 4]) + 
 (2*s[1, 2]*s[1, l])/(5*l[]^2*l[1, 2, 3, 4]^2*s[3, 4]) + 
 (6*s[1, 2]*s[1, l])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[3, 4]) + 
 (s[1, 2]^2*s[1, l])/(10*l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[3, 4]) - 
 (4*s[1, 5]*s[1, l])/(5*l[1]^2*l[1, 2]^2*s[3, 4]) + 
 (2*s[1, 5]*s[1, l])/(5*l[]^2*l[1, 2, 3, 4]^2*s[3, 4]) - 
 (2*s[1, 5]*s[1, l])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[3, 4]) - 
 (s[1, 5]^2*s[1, l])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[3, 4]) + 
 (2*s[1, 2]*s[1, l]^2)/(5*l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[3, 4]) + 
 (2*s[1, 5]*s[1, l]^2)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[3, 4]) - 
 (2*s[3, 4])/(5*l[]^2*l[1]^2) + s[3, 4]/(2*l[1]^2*l[1, 2]^2) + s[3, 4]/(5*l[]^2*l[1, 2, 3, 4]^2) + 
 (3*s[3, 4])/(10*l[1]^2*l[1, 2, 3, 4]^2) + s[3, 4]/(5*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (2*s[3, 4])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (3*s[1, 2]*s[3, 4])/(20*l[]^2*l[1]^2*l[1, 2]^2) - 
 (s[1, 2]*s[3, 4])/(2*l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 2]*s[3, 4])/(20*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 5]*s[3, 4])/(20*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*s[3, 4])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 5]*s[3, 4])/(20*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, l]*s[3, 4])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (s[1, l]*s[3, 4])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[2, 3]*s[3, 4])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - s[3, 4]^2/(5*l[]^2*l[1]^2*l[1, 2]^2) - 
 s[3, 4]^2/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + (9*s[3, 4]^2)/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 s[3, 4]^2/(20*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[3, 4]^3/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - (3*s[4, 5])/(2*l[1]^2*l[1, 2]^2) + 
 s[4, 5]/(l[]^2*l[1, 2, 3]^2) + s[4, 5]/(10*l[1, 2]^2*l[1, 2, 3]^2) - 
 s[4, 5]/(10*l[]^2*l[1, 2, 3, 4]^2) - (11*s[4, 5])/(10*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (17*s[1, 2]*s[4, 5])/(20*l[]^2*l[1]^2*l[1, 2]^2) - 
 (s[1, 2]*s[4, 5])/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (11*s[1, 2]*s[4, 5])/(20*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*s[4, 5])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, l]*s[4, 5])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (3*s[1, l]*s[4, 5])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*s[4, 5])/(2*l[]^2*l[1]^2*l[1, 2, 3]^2) - 
 (11*s[2, 3]*s[4, 5])/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (11*s[2, 3]*s[4, 5])/(20*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[3, 4]*s[4, 5])/(5*l[]^2*l[1]^2*l[1, 2]^2) - (3*s[4, 5]^2)/(10*l[]^2*l[1]^2*l[1, 2]^2) - 
 (3*s[4, 5]^2)/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (9*s[4, 5]^2)/(20*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[4, 5]^3/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - (2*s[1, 2, l])/(5*l[]^2*l[1]^2) + 
 (6*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2) - (2*s[1, 2, l])/(5*l[]^2*l[1, 2, 3, 4]^2) - 
 (4*s[1, 2, l])/(5*l[1]^2*l[1, 2, 3, 4]^2) + (2*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (6*s[1, 2, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]*s[1, 2, l])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 2]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 5]*s[1, 2, l])/(10*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 5]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, l]*s[1, 2, l])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[2, 3]*s[1, 2, l])/(10*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*s[1, 2, l])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[2, 3]*s[1, 2, l])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]^2*s[1, 2, l])/(20*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[1, 2]*s[1, 2, l])/(5*l[]^2*l[1]^2*s[3, 4]) + (2*s[1, 2]*s[1, 2, l])/
  (5*l[]^2*l[1, 2, 3, 4]^2*s[3, 4]) - (6*s[1, 2]*s[1, 2, l])/
  (5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[3, 4]) + (2*s[1, 5]*s[1, 2, l])/(5*l[]^2*l[1]^2*s[3, 4]) + 
 (2*s[1, 5]*s[1, 2, l])/(5*l[]^2*l[1, 2, 3, 4]^2*s[3, 4]) + 
 (4*s[1, 5]*s[1, 2, l])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[3, 4]) - 
 (6*s[1, 5]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[3, 4]) + 
 (s[1, 5]^2*s[1, 2, l])/(10*l[]^2*l[1]^2*l[1, 2, 3, 4]^2*s[3, 4]) - 
 (s[3, 4]*s[1, 2, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[4, 5]*s[1, 2, l])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, 2, l]^2)/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, 2, l]^2)/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*s[1, 2, l]^2)/(5*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[1, 5]*s[1, 2, l]^2)/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2*s[3, 4]) - 
 (2*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2]^2) - (2*s[1, 2, 3, l])/(5*l[]^2*l[1, 2, 3, 4]^2) + 
 (6*s[1, 2, 3, l])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (6*s[1, 2, 3, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]*s[1, 2, 3, l])/(2*l[]^2*l[1]^2*l[1, 2]^2) - 
 (s[1, 2]*s[1, 2, 3, l])/(l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*s[1, 2, 3, l])/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*s[1, 2, 3, l])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (6*s[1, l]*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*s[1, 2, 3, l])/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (s[3, 4]*s[1, 2, 3, l])/(2*l[]^2*l[1]^2*l[1, 2]^2) + 
 (s[3, 4]*s[1, 2, 3, l])/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (3*s[3, 4]*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (9*s[3, 4]^2*s[1, 2, 3, l])/(20*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (s[4, 5]*s[1, 2, 3, l])/(2*l[]^2*l[1]^2*l[1, 2]^2) + 
 (6*s[1, 2, 3, l]^2)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (3*s[3, 4]*s[1, 2, 3, l]^2)/(10*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (2*s[1, 2, 3, l]^3)/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, 2, 3, 4, l])/(5*l[]^2*l[1]^2) - (6*s[1, 2, 3, 4, l])/(5*l[1]^2*l[1, 2]^2) - 
 (6*s[1, 2, 3, 4, l])/(5*l[1, 2]^2*l[1, 2, 3]^2) + (s[1, 2]*s[1, 2, 3, 4, l])/
  (10*l[]^2*l[1]^2*l[1, 2]^2) - (s[1, 5]*s[1, 2, 3, 4, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (6*s[1, l]*s[1, 2, 3, 4, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (3*s[2, 3]*s[1, 2, 3, 4, l])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[1, 2]*s[1, 2, 3, 4, l])/(5*l[]^2*l[1]^2*s[3, 4]) + (6*s[1, 2]*s[1, 2, 3, 4, l])/
  (5*l[1]^2*l[1, 2]^2*s[3, 4]) + (s[1, 2]^2*s[1, 2, 3, 4, l])/(10*l[]^2*l[1]^2*l[1, 2]^2*s[3, 4]) + 
 (2*s[1, 5]*s[1, 2, 3, 4, l])/(5*l[]^2*l[1]^2*s[3, 4]) + (2*s[1, 5]*s[1, 2, 3, 4, l])/
  (5*l[1]^2*l[1, 2]^2*s[3, 4]) - (s[3, 4]*s[1, 2, 3, 4, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) - 
 (3*s[4, 5]*s[1, 2, 3, 4, l])/(10*l[]^2*l[1]^2*l[1, 2]^2) + 
 (s[4, 5]*s[1, 2, 3, 4, l])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[4, 5]^2*s[1, 2, 3, 4, l])/(20*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (2*s[1, 2, 3, 4, l]^2)/(5*l[]^2*l[1]^2*l[1, 2]^2) - 
 (2*s[1, 2, 3, 4, l]^2)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[1, 2]*s[1, 2, 3, 4, l]^2)/(5*l[]^2*l[1]^2*l[1, 2]^2*s[3, 4]) + 
 (s[4, 5]*s[1, 2, 3, 4, l]^2)/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2)



HomolE[1,{3, 5}]=-1/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 1/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5])

HomolE[zeta[2],{3, 5}]=-(1/(l[]^2*l[1]^2*l[1, 2]^2)) - 1/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 1/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 2]/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 5]/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, l]/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[2, 3]/(2*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[2, 3]/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 s[2, 3]/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 s[3, 4]/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 s[3, 4]/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 s[3, 4]/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 s[4, 5]/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2)

HomolE[zeta[3],{3, 5}]=3/(l[1]^2*l[1, 2]^2) + 2/(l[1, 2]^2*l[1, 2, 3]^2) + 1/(l[1]^2*l[1, 2, 3, 4]^2) + 
 3/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (3*s[1, 2])/(2*l[]^2*l[1]^2*l[1, 2]^2) + 
 s[1, 2]/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 2]/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, 2]^2/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 5]/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + s[1, 5]/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 s[1, 5]/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, 5]^2/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, l]/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + s[1, l]/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[1, l])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]*s[1, l])/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, 5]*s[1, l])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, l]^2/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[2, 3]/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - s[2, 3]/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 s[2, 3]/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - s[2, 3]/(2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[2, 3]/(l[1]^2*l[1, 2]^2*s[1, 5]) - (2*s[2, 3])/(l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 s[2, 3]/(l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (2*s[2, 3])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[1, l]*s[2, 3])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[1, l]*s[2, 3])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 s[2, 3]^2/(2*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[2, 3]^2/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 s[2, 3]^2/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + s[3, 4]/(2*l[]^2*l[1]^2*l[1, 2]^2) - 
 s[3, 4]/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - s[3, 4]/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 s[3, 4]/(2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - s[3, 4]/(l[1]^2*l[1, 2]^2*s[1, 5]) - 
 s[3, 4]/(l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - s[3, 4]/(l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 s[3, 4]/(l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (2*s[3, 4])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[1, l]*s[3, 4])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[1, l]*s[3, 4])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 s[3, 4]^2/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 s[3, 4]^2/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 s[3, 4]^2/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + s[4, 5]/(2*l[]^2*l[1]^2*l[1, 2]^2) + 
 s[4, 5]/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (3*s[4, 5])/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[4, 5]^2/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 s[1, 2, l]/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*s[1, 2, l])/(2*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*s[1, 2, l])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]*s[1, 2, l])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 s[1, 2, 3, l]/(l[]^2*l[1]^2*l[1, 2]^2) - (s[3, 4]*s[1, 2, 3, l])/
  (2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - (s[3, 4]*s[1, 2, 3, l])/
  (l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + s[1, 2, 3, 4, l]/(l[]^2*l[1]^2*l[1, 2]^2) + 
 s[1, 2, 3, 4, l]/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - (s[2, 3]*s[1, 2, 3, 4, l])/
  (l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - (s[4, 5]*s[1, 2, 3, 4, l])/
  (2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2)

HomolE[zeta[2]^2,{3, 5}]=2/(5*l[]^2) - 2/(5*l[1]^2) - 12/(5*l[1, 2]^2) - 6/(5*l[1, 2, 3]^2) - 18/(5*l[1, 2, 3, 4]^2) - 
 s[1, 2]/(2*l[]^2*l[1]^2) + s[1, 2]/(l[]^2*l[1, 2]^2) - (7*s[1, 2])/(10*l[1]^2*l[1, 2]^2) - 
 (7*s[1, 2])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (9*s[1, 2]^2)/(20*l[]^2*l[1]^2*l[1, 2]^2) - 
 s[1, 2]^2/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, 2]^2/(4*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 2]^3/(5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + s[1, 5]/(5*l[1]^2*l[1, 2]^2) - 
 s[1, 5]/(10*l[1, 2]^2*l[1, 2, 3]^2) - s[1, 5]/(2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (4*s[1, 5])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (3*s[1, 2]*s[1, 5])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - s[1, 5]^2/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 s[1, 5]^2/(20*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 s[1, 5]^2/(4*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 5]^3/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (12*s[1, l])/(5*l[1]^2*l[1, 2]^2) + 
 (4*s[1, l])/(5*l[1]^2*l[1, 2, 3, 4]^2) - (14*s[1, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 2]*s[1, l])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 2]*s[1, l])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 2]^2*s[1, l])/(20*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 5]*s[1, l])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, 5]*s[1, l])/(2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (9*s[1, 5]^2*s[1, l])/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, l]^2)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (2*s[1, l]^2)/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 2]*s[1, l]^2)/(5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, 5]*s[1, l]^2)/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, l]^3)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + s[2, 3]/(2*l[]^2*l[1]^2) - 
 s[2, 3]/(10*l[1]^2*l[1, 2]^2) + s[2, 3]/(l[1]^2*l[1, 2, 3]^2) - 
 (2*s[2, 3])/(5*l[1, 2]^2*l[1, 2, 3]^2) + s[2, 3]/(10*l[1]^2*l[1, 2, 3, 4]^2) - 
 (7*s[2, 3])/(10*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]*s[2, 3])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (6*s[2, 3])/(5*l[1, 2]^2*s[1, 5]) + 
 (6*s[2, 3])/(5*l[1, 2, 3]^2*s[1, 5]) + (12*s[2, 3])/(5*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (3*s[1, 5]*s[2, 3])/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (3*s[1, 5]*s[2, 3])/(20*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*s[2, 3])/(2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[1, l]*s[2, 3])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, l]*s[2, 3])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (4*s[1, l]*s[2, 3])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (4*s[1, l]*s[2, 3])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) - 
 (4*s[1, l]*s[2, 3])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[1, l]^2*s[2, 3])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[1, l]^2*s[2, 3])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 s[2, 3]^2/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + s[2, 3]^2/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 s[2, 3]^2/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[2, 3]^2/(20*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (2*s[2, 3]^2)/(5*l[1]^2*l[1, 2]^2*s[1, 5]) - 
 s[2, 3]^2/(l[1]^2*l[1, 2, 3]^2*s[1, 5]) + s[2, 3]^2/(2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[2, 3]^2)/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 s[2, 3]^2/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[1, l]*s[2, 3]^2)/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[1, l]*s[2, 3]^2)/(10*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 s[2, 3]^3/(5*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[2, 3]^3)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[2, 3]^3)/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + s[3, 4]/(10*l[1]^2*l[1, 2]^2) + 
 s[3, 4]/(2*l[]^2*l[1, 2, 3, 4]^2) + s[3, 4]/(10*l[1]^2*l[1, 2, 3, 4]^2) + 
 s[3, 4]/(5*l[1, 2]^2*l[1, 2, 3, 4]^2) - s[3, 4]/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (11*s[1, 2]*s[3, 4])/(20*l[]^2*l[1]^2*l[1, 2]^2) - 
 (s[1, 2]*s[3, 4])/(2*l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (17*s[1, 2]*s[3, 4])/(20*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4])/(5*l[1]^2*s[1, 5]) + (4*s[3, 4])/(5*l[1, 2]^2*s[1, 5]) + 
 (6*s[3, 4])/(5*l[1, 2, 3]^2*s[1, 5]) + (12*s[3, 4])/(5*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (3*s[1, 5]*s[3, 4])/(20*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*s[3, 4])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 5]*s[3, 4])/(20*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (4*s[1, l]*s[3, 4])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (s[1, l]*s[3, 4])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (4*s[1, l]*s[3, 4])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[1, l]*s[3, 4])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (4*s[1, l]*s[3, 4])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (2*s[1, l]*s[3, 4])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (6*s[1, l]*s[3, 4])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[1, l]^2*s[3, 4])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[1, l]^2*s[3, 4])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[2, 3]*s[3, 4])/(10*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*s[3, 4])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) - 
 (s[2, 3]*s[3, 4])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[2, 3]*s[3, 4])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[2, 3]*s[3, 4])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 s[3, 4]^2/(5*l[]^2*l[1]^2*l[1, 2]^2) + s[3, 4]^2/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 s[3, 4]^2/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 s[3, 4]^2/(20*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]^2)/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + (2*s[3, 4]^2)/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[3, 4]^2)/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (9*s[3, 4]^2)/(10*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 s[3, 4]^2/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[1, l]*s[3, 4]^2)/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[1, l]*s[3, 4]^2)/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 s[3, 4]^3/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]^3)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[3, 4]^3)/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (4*s[4, 5])/(5*l[1]^2*l[1, 2]^2) + s[4, 5]/(l[]^2*l[1, 2, 3]^2) - 
 (3*s[4, 5])/(5*l[1, 2]^2*l[1, 2, 3]^2) - s[4, 5]/(2*l[]^2*l[1, 2, 3, 4]^2) - 
 (7*s[4, 5])/(10*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (11*s[1, 2]*s[4, 5])/(20*l[]^2*l[1]^2*l[1, 2]^2) - 
 (s[1, 2]*s[4, 5])/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (11*s[1, 2]*s[4, 5])/(20*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 5]*s[4, 5])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (3*s[1, l]*s[4, 5])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (3*s[1, l]*s[4, 5])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*s[4, 5])/(2*l[]^2*l[1]^2*l[1, 2, 3]^2) - 
 (17*s[2, 3]*s[4, 5])/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (11*s[2, 3]*s[4, 5])/(20*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[3, 4]*s[4, 5])/(5*l[]^2*l[1]^2*l[1, 2]^2) - s[4, 5]^2/(5*l[]^2*l[1]^2*l[1, 2]^2) - 
 s[4, 5]^2/(4*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (9*s[4, 5]^2)/(20*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[4, 5]^3/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (6*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2) - 
 (2*s[1, 2, l])/(5*l[1]^2*l[1, 2, 3, 4]^2) - (8*s[1, 2, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]*s[1, 2, l])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, 2]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*s[1, 2, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 5]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, l]*s[1, 2, l])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (6*s[1, l]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*s[1, 2, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*s[1, 2, l])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[2, 3]*s[1, 2, l])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (6*s[2, 3]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[2, 3]*s[1, 2, l])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (6*s[2, 3]*s[1, 2, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (4*s[1, l]*s[2, 3]*s[1, 2, l])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[2, 3]^2*s[1, 2, l])/(20*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]^2*s[1, 2, l])/(10*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]*s[1, 2, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (4*s[3, 4]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, l])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (2*s[3, 4]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (4*s[1, l]*s[3, 4]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]^2*s[1, 2, l])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (3*s[4, 5]*s[1, 2, l])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, 2, l]^2)/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*s[1, 2, l]^2)/(5*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[2, 3]*s[1, 2, l]^2)/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, l]^2)/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (8*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2]^2) - (2*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2, 3, 4]^2) + 
 (12*s[1, 2, 3, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (3*s[1, 2]*s[1, 2, 3, l])/
  (10*l[]^2*l[1]^2*l[1, 2]^2) - (s[1, 5]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (2*s[2, 3]*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[2, 3]*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (6*s[2, 3]*s[1, 2, 3, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]*s[1, 2, 3, l])/(10*l[]^2*l[1]^2*l[1, 2]^2) + 
 (s[3, 4]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (4*s[3, 4]*s[1, 2, 3, l])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (6*s[3, 4]*s[1, 2, 3, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (4*s[1, l]*s[3, 4]*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]^2*s[1, 2, 3, l])/(20*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (s[3, 4]^2*s[1, 2, 3, l])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[4, 5]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) - 
 (2*s[1, 2, 3, l]^2)/(5*l[]^2*l[1]^2*l[1, 2]^2) + (s[3, 4]*s[1, 2, 3, l]^2)/
  (5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + (2*s[3, 4]*s[1, 2, 3, l]^2)/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (8*s[1, 2, 3, 4, l])/(5*l[1]^2*l[1, 2]^2) - 
 (6*s[1, 2, 3, 4, l])/(5*l[1, 2]^2*l[1, 2, 3]^2) - (3*s[1, 2]*s[1, 2, 3, 4, l])/
  (10*l[]^2*l[1]^2*l[1, 2]^2) - (s[1, 5]*s[1, 2, 3, 4, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (4*s[1, l]*s[1, 2, 3, 4, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[2, 3]*s[1, 2, 3, 4, l])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[2, 3]*s[1, 2, 3, 4, l])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (6*s[2, 3]*s[1, 2, 3, 4, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (4*s[1, l]*s[2, 3]*s[1, 2, 3, 4, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[2, 3]^2*s[1, 2, 3, 4, l])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[3, 4]*s[1, 2, 3, 4, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) + (2*s[3, 4]*s[1, 2, 3, 4, l])/
  (5*l[1]^2*l[1, 2]^2*s[1, 5]) + (2*s[3, 4]*s[1, 2, 3, 4, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[4, 5]*s[1, 2, 3, 4, l])/(10*l[]^2*l[1]^2*l[1, 2]^2) + 
 (s[4, 5]*s[1, 2, 3, 4, l])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[4, 5]^2*s[1, 2, 3, 4, l])/(20*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (2*s[1, 2, 3, l]*s[1, 2, 3, 4, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) - 
 (2*s[1, 2, 3, 4, l]^2)/(5*l[]^2*l[1]^2*l[1, 2]^2) - 
 (2*s[1, 2, 3, 4, l]^2)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[2, 3]*s[1, 2, 3, 4, l]^2)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[4, 5]*s[1, 2, 3, 4, l]^2)/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2)



HomolE[1,{4, 5}]=-1/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 1/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 1/(l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[4, 5])

HomolE[zeta[2],{4, 5}]=-(1/(l[]^2*l[1]^2*l[1, 2]^2)) + s[1, 2]/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 5]/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, l]/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[2, 3]/(2*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[2, 3]/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 s[2, 3]/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 s[3, 4]/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 s[3, 4]/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 s[3, 4]/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 s[1, 2]/(l[]^2*l[1]^2*l[1, 2]^2*s[4, 5]) + s[1, 2]/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[4, 5]) + 
 s[2, 3]/(l[]^2*l[1]^2*l[1, 2, 3]^2*s[4, 5]) + s[2, 3]/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[4, 5]) + 
 s[4, 5]/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 s[1, 2, 3, 4, l]/(l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2)

HomolE[zeta[3],{4, 5}]=2/(l[1]^2*l[1, 2]^2) + 1/(l[]^2*l[1, 2, 3]^2) - 1/(l[]^2*l[1, 2, 3, 4]^2) + 
 1/(l[1]^2*l[1, 2, 3, 4]^2) + s[1, 2]/(2*l[]^2*l[1]^2*l[1, 2]^2) - 
 s[1, 2]/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 2]/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, 2]^2/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, 5])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + s[1, 5]/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 s[1, 5]/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, 5]^2/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, l]/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (2*s[1, l])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]*s[1, l])/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, 5]*s[1, l])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, l]^2/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[2, 3]/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - s[2, 3]/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 s[2, 3]/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - s[2, 3]/(2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[2, 3]/(l[1]^2*l[1, 2]^2*s[1, 5]) - (2*s[2, 3])/(l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 s[2, 3]/(l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (2*s[2, 3])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[1, l]*s[2, 3])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[1, l]*s[2, 3])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 s[2, 3]^2/(2*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[2, 3]^2/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 s[2, 3]^2/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + (3*s[3, 4])/(2*l[]^2*l[1]^2*l[1, 2]^2) - 
 s[3, 4]/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - s[3, 4]/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 s[3, 4]/(2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - s[3, 4]/(l[1]^2*l[1, 2]^2*s[1, 5]) - 
 s[3, 4]/(l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - s[3, 4]/(l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 s[3, 4]/(l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (2*s[3, 4])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[1, l]*s[3, 4])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[1, l]*s[3, 4])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 s[3, 4]^2/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 s[3, 4]^2/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 s[3, 4]^2/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - s[1, 2]/(l[]^2*l[1]^2*s[4, 5]) - 
 (2*s[1, 2])/(l[1]^2*l[1, 2]^2*s[4, 5]) - s[1, 2]/(l[]^2*l[1, 2, 3]^2*s[4, 5]) - 
 (2*s[1, 2])/(l[1, 2]^2*l[1, 2, 3]^2*s[4, 5]) - s[1, 2]^2/(l[]^2*l[1]^2*l[1, 2]^2*s[4, 5]) - 
 s[1, 2]^2/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[4, 5]) - 
 (s[1, 2]*s[1, l])/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[4, 5]) - s[2, 3]/(l[]^2*l[1]^2*s[4, 5]) - 
 s[2, 3]/(l[1]^2*l[1, 2]^2*s[4, 5]) - s[2, 3]/(l[]^2*l[1, 2, 3]^2*s[4, 5]) - 
 s[2, 3]/(l[1]^2*l[1, 2, 3]^2*s[4, 5]) - (2*s[2, 3])/(l[1, 2]^2*l[1, 2, 3]^2*s[4, 5]) + 
 (s[1, l]*s[2, 3])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[4, 5]) - 
 s[2, 3]^2/(l[]^2*l[1]^2*l[1, 2, 3]^2*s[4, 5]) - 
 s[2, 3]^2/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[4, 5]) + s[4, 5]/(2*l[]^2*l[1]^2*l[1, 2]^2) + 
 s[4, 5]/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[4, 5]^2/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[2, 3]*s[1, 2, l])/(2*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*s[1, 2, l])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]*s[1, 2, l])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[2, 3]*s[1, 2, l])/(l[]^2*l[1]^2*l[1, 2, 3]^2*s[4, 5]) + 
 s[1, 2, 3, l]/(l[]^2*l[1]^2*l[1, 2]^2) - (s[3, 4]*s[1, 2, 3, l])/
  (2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - (s[3, 4]*s[1, 2, 3, l])/
  (l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (s[1, 2]*s[1, 2, 3, l])/
  (l[]^2*l[1]^2*l[1, 2]^2*s[4, 5]) - (2*s[1, 2, 3, 4, l])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[2, 3]*s[1, 2, 3, 4, l])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (3*s[4, 5]*s[1, 2, 3, 4, l])/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 s[1, 2, 3, 4, l]^2/(l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2)

HomolE[zeta[2]^2,{4, 5}]=-2/(5*l[1]^2) - 6/(5*l[1, 2]^2) - 6/(5*l[1, 2, 3]^2) + 2/(5*l[1, 2, 3, 4]^2) - 
 s[1, 2]/(5*l[]^2*l[1]^2) + s[1, 2]/(l[]^2*l[1, 2]^2) - s[1, 2]/(10*l[1]^2*l[1, 2]^2) - 
 (3*s[1, 2])/(10*l[]^2*l[1, 2, 3]^2) - s[1, 2]/(l[1, 2]^2*l[1, 2, 3]^2) + 
 (3*s[1, 2])/(10*l[]^2*l[1, 2, 3, 4]^2) - s[1, 2]/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, 2]^2/(20*l[]^2*l[1]^2*l[1, 2]^2) + s[1, 2]^2/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 s[1, 2]^2/(4*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 2]^3/(5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (3*s[1, 5])/(10*l[]^2*l[1]^2) - 
 (11*s[1, 5])/(10*l[1, 2]^2*l[1, 2, 3]^2) - s[1, 5]/(10*l[]^2*l[1, 2, 3, 4]^2) - 
 s[1, 5]/(2*l[1]^2*l[1, 2, 3, 4]^2) + (3*s[1, 5])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 2]*s[1, 5])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 5]^2)/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - s[1, 5]^2/(20*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 s[1, 5]^2/(4*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[1, 5]^3/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (6*s[1, l])/(5*l[1]^2*l[1, 2]^2) - 
 (2*s[1, l])/(5*l[]^2*l[1, 2, 3]^2) - (6*s[1, l])/(5*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[1, l])/(5*l[]^2*l[1, 2, 3, 4]^2) + (4*s[1, l])/(5*l[1]^2*l[1, 2, 3, 4]^2) - 
 (6*s[1, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 2]*s[1, l])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 2]*s[1, l])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 2]^2*s[1, l])/(20*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[1, 5]*s[1, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, 5]*s[1, l])/(2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (9*s[1, 5]^2*s[1, l])/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (4*s[1, l]^2)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[1, 2]*s[1, l]^2)/(5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, 5]*s[1, l]^2)/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, l]^3)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + s[2, 3]/(2*l[]^2*l[1]^2) + 
 (3*s[2, 3])/(10*l[1]^2*l[1, 2]^2) - (3*s[2, 3])/(10*l[]^2*l[1, 2, 3]^2) + 
 s[2, 3]/(10*l[1, 2]^2*l[1, 2, 3]^2) + (2*s[2, 3])/(5*l[]^2*l[1, 2, 3, 4]^2) + 
 s[2, 3]/(10*l[1]^2*l[1, 2, 3, 4]^2) + s[2, 3]/(10*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]*s[2, 3])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (6*s[2, 3])/(5*l[1, 2]^2*s[1, 5]) + 
 (6*s[2, 3])/(5*l[1, 2, 3]^2*s[1, 5]) + (12*s[2, 3])/(5*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (9*s[1, 5]*s[2, 3])/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (3*s[1, 5]*s[2, 3])/(20*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*s[2, 3])/(2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, l]*s[2, 3])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[1, l]*s[2, 3])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (4*s[1, l]*s[2, 3])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (4*s[1, l]*s[2, 3])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) - 
 (4*s[1, l]*s[2, 3])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[1, l]^2*s[2, 3])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[1, l]^2*s[2, 3])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (7*s[2, 3]^2)/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + s[2, 3]^2/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 s[2, 3]^2/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[2, 3]^2/(20*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (2*s[2, 3]^2)/(5*l[1]^2*l[1, 2]^2*s[1, 5]) - 
 s[2, 3]^2/(l[1]^2*l[1, 2, 3]^2*s[1, 5]) + s[2, 3]^2/(2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[2, 3]^2)/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 s[2, 3]^2/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[1, l]*s[2, 3]^2)/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[1, l]*s[2, 3]^2)/(10*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 s[2, 3]^3/(5*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[2, 3]^3)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[2, 3]^3)/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (3*s[3, 4])/(10*l[]^2*l[1]^2) - 
 (4*s[3, 4])/(5*l[1]^2*l[1, 2]^2) + (3*s[3, 4])/(10*l[1, 2]^2*l[1, 2, 3]^2) + 
 (3*s[3, 4])/(10*l[]^2*l[1, 2, 3, 4]^2) + s[3, 4]/(10*l[1]^2*l[1, 2, 3, 4]^2) + 
 s[3, 4]/(5*l[1, 2]^2*l[1, 2, 3, 4]^2) - (3*s[3, 4])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (17*s[1, 2]*s[3, 4])/(20*l[]^2*l[1]^2*l[1, 2]^2) - 
 (s[1, 2]*s[3, 4])/(2*l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (17*s[1, 2]*s[3, 4])/(20*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4])/(5*l[1]^2*s[1, 5]) + (4*s[3, 4])/(5*l[1, 2]^2*s[1, 5]) + 
 (6*s[3, 4])/(5*l[1, 2, 3]^2*s[1, 5]) + (12*s[3, 4])/(5*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (3*s[1, 5]*s[3, 4])/(20*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*s[3, 4])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 5]*s[3, 4])/(20*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (4*s[1, l]*s[3, 4])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (s[1, l]*s[3, 4])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (4*s[1, l]*s[3, 4])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[1, l]*s[3, 4])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (4*s[1, l]*s[3, 4])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (2*s[1, l]*s[3, 4])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (6*s[1, l]*s[3, 4])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[1, l]^2*s[3, 4])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[1, l]^2*s[3, 4])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[2, 3]*s[3, 4])/(10*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*s[3, 4])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) - 
 (s[2, 3]*s[3, 4])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[2, 3]*s[3, 4])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[2, 3]*s[3, 4])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (3*s[3, 4]^2)/(10*l[]^2*l[1]^2*l[1, 2]^2) + s[3, 4]^2/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 s[3, 4]^2/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 s[3, 4]^2/(20*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]^2)/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + (2*s[3, 4]^2)/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[3, 4]^2)/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (9*s[3, 4]^2)/(10*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 s[3, 4]^2/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[1, l]*s[3, 4]^2)/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[1, l]*s[3, 4]^2)/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 s[3, 4]^3/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]^3)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[3, 4]^3)/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (6*s[1, 2])/(5*l[1]^2*s[4, 5]) + (6*s[1, 2])/(5*l[1, 2]^2*s[4, 5]) + 
 (12*s[1, 2])/(5*l[1, 2, 3]^2*s[4, 5]) + (2*s[1, 2]^2)/(5*l[]^2*l[1]^2*s[4, 5]) - 
 s[1, 2]^2/(l[]^2*l[1, 2]^2*s[4, 5]) + s[1, 2]^2/(2*l[1]^2*l[1, 2]^2*s[4, 5]) + 
 (2*s[1, 2]^2)/(5*l[]^2*l[1, 2, 3]^2*s[4, 5]) + s[1, 2]^2/(2*l[1, 2]^2*l[1, 2, 3]^2*s[4, 5]) + 
 (2*s[1, 2]^3)/(5*l[]^2*l[1]^2*l[1, 2]^2*s[4, 5]) + 
 (2*s[1, 2]^3)/(5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[4, 5]) - 
 (6*s[1, 2]*s[1, l])/(5*l[1]^2*l[1, 2]^2*s[4, 5]) + 
 (2*s[1, 2]*s[1, l])/(5*l[]^2*l[1, 2, 3]^2*s[4, 5]) + 
 (6*s[1, 2]*s[1, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[4, 5]) + 
 (s[1, 2]^2*s[1, l])/(10*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[4, 5]) + 
 (2*s[1, 2]*s[1, l]^2)/(5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[4, 5]) + (2*s[2, 3])/(5*l[]^2*s[4, 5]) + 
 (4*s[2, 3])/(5*l[1]^2*s[4, 5]) + (6*s[2, 3])/(5*l[1, 2]^2*s[4, 5]) + 
 (12*s[2, 3])/(5*l[1, 2, 3]^2*s[4, 5]) - (s[1, 2]*s[2, 3])/(5*l[]^2*l[1]^2*s[4, 5]) - 
 (s[1, 2]*s[2, 3])/(5*l[1]^2*l[1, 2]^2*s[4, 5]) - 
 (s[1, 2]*s[2, 3])/(5*l[]^2*l[1, 2, 3]^2*s[4, 5]) - 
 (s[1, 2]*s[2, 3])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[4, 5]) - 
 (4*s[1, l]*s[2, 3])/(5*l[1]^2*l[1, 2]^2*s[4, 5]) + 
 (2*s[1, l]*s[2, 3])/(5*l[]^2*l[1, 2, 3]^2*s[4, 5]) - 
 (2*s[1, l]*s[2, 3])/(5*l[1]^2*l[1, 2, 3]^2*s[4, 5]) + 
 (2*s[1, l]^2*s[2, 3])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[4, 5]) + 
 (2*s[2, 3]^2)/(5*l[]^2*l[1]^2*s[4, 5]) + (2*s[2, 3]^2)/(5*l[1]^2*l[1, 2]^2*s[4, 5]) + 
 (2*s[2, 3]^2)/(5*l[]^2*l[1, 2, 3]^2*s[4, 5]) - (9*s[2, 3]^2)/(10*l[1]^2*l[1, 2, 3]^2*s[4, 5]) + 
 s[2, 3]^2/(2*l[1, 2]^2*l[1, 2, 3]^2*s[4, 5]) - (s[1, l]*s[2, 3]^2)/
  (10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[4, 5]) + 
 (2*s[2, 3]^3)/(5*l[]^2*l[1]^2*l[1, 2, 3]^2*s[4, 5]) + 
 (2*s[2, 3]^3)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[4, 5]) - (2*s[4, 5])/(5*l[1]^2*l[1, 2]^2) - 
 s[4, 5]/(10*l[]^2*l[1, 2, 3]^2) - s[4, 5]/(10*l[1, 2]^2*l[1, 2, 3]^2) - 
 s[4, 5]/(10*l[]^2*l[1, 2, 3, 4]^2) - s[4, 5]/(10*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 2]*s[4, 5])/(20*l[]^2*l[1]^2*l[1, 2]^2) - 
 (s[1, 2]*s[4, 5])/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (3*s[1, 2]*s[4, 5])/(20*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*s[4, 5])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[1, l]*s[4, 5])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, l]*s[4, 5])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*s[4, 5])/(2*l[]^2*l[1]^2*l[1, 2, 3]^2) - 
 (9*s[2, 3]*s[4, 5])/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (3*s[2, 3]*s[4, 5])/(20*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[3, 4]*s[4, 5])/(5*l[]^2*l[1]^2*l[1, 2]^2) - s[4, 5]^2/(5*l[]^2*l[1]^2*l[1, 2]^2) + 
 (3*s[4, 5]^2)/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 s[4, 5]^2/(20*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 s[4, 5]^3/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - (2*s[1, 2, l])/(5*l[]^2*l[1, 2, 3]^2) + 
 (2*s[1, 2, l])/(5*l[]^2*l[1, 2, 3, 4]^2) - (2*s[1, 2, l])/(5*l[1]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 2]*s[1, 2, l])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, 2]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*s[1, 2, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 5]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (6*s[1, l]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*s[1, 2, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*s[1, 2, l])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[2, 3]*s[1, 2, l])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (6*s[2, 3]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[2, 3]*s[1, 2, l])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (6*s[2, 3]*s[1, 2, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (4*s[1, l]*s[2, 3]*s[1, 2, l])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[2, 3]^2*s[1, 2, l])/(20*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]^2*s[1, 2, l])/(10*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]*s[1, 2, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (4*s[3, 4]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, l])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (2*s[3, 4]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (4*s[1, l]*s[3, 4]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]^2*s[1, 2, l])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[1, 2]*s[1, 2, l])/(5*l[]^2*l[1]^2*s[4, 5]) + (2*s[1, 2]*s[1, 2, l])/
  (5*l[]^2*l[1, 2, 3]^2*s[4, 5]) - (6*s[1, 2]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[4, 5]) + 
 (2*s[2, 3]*s[1, 2, l])/(5*l[]^2*l[1]^2*s[4, 5]) + (2*s[2, 3]*s[1, 2, l])/
  (5*l[]^2*l[1, 2, 3]^2*s[4, 5]) + (4*s[2, 3]*s[1, 2, l])/(5*l[1]^2*l[1, 2, 3]^2*s[4, 5]) - 
 (6*s[2, 3]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[4, 5]) + 
 (s[2, 3]^2*s[1, 2, l])/(10*l[]^2*l[1]^2*l[1, 2, 3]^2*s[4, 5]) - 
 (s[4, 5]*s[1, 2, l])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*s[1, 2, l]^2)/(5*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[2, 3]*s[1, 2, l]^2)/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, l]^2)/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[2, 3]*s[1, 2, l]^2)/(5*l[]^2*l[1]^2*l[1, 2, 3]^2*s[4, 5]) - 
 (6*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2]^2) + (2*s[1, 2, 3, l])/(5*l[]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2, 3, 4]^2) + (s[1, 2]*s[1, 2, 3, l])/
  (10*l[]^2*l[1]^2*l[1, 2]^2) - (s[1, 5]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (2*s[2, 3]*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[2, 3]*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (6*s[2, 3]*s[1, 2, 3, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (3*s[3, 4]*s[1, 2, 3, l])/(10*l[]^2*l[1]^2*l[1, 2]^2) + 
 (s[3, 4]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (4*s[3, 4]*s[1, 2, 3, l])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (6*s[3, 4]*s[1, 2, 3, l])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (4*s[1, l]*s[3, 4]*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]^2*s[1, 2, 3, l])/(20*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (s[3, 4]^2*s[1, 2, 3, l])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[1, 2]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*s[4, 5]) + (6*s[1, 2]*s[1, 2, 3, l])/
  (5*l[1]^2*l[1, 2]^2*s[4, 5]) + (s[1, 2]^2*s[1, 2, 3, l])/(10*l[]^2*l[1]^2*l[1, 2]^2*s[4, 5]) + 
 (2*s[2, 3]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*s[4, 5]) + (2*s[2, 3]*s[1, 2, 3, l])/
  (5*l[1]^2*l[1, 2]^2*s[4, 5]) - (s[4, 5]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) - 
 (2*s[1, 2, 3, l]^2)/(5*l[]^2*l[1]^2*l[1, 2]^2) + (s[3, 4]*s[1, 2, 3, l]^2)/
  (5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + (2*s[3, 4]*s[1, 2, 3, l]^2)/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + (2*s[1, 2]*s[1, 2, 3, l]^2)/
  (5*l[]^2*l[1]^2*l[1, 2]^2*s[4, 5]) + (6*s[1, 2, 3, 4, l])/(5*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, 2]*s[1, 2, 3, 4, l])/(2*l[]^2*l[1]^2*l[1, 2]^2) - 
 (s[1, 2]*s[1, 2, 3, 4, l])/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, 5]*s[1, 2, 3, 4, l])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (8*s[1, l]*s[1, 2, 3, 4, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[2, 3]*s[1, 2, 3, 4, l])/(l[]^2*l[1]^2*l[1, 2, 3]^2) - 
 (s[2, 3]*s[1, 2, 3, 4, l])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[2, 3]*s[1, 2, 3, 4, l])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (6*s[2, 3]*s[1, 2, 3, 4, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (4*s[1, l]*s[2, 3]*s[1, 2, 3, 4, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[2, 3]^2*s[1, 2, 3, 4, l])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[3, 4]*s[1, 2, 3, 4, l])/(2*l[]^2*l[1]^2*l[1, 2]^2) + (2*s[3, 4]*s[1, 2, 3, 4, l])/
  (5*l[1]^2*l[1, 2]^2*s[1, 5]) + (2*s[3, 4]*s[1, 2, 3, 4, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[4, 5]*s[1, 2, 3, 4, l])/(2*l[]^2*l[1]^2*l[1, 2]^2) + (7*s[4, 5]*s[1, 2, 3, 4, l])/
  (10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (9*s[4, 5]^2*s[1, 2, 3, 4, l])/
  (20*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (6*s[1, 2, 3, 4, l]^2)/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (2*s[2, 3]*s[1, 2, 3, 4, l]^2)/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + (3*s[4, 5]*s[1, 2, 3, 4, l]^2)/
  (10*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (2*s[1, 2, 3, 4, l]^3)/
  (5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2)



HomolE[1,{}]=l[μ]/(l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 k[1][μ]/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 k[1][μ]/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 k[2][μ]/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 k[2][μ]/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 k[3][μ]/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 k[4][μ]/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5])

HomolE[zeta[2],{}]=-((l[μ]*s[1, 2])/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2)) - 
 (l[μ]*s[1, 5])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (l[μ]*s[2, 3])/(l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (l[μ]*s[3, 4])/(l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (l[μ]*s[4, 5])/(l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 k[1][μ]/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - (s[1, 2]*k[1][μ])/
  (2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*k[1][μ])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, l]*k[1][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*k[1][μ])/(2*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*k[1][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[2, 3]*k[1][μ])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]*k[1][μ])/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (s[3, 4]*k[1][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]*k[1][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[4, 5]*k[1][μ])/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 k[2][μ]/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - k[2][μ]/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, l]*k[2][μ])/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, l]*k[2][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*k[2][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[2, 3]*k[2][μ])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]*k[2][μ])/(l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (s[3, 4]*k[2][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (s[3, 4]*k[2][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]*k[2][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[4, 5]*k[2][μ])/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (s[4, 5]*k[2][μ])/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 k[3][μ]/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - k[3][μ]/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, l]*k[3][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*k[3][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[2, 3]*k[3][μ])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]*k[3][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]*k[3][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[1, l]*k[4][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*k[4][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[2, 3]*k[4][μ])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]*k[4][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]*k[4][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5])

HomolE[zeta[3],{}]=-((l[μ]*s[1, 2])/(l[]^2*l[1]^2*l[1, 2]^2)) + 
 (l[μ]*s[1, 2])/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*l[μ]*s[1, 2])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (l[μ]*s[1, 2]^2)/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (l[μ]*s[1, 5])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (l[μ]*s[1, 5])/(l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (2*l[μ]*s[1, 5])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (l[μ]*s[1, 5]^2)/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (l[μ]*s[1, 2]*s[1, l])/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (l[μ]*s[1, 5]*s[1, l])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (l[μ]*s[2, 3])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (l[μ]*s[2, 3])/(l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (l[μ]*s[2, 3])/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (l[μ]*s[2, 3])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (l[μ]*s[2, 3]^2)/(l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (l[μ]*s[3, 4])/(l[]^2*l[1]^2*l[1, 2]^2) + (l[μ]*s[3, 4])/(l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (l[μ]*s[3, 4])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (l[μ]*s[3, 4])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (l[μ]*s[3, 4]^2)/(l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (l[μ]*s[4, 5])/(l[]^2*l[1]^2*l[1, 2]^2) + (2*l[μ]*s[4, 5])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (l[μ]*s[4, 5])/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (l[μ]*s[4, 5]^2)/(l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (l[μ]*s[2, 3]*s[1, 2, l])/(l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (l[μ]*s[3, 4]*s[1, 2, 3, l])/(l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (l[μ]*s[4, 5]*s[1, 2, 3, 4, l])/(l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*k[1][μ])/(l[1, 2]^2*l[1, 2, 3]^2) + k[1][μ]/(l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]*k[1][μ])/(2*l[]^2*l[1]^2*l[1, 2]^2) + 
 (s[1, 2]*k[1][μ])/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, 2]*k[1][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 2]^2*k[1][μ])/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, 5]*k[1][μ])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, 5]*k[1][μ])/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 5]*k[1][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 5]^2*k[1][μ])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, l]*k[1][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[1, l]*k[1][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 2]*s[1, l]*k[1][μ])/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 5]*s[1, l]*k[1][μ])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, l]^2*k[1][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*k[1][μ])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[2, 3]*k[1][μ])/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*k[1][μ])/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*k[1][μ])/(2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*k[1][μ])/(l[1]^2*l[1, 2]^2*s[1, 5]) - (2*s[2, 3]*k[1][μ])/
  (l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - (s[2, 3]*k[1][μ])/(l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (2*s[2, 3]*k[1][μ])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[1, l]*s[2, 3]*k[1][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[1, l]*s[2, 3]*k[1][μ])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[2, 3]^2*k[1][μ])/(2*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]^2*k[1][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[2, 3]^2*k[1][μ])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]*k[1][μ])/(2*l[]^2*l[1]^2*l[1, 2]^2) + 
 (s[3, 4]*k[1][μ])/(2*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (s[3, 4]*k[1][μ])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (s[3, 4]*k[1][μ])/(2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[3, 4]*k[1][μ])/(l[1]^2*l[1, 2]^2*s[1, 5]) - 
 (s[3, 4]*k[1][μ])/(l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[3, 4]*k[1][μ])/(l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]*k[1][μ])/(l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (2*s[3, 4]*k[1][μ])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[1, l]*s[3, 4]*k[1][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[1, l]*s[3, 4]*k[1][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]^2*k[1][μ])/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (s[3, 4]^2*k[1][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]^2*k[1][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[4, 5]*k[1][μ])/(2*l[]^2*l[1]^2*l[1, 2]^2) + (3*s[4, 5]*k[1][μ])/
  (l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - (s[4, 5]*k[1][μ])/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[4, 5]^2*k[1][μ])/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[2, 3]*s[1, 2, l]*k[1][μ])/(2*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*s[1, 2, l]*k[1][μ])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]*s[1, 2, l]*k[1][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]*s[1, 2, 3, l]*k[1][μ])/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (s[3, 4]*s[1, 2, 3, l]*k[1][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[1, 2, 3, 4, l]*k[1][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[2, 3]*s[1, 2, 3, 4, l]*k[1][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[4, 5]*s[1, 2, 3, 4, l]*k[1][μ])/(2*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 k[2][μ]/(l[]^2*l[1, 2]^2) + (2*k[2][μ])/(l[1, 2]^2*l[1, 2, 3]^2) + 
 k[2][μ]/(l[1]^2*l[1, 2, 3, 4]^2) + (2*k[2][μ])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 2]*k[2][μ])/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[1, 2]*k[2][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 5]*k[2][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[1, 5]*k[2][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, l]*k[2][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - (s[1, 2]*s[1, l]*k[2][μ])/
  (l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (s[1, 5]*s[1, l]*k[2][μ])/
  (l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (s[1, l]^2*k[2][μ])/
  (l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (s[1, l]^2*k[2][μ])/
  (l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (2*s[2, 3]*k[2][μ])/
  (l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (s[2, 3]*k[2][μ])/(l[1]^2*l[1, 2]^2*s[1, 5]) - 
 (2*s[2, 3]*k[2][μ])/(l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[2, 3]*k[2][μ])/(l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (2*s[2, 3]*k[2][μ])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[1, l]*s[2, 3]*k[2][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[1, l]*s[2, 3]*k[2][μ])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[2, 3]^2*k[2][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[2, 3]^2*k[2][μ])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]*k[2][μ])/(l[]^2*l[1, 2]^2*s[1, 2]) - (s[3, 4]*k[2][μ])/
  (l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) - (s[3, 4]*k[2][μ])/(l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (s[3, 4]*k[2][μ])/(l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (2*s[3, 4]*k[2][μ])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (s[3, 4]*k[2][μ])/(l[1]^2*l[1, 2]^2*s[1, 5]) - 
 (s[3, 4]*k[2][μ])/(l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[3, 4]*k[2][μ])/(l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]*k[2][μ])/(l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (2*s[3, 4]*k[2][μ])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[1, l]*s[3, 4]*k[2][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[1, l]*s[3, 4]*k[2][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]^2*k[2][μ])/(l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (s[3, 4]^2*k[2][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (s[3, 4]^2*k[2][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]^2*k[2][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[4, 5]*k[2][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[4, 5]*k[2][μ])/(l[]^2*l[1, 2]^2*s[1, 2]) - (2*s[4, 5]*k[2][μ])/
  (l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) - (s[4, 5]*k[2][μ])/(l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (2*s[4, 5]*k[2][μ])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (s[4, 5]^2*k[2][μ])/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) - 
 (s[4, 5]^2*k[2][μ])/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (s[1, 2, l]*k[2][μ])/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*s[1, 2, l]*k[2][μ])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]*s[1, 2, l]*k[2][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (s[3, 4]*s[1, 2, l]*k[2][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[4, 5]*s[1, 2, l]*k[2][μ])/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (s[3, 4]*s[1, 2, 3, l]*k[2][μ])/(l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (s[3, 4]*s[1, 2, 3, l]*k[2][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[1, 2, 3, 4, l]*k[2][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[2, 3]*s[1, 2, 3, 4, l]*k[2][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[4, 5]*s[1, 2, 3, 4, l]*k[2][μ])/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 k[3][μ]/(l[1]^2*l[1, 2]^2) + (2*k[3][μ])/(l[1, 2]^2*l[1, 2, 3]^2) + 
 k[3][μ]/(l[1]^2*l[1, 2, 3, 4]^2) + (2*k[3][μ])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 2]*k[3][μ])/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[1, 2]*k[3][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 5]*k[3][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, l]*k[3][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[1, l]*k[3][μ])/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[1, l]*k[3][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 5]*s[1, l]*k[3][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, l]^2*k[3][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*k[3][μ])/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*k[3][μ])/(l[1]^2*l[1, 2]^2*s[1, 5]) - (2*s[2, 3]*k[3][μ])/
  (l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - (s[2, 3]*k[3][μ])/(l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (2*s[2, 3]*k[3][μ])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[1, l]*s[2, 3]*k[3][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[1, l]*s[2, 3]*k[3][μ])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[2, 3]^2*k[3][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[2, 3]^2*k[3][μ])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]*k[3][μ])/(l[1]^2*l[1, 2]^2*s[1, 5]) - 
 (s[3, 4]*k[3][μ])/(l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[3, 4]*k[3][μ])/(l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]*k[3][μ])/(l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (2*s[3, 4]*k[3][μ])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[1, l]*s[3, 4]*k[3][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[1, l]*s[3, 4]*k[3][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]^2*k[3][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]^2*k[3][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[4, 5]*k[3][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[4, 5]*k[3][μ])/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 2, l]*k[3][μ])/(l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*s[1, 2, l]*k[3][μ])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]*s[1, 2, l]*k[3][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]*s[1, 2, 3, l]*k[3][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[1, 2, 3, 4, l]*k[3][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[2, 3]*s[1, 2, 3, 4, l]*k[3][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 k[4][μ]/(l[]^2*l[1, 2, 3, 4]^2) + k[4][μ]/(l[1]^2*l[1, 2, 3, 4]^2) + 
 (2*s[1, 2]*k[4][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, l]*k[4][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[1, l]*k[4][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 5]*s[1, l]*k[4][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, l]^2*k[4][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*k[4][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[2, 3]*k[4][μ])/(l[1]^2*l[1, 2]^2*s[1, 5]) - (2*s[2, 3]*k[4][μ])/
  (l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - (s[2, 3]*k[4][μ])/(l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (2*s[2, 3]*k[4][μ])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[1, l]*s[2, 3]*k[4][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[1, l]*s[2, 3]*k[4][μ])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[2, 3]^2*k[4][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[2, 3]^2*k[4][μ])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]*k[4][μ])/(l[1]^2*l[1, 2]^2*s[1, 5]) - 
 (s[3, 4]*k[4][μ])/(l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[3, 4]*k[4][μ])/(l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]*k[4][μ])/(l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (2*s[3, 4]*k[4][μ])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[1, l]*s[3, 4]*k[4][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[1, l]*s[3, 4]*k[4][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]^2*k[4][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]^2*k[4][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[4, 5]*k[4][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - (s[2, 3]*s[1, 2, l]*k[4][μ])/
  (l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + (s[3, 4]*s[1, 2, l]*k[4][μ])/
  (l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (s[3, 4]*s[1, 2, 3, l]*k[4][μ])/
  (l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (s[2, 3]*s[1, 2, 3, 4, l]*k[4][μ])/
  (l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5])

HomolE[zeta[2]^2,{}]=(2*l[μ]*s[1, 2])/(5*l[]^2*l[1]^2) + (6*l[μ]*s[1, 2])/(5*l[1]^2*l[1, 2]^2) - 
 (12*l[μ]*s[1, 2])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (l[μ]*s[1, 2]^2)/(10*l[]^2*l[1]^2*l[1, 2]^2) - (2*l[μ]*s[1, 2]^2)/
  (5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (l[μ]*s[1, 2]^2)/
  (2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (2*l[μ]*s[1, 2]^3)/
  (5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (2*l[μ]*s[1, 5])/(5*l[]^2*l[1]^2) - 
 (6*l[μ]*s[1, 5])/(5*l[1, 2]^2*l[1, 2, 3]^2) + (2*l[μ]*s[1, 5])/(5*l[]^2*l[1, 2, 3, 4]^2) + 
 (4*l[μ]*s[1, 5])/(5*l[1]^2*l[1, 2, 3, 4]^2) - 
 (6*l[μ]*s[1, 5])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (l[μ]*s[1, 2]*s[1, 5])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*l[μ]*s[1, 5]^2)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (l[μ]*s[1, 5]^2)/(10*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (l[μ]*s[1, 5]^2)/(2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*l[μ]*s[1, 5]^3)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*l[μ]*s[1, 2]*s[1, l])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (6*l[μ]*s[1, 2]*s[1, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (l[μ]*s[1, 2]^2*s[1, l])/(10*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (4*l[μ]*s[1, 5]*s[1, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (l[μ]*s[1, 5]^2*s[1, l])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*l[μ]*s[1, 2]*s[1, l]^2)/(5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*l[μ]*s[1, 5]*s[1, l]^2)/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*l[μ]*s[2, 3])/(5*l[1]^2*l[1, 2]^2) + (6*l[μ]*s[2, 3])/(5*l[1, 2]^2*l[1, 2, 3]^2) - 
 (2*l[μ]*s[2, 3])/(5*l[]^2*l[1, 2, 3, 4]^2) - (4*l[μ]*s[2, 3])/(5*l[1]^2*l[1, 2, 3, 4]^2) - 
 (6*l[μ]*s[2, 3])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (l[μ]*s[1, 2]*s[2, 3])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*l[μ]*s[1, 5]*s[2, 3])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (3*l[μ]*s[1, 5]*s[2, 3])/(10*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (l[μ]*s[1, 5]*s[2, 3])/(l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (4*l[μ]*s[1, l]*s[2, 3])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (2*l[μ]*s[1, l]*s[2, 3])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*l[μ]*s[1, l]*s[2, 3])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (l[μ]*s[2, 3]^2)/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (2*l[μ]*s[2, 3]^2)/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (2*l[μ]*s[2, 3]^2)/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (l[μ]*s[2, 3]^2)/(10*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*l[μ]*s[2, 3]^3)/(5*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*l[μ]*s[3, 4])/(5*l[]^2*l[1]^2) - (4*l[μ]*s[3, 4])/(5*l[1]^2*l[1, 2]^2) + 
 (2*l[μ]*s[3, 4])/(5*l[1, 2]^2*l[1, 2, 3]^2) - (4*l[μ]*s[3, 4])/(5*l[1]^2*l[1, 2, 3, 4]^2) - 
 (2*l[μ]*s[3, 4])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (6*l[μ]*s[3, 4])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (3*l[μ]*s[1, 2]*s[3, 4])/
  (10*l[]^2*l[1]^2*l[1, 2]^2) + (l[μ]*s[1, 2]*s[3, 4])/(l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (3*l[μ]*s[1, 2]*s[3, 4])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*l[μ]*s[1, 5]*s[3, 4])/(10*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (l[μ]*s[1, 5]*s[3, 4])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (3*l[μ]*s[1, 5]*s[3, 4])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*l[μ]*s[1, l]*s[3, 4])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (2*l[μ]*s[1, l]*s[3, 4])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (l[μ]*s[2, 3]*s[3, 4])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (2*l[μ]*s[3, 4]^2)/(5*l[]^2*l[1]^2*l[1, 2]^2) - 
 (2*l[μ]*s[3, 4]^2)/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (l[μ]*s[3, 4]^2)/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (l[μ]*s[3, 4]^2)/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*l[μ]*s[3, 4]^3)/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (6*l[μ]*s[4, 5])/(5*l[1]^2*l[1, 2]^2) - (6*l[μ]*s[4, 5])/(5*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*l[μ]*s[4, 5])/(5*l[]^2*l[1, 2, 3, 4]^2) + 
 (6*l[μ]*s[4, 5])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (3*l[μ]*s[1, 2]*s[4, 5])/
  (10*l[]^2*l[1]^2*l[1, 2]^2) + (l[μ]*s[1, 2]*s[4, 5])/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (3*l[μ]*s[1, 2]*s[4, 5])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (l[μ]*s[1, 5]*s[4, 5])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (6*l[μ]*s[1, l]*s[4, 5])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*l[μ]*s[1, l]*s[4, 5])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (l[μ]*s[2, 3]*s[4, 5])/(l[]^2*l[1]^2*l[1, 2, 3]^2) + 
 (3*l[μ]*s[2, 3]*s[4, 5])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (3*l[μ]*s[2, 3]*s[4, 5])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (l[μ]*s[3, 4]*s[4, 5])/(5*l[]^2*l[1]^2*l[1, 2]^2) - 
 (2*l[μ]*s[4, 5]^2)/(5*l[]^2*l[1]^2*l[1, 2]^2) - 
 (l[μ]*s[4, 5]^2)/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (l[μ]*s[4, 5]^2)/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*l[μ]*s[4, 5]^3)/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (2*l[μ]*s[1, 2]*s[1, 2, l])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (6*l[μ]*s[1, 2]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*l[μ]*s[1, 5]*s[1, 2, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (6*l[μ]*s[1, 5]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*l[μ]*s[2, 3]*s[1, 2, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (2*l[μ]*s[2, 3]*s[1, 2, l])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (4*l[μ]*s[2, 3]*s[1, 2, l])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (l[μ]*s[2, 3]^2*s[1, 2, l])/(10*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*l[μ]*s[3, 4]*s[1, 2, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (4*l[μ]*s[3, 4]*s[1, 2, l])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*l[μ]*s[4, 5]*s[1, 2, l])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*l[μ]*s[2, 3]*s[1, 2, l]^2)/(5*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*l[μ]*s[1, 2]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) + 
 (2*l[μ]*s[1, 5]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (2*l[μ]*s[2, 3]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (2*l[μ]*s[3, 4]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) - 
 (2*l[μ]*s[3, 4]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (4*l[μ]*s[3, 4]*s[1, 2, 3, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (l[μ]*s[3, 4]^2*s[1, 2, 3, l])/(10*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (2*l[μ]*s[4, 5]*s[1, 2, 3, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) - 
 (2*l[μ]*s[3, 4]*s[1, 2, 3, l]^2)/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (2*l[μ]*s[1, 2]*s[1, 2, 3, 4, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) - 
 (2*l[μ]*s[1, 5]*s[1, 2, 3, 4, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*l[μ]*s[2, 3]*s[1, 2, 3, 4, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (2*l[μ]*s[3, 4]*s[1, 2, 3, 4, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) - 
 (2*l[μ]*s[4, 5]*s[1, 2, 3, 4, l])/(5*l[]^2*l[1]^2*l[1, 2]^2) - 
 (6*l[μ]*s[4, 5]*s[1, 2, 3, 4, l])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (l[μ]*s[4, 5]^2*s[1, 2, 3, 4, l])/(10*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (2*l[μ]*s[4, 5]*s[1, 2, 3, 4, l]^2)/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*k[1][μ])/(5*l[]^2) - (2*k[1][μ])/(5*l[1]^2) - (6*k[1][μ])/(5*l[1, 2, 3]^2) - 
 (6*k[1][μ])/(5*l[1, 2, 3, 4]^2) + (s[1, 2]*k[1][μ])/(5*l[]^2*l[1]^2) + 
 (11*s[1, 2]*k[1][μ])/(10*l[1]^2*l[1, 2]^2) - (29*s[1, 2]*k[1][μ])/
  (10*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (s[1, 2]^2*k[1][μ])/(20*l[]^2*l[1]^2*l[1, 2]^2) - 
 (s[1, 2]^2*k[1][μ])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 2]^2*k[1][μ])/(4*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]^3*k[1][μ])/(5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 5]*k[1][μ])/(5*l[]^2*l[1]^2) - (13*s[1, 5]*k[1][μ])/(10*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[1, 5]*k[1][μ])/(5*l[]^2*l[1, 2, 3, 4]^2) + (3*s[1, 5]*k[1][μ])/
  (10*l[1]^2*l[1, 2, 3, 4]^2) - (3*s[1, 5]*k[1][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, 2]*s[1, 5]*k[1][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 5]^2*k[1][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[1, 5]^2*k[1][μ])/(20*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]^2*k[1][μ])/(4*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]^3*k[1][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (4*s[1, l]*k[1][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2) - 
 (6*s[1, l]*k[1][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]*s[1, l]*k[1][μ])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (11*s[1, 2]*s[1, l]*k[1][μ])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]^2*s[1, l]*k[1][μ])/(20*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 5]*s[1, l]*k[1][μ])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, 5]*s[1, l]*k[1][μ])/(2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (7*s[1, 5]^2*s[1, l]*k[1][μ])/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, l]^2*k[1][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, 2]*s[1, l]^2*k[1][μ])/(5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*s[1, l]^2*k[1][μ])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, l]^3*k[1][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*k[1][μ])/(5*l[1]^2*l[1, 2]^2) + (s[2, 3]*k[1][μ])/(l[1]^2*l[1, 2, 3]^2) + 
 (4*s[2, 3]*k[1][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[2, 3]*k[1][μ])/(5*l[]^2*l[1, 2, 3, 4]^2) - (7*s[2, 3]*k[1][μ])/
  (10*l[1]^2*l[1, 2, 3, 4]^2) - (11*s[2, 3]*k[1][μ])/(10*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 2]*s[2, 3]*k[1][μ])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (6*s[2, 3]*k[1][μ])/(5*l[1, 2]^2*s[1, 5]) + (6*s[2, 3]*k[1][μ])/(5*l[1, 2, 3]^2*s[1, 5]) + 
 (12*s[2, 3]*k[1][μ])/(5*l[1, 2, 3, 4]^2*s[1, 5]) + (3*s[1, 5]*s[2, 3]*k[1][μ])/
  (20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (3*s[1, 5]*s[2, 3]*k[1][μ])/
  (20*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + (s[1, 5]*s[2, 3]*k[1][μ])/
  (2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (2*s[1, l]*s[2, 3]*k[1][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - (s[1, l]*s[2, 3]*k[1][μ])/
  (5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (6*s[1, l]*s[2, 3]*k[1][μ])/
  (5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (4*s[1, l]*s[2, 3]*k[1][μ])/
  (5*l[1]^2*l[1, 2]^2*s[1, 5]) - (4*s[1, l]*s[2, 3]*k[1][μ])/
  (5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + (2*s[1, l]^2*s[2, 3]*k[1][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + (2*s[1, l]^2*s[2, 3]*k[1][μ])/
  (5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + (s[2, 3]^2*k[1][μ])/
  (20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - (s[2, 3]^2*k[1][μ])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]^2*k[1][μ])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]^2*k[1][μ])/(20*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[2, 3]^2*k[1][μ])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) - 
 (s[2, 3]^2*k[1][μ])/(l[1]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[2, 3]^2*k[1][μ])/(2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[2, 3]^2*k[1][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[2, 3]^2*k[1][μ])/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[1, l]*s[2, 3]^2*k[1][μ])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[1, l]*s[2, 3]^2*k[1][μ])/(10*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[2, 3]^3*k[1][μ])/(5*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[2, 3]^3*k[1][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[2, 3]^3*k[1][μ])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]*k[1][μ])/(5*l[]^2*l[1]^2) + (s[3, 4]*k[1][μ])/(10*l[1]^2*l[1, 2]^2) + 
 (2*s[3, 4]*k[1][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2) - 
 (7*s[3, 4]*k[1][μ])/(10*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[3, 4]*k[1][μ])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (3*s[3, 4]*k[1][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, 2]*s[3, 4]*k[1][μ])/(20*l[]^2*l[1]^2*l[1, 2]^2) + 
 (s[1, 2]*s[3, 4]*k[1][μ])/(2*l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - 
 (11*s[1, 2]*s[3, 4]*k[1][μ])/(20*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]*k[1][μ])/(5*l[1]^2*s[1, 5]) + (4*s[3, 4]*k[1][μ])/(5*l[1, 2]^2*s[1, 5]) + 
 (6*s[3, 4]*k[1][μ])/(5*l[1, 2, 3]^2*s[1, 5]) + (12*s[3, 4]*k[1][μ])/
  (5*l[1, 2, 3, 4]^2*s[1, 5]) + (3*s[1, 5]*s[3, 4]*k[1][μ])/(20*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 5]*s[3, 4]*k[1][μ])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, 5]*s[3, 4]*k[1][μ])/(20*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (6*s[1, l]*s[3, 4]*k[1][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (s[1, l]*s[3, 4]*k[1][μ])/(2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (4*s[1, l]*s[3, 4]*k[1][μ])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[1, l]*s[3, 4]*k[1][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (4*s[1, l]*s[3, 4]*k[1][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (2*s[1, l]*s[3, 4]*k[1][μ])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (6*s[1, l]*s[3, 4]*k[1][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[1, l]^2*s[3, 4]*k[1][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[1, l]^2*s[3, 4]*k[1][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[2, 3]*s[3, 4]*k[1][μ])/(10*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*s[3, 4]*k[1][μ])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) - 
 (s[2, 3]*s[3, 4]*k[1][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[2, 3]*s[3, 4]*k[1][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[2, 3]*s[3, 4]*k[1][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]^2*k[1][μ])/(5*l[]^2*l[1]^2*l[1, 2]^2) - 
 (s[3, 4]^2*k[1][μ])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[3, 4]^2*k[1][μ])/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (s[3, 4]^2*k[1][μ])/(20*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]^2*k[1][μ])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[3, 4]^2*k[1][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[3, 4]^2*k[1][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (9*s[3, 4]^2*k[1][μ])/(10*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]^2*k[1][μ])/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[1, l]*s[3, 4]^2*k[1][μ])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[1, l]*s[3, 4]^2*k[1][μ])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]^3*k[1][μ])/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]^3*k[1][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[3, 4]^3*k[1][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (11*s[4, 5]*k[1][μ])/(10*l[1]^2*l[1, 2]^2) - (9*s[4, 5]*k[1][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2) + (s[4, 5]*k[1][μ])/(5*l[]^2*l[1, 2, 3, 4]^2) + 
 (11*s[4, 5]*k[1][μ])/(10*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, 2]*s[4, 5]*k[1][μ])/(20*l[]^2*l[1]^2*l[1, 2]^2) + 
 (s[1, 2]*s[4, 5]*k[1][μ])/(2*l[]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (3*s[1, 2]*s[4, 5]*k[1][μ])/(20*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, 5]*s[4, 5]*k[1][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (9*s[1, l]*s[4, 5]*k[1][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[1, l]*s[4, 5]*k[1][μ])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*s[4, 5]*k[1][μ])/(2*l[]^2*l[1]^2*l[1, 2, 3]^2) - 
 (11*s[2, 3]*s[4, 5]*k[1][μ])/(20*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (3*s[2, 3]*s[4, 5]*k[1][μ])/(20*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[3, 4]*s[4, 5]*k[1][μ])/(10*l[]^2*l[1]^2*l[1, 2]^2) - 
 (s[4, 5]^2*k[1][μ])/(5*l[]^2*l[1]^2*l[1, 2]^2) - (3*s[4, 5]^2*k[1][μ])/
  (4*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (s[4, 5]^2*k[1][μ])/
  (20*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (s[4, 5]^3*k[1][μ])/
  (5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (6*s[1, 2, l]*k[1][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2) - 
 (2*s[1, 2, l]*k[1][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2) - (s[1, 2]*s[1, 2, l]*k[1][μ])/
  (5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (9*s[1, 2]*s[1, 2, l]*k[1][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (s[1, 5]*s[1, 2, l]*k[1][μ])/
  (5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + (3*s[1, 5]*s[1, 2, l]*k[1][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (6*s[1, l]*s[1, 2, l]*k[1][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (s[2, 3]*s[1, 2, l]*k[1][μ])/
  (5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - (s[2, 3]*s[1, 2, l]*k[1][μ])/
  (5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (2*s[2, 3]*s[1, 2, l]*k[1][μ])/
  (5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (6*s[2, 3]*s[1, 2, l]*k[1][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + (2*s[2, 3]*s[1, 2, l]*k[1][μ])/
  (5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + (6*s[2, 3]*s[1, 2, l]*k[1][μ])/
  (5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (4*s[1, l]*s[2, 3]*s[1, 2, l]*k[1][μ])/
  (5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (s[2, 3]^2*s[1, 2, l]*k[1][μ])/
  (20*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (s[2, 3]^2*s[1, 2, l]*k[1][μ])/
  (10*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (s[3, 4]*s[1, 2, l]*k[1][μ])/
  (5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - (2*s[3, 4]*s[1, 2, l]*k[1][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (4*s[3, 4]*s[1, 2, l]*k[1][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + (2*s[3, 4]*s[1, 2, l]*k[1][μ])/
  (5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (2*s[3, 4]*s[1, 2, l]*k[1][μ])/
  (5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (4*s[1, l]*s[3, 4]*s[1, 2, l]*k[1][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (s[3, 4]^2*s[1, 2, l]*k[1][μ])/
  (10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + (s[4, 5]*s[1, 2, l]*k[1][μ])/
  (5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (s[2, 3]*s[1, 2, l]^2*k[1][μ])/
  (5*l[]^2*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (2*s[2, 3]*s[1, 2, l]^2*k[1][μ])/
  (5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + (2*s[3, 4]*s[1, 2, l]^2*k[1][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (2*s[1, 2, 3, l]*k[1][μ])/
  (5*l[1]^2*l[1, 2, 3, 4]^2) + (s[1, 2]*s[1, 2, 3, l]*k[1][μ])/(5*l[]^2*l[1]^2*l[1, 2]^2) + 
 (s[1, 5]*s[1, 2, 3, l]*k[1][μ])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*s[1, 2, 3, l]*k[1][μ])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) + 
 (2*s[2, 3]*s[1, 2, 3, l]*k[1][μ])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[2, 3]*s[1, 2, 3, l]*k[1][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (6*s[2, 3]*s[1, 2, 3, l]*k[1][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]*s[1, 2, 3, l]*k[1][μ])/(5*l[]^2*l[1]^2*l[1, 2]^2) - 
 (s[3, 4]*s[1, 2, 3, l]*k[1][μ])/(5*l[]^2*l[1]^2*l[1, 2, 3, 4]^2) - 
 (2*s[3, 4]*s[1, 2, 3, l]*k[1][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]*s[1, 2, 3, l]*k[1][μ])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, 3, l]*k[1][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (4*s[3, 4]*s[1, 2, 3, l]*k[1][μ])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (6*s[3, 4]*s[1, 2, 3, l]*k[1][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (4*s[1, l]*s[3, 4]*s[1, 2, 3, l]*k[1][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]^2*s[1, 2, 3, l]*k[1][μ])/(20*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (s[3, 4]^2*s[1, 2, 3, l]*k[1][μ])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[4, 5]*s[1, 2, 3, l]*k[1][μ])/(5*l[]^2*l[1]^2*l[1, 2]^2) - 
 (s[3, 4]*s[1, 2, 3, l]^2*k[1][μ])/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]*s[1, 2, 3, l]^2*k[1][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (6*s[1, 2, 3, 4, l]*k[1][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[1, 2]*s[1, 2, 3, 4, l]*k[1][μ])/(5*l[]^2*l[1]^2*l[1, 2]^2) - 
 (3*s[1, 5]*s[1, 2, 3, 4, l]*k[1][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (4*s[1, l]*s[1, 2, 3, 4, l]*k[1][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[2, 3]*s[1, 2, 3, 4, l]*k[1][μ])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[2, 3]*s[1, 2, 3, 4, l]*k[1][μ])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (6*s[2, 3]*s[1, 2, 3, 4, l]*k[1][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (4*s[1, l]*s[2, 3]*s[1, 2, 3, 4, l]*k[1][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[2, 3]^2*s[1, 2, 3, 4, l]*k[1][μ])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[3, 4]*s[1, 2, 3, 4, l]*k[1][μ])/(5*l[]^2*l[1]^2*l[1, 2]^2) + 
 (2*s[3, 4]*s[1, 2, 3, 4, l]*k[1][μ])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, 3, 4, l]*k[1][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[4, 5]*s[1, 2, 3, 4, l]*k[1][μ])/(5*l[]^2*l[1]^2*l[1, 2]^2) - 
 (11*s[4, 5]*s[1, 2, 3, 4, l]*k[1][μ])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[4, 5]^2*s[1, 2, 3, 4, l]*k[1][μ])/(20*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (2*s[1, 2, 3, 4, l]^2*k[1][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[2, 3]*s[1, 2, 3, 4, l]^2*k[1][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[4, 5]*s[1, 2, 3, 4, l]^2*k[1][μ])/(5*l[]^2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (6*k[2][μ])/(5*l[1, 2]^2) - (6*k[2][μ])/(5*l[1, 2, 3]^2) - 
 (12*k[2][μ])/(5*l[1, 2, 3, 4]^2) - (s[1, 2]*k[2][μ])/(10*l[]^2*l[1, 2]^2) + 
 (s[1, 2]*k[2][μ])/(2*l[1]^2*l[1, 2]^2) - (12*s[1, 2]*k[2][μ])/
  (5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (2*s[1, 2]^2*k[2][μ])/
  (5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (s[1, 2]^2*k[2][μ])/
  (2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (6*s[1, 5]*k[2][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[1, 5]*k[2][μ])/(2*l[]^2*l[1, 2, 3, 4]^2) - (s[1, 5]*k[2][μ])/
  (10*l[1]^2*l[1, 2, 3, 4]^2) - (6*s[1, 5]*k[2][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]*s[1, 5]*k[2][μ])/(l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, 5]^2*k[2][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, 5]^2*k[2][μ])/(2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (4*s[1, l]*k[2][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2) + (3*s[1, 2]*s[1, l]*k[2][μ])/
  (10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (2*s[1, 2]^2*s[1, l]*k[2][μ])/
  (5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (s[1, 5]*s[1, l]*k[2][μ])/
  (10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - (6*s[1, 5]*s[1, l]*k[2][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (2*s[1, 5]^2*s[1, l]*k[2][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (2*s[1, l]^2*k[2][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (6*s[1, l]^2*k[2][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (s[1, 2]*s[1, l]^2*k[2][μ])/
  (10*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (s[1, 5]*s[1, l]^2*k[2][μ])/
  (10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[1, l]^3*k[2][μ])/(5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, l]^3*k[2][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[2, 3]*k[2][μ])/(l[1]^2*l[1, 2, 3]^2) + (7*s[2, 3]*k[2][μ])/(10*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[2, 3]*k[2][μ])/(2*l[]^2*l[1, 2, 3, 4]^2) - (3*s[2, 3]*k[2][μ])/
  (10*l[1]^2*l[1, 2, 3, 4]^2) - (17*s[2, 3]*k[2][μ])/(10*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]*s[2, 3]*k[2][μ])/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (6*s[2, 3]*k[2][μ])/(5*l[1, 2]^2*s[1, 5]) + (6*s[2, 3]*k[2][μ])/(5*l[1, 2, 3]^2*s[1, 5]) + 
 (12*s[2, 3]*k[2][μ])/(5*l[1, 2, 3, 4]^2*s[1, 5]) - (7*s[1, l]*s[2, 3]*k[2][μ])/
  (10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (s[1, l]*s[2, 3]*k[2][μ])/
  (l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (4*s[1, l]*s[2, 3]*k[2][μ])/
  (5*l[1]^2*l[1, 2]^2*s[1, 5]) - (4*s[1, l]*s[2, 3]*k[2][μ])/
  (5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + (2*s[1, l]^2*s[2, 3]*k[2][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + (2*s[1, l]^2*s[2, 3]*k[2][μ])/
  (5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (s[2, 3]^2*k[2][μ])/
  (2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (2*s[2, 3]^2*k[2][μ])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) - 
 (s[2, 3]^2*k[2][μ])/(l[1]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[2, 3]^2*k[2][μ])/(2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[2, 3]^2*k[2][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[2, 3]^2*k[2][μ])/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[1, l]*s[2, 3]^2*k[2][μ])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[1, l]*s[2, 3]^2*k[2][μ])/(10*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[2, 3]^3*k[2][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[2, 3]^3*k[2][μ])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (3*s[3, 4]*k[2][μ])/(10*l[]^2*l[1, 2]^2) + (s[3, 4]*k[2][μ])/(2*l[1]^2*l[1, 2]^2) + 
 (s[3, 4]*k[2][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2) + (s[3, 4]*k[2][μ])/(2*l[]^2*l[1, 2, 3, 4]^2) - 
 (3*s[3, 4]*k[2][μ])/(10*l[1]^2*l[1, 2, 3, 4]^2) + 
 (s[3, 4]*k[2][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (2*s[3, 4]*k[2][μ])/(5*l[]^2*s[1, 2]) + 
 (4*s[3, 4]*k[2][μ])/(5*l[1, 2]^2*s[1, 2]) + (6*s[3, 4]*k[2][μ])/(5*l[1, 2, 3]^2*s[1, 2]) + 
 (12*s[3, 4]*k[2][μ])/(5*l[1, 2, 3, 4]^2*s[1, 2]) - (7*s[1, 2]*s[3, 4]*k[2][μ])/
  (10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (2*s[3, 4]*k[2][μ])/(5*l[1]^2*s[1, 5]) + 
 (4*s[3, 4]*k[2][μ])/(5*l[1, 2]^2*s[1, 5]) + (6*s[3, 4]*k[2][μ])/(5*l[1, 2, 3]^2*s[1, 5]) + 
 (12*s[3, 4]*k[2][μ])/(5*l[1, 2, 3, 4]^2*s[1, 5]) - (7*s[1, 5]*s[3, 4]*k[2][μ])/
  (10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (s[1, l]*s[3, 4]*k[2][μ])/
  (l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + (s[1, l]*s[3, 4]*k[2][μ])/
  (l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) - (4*s[1, l]*s[3, 4]*k[2][μ])/
  (5*l[1]^2*l[1, 2]^2*s[1, 5]) + (2*s[1, l]*s[3, 4]*k[2][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - (4*s[1, l]*s[3, 4]*k[2][μ])/
  (5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (2*s[1, l]*s[3, 4]*k[2][μ])/
  (5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + (6*s[1, l]*s[3, 4]*k[2][μ])/
  (5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + (2*s[1, l]^2*s[3, 4]*k[2][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + (2*s[1, l]^2*s[3, 4]*k[2][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (s[2, 3]*s[3, 4]*k[2][μ])/
  (5*l[1]^2*l[1, 2]^2*s[1, 5]) - (s[2, 3]*s[3, 4]*k[2][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[2, 3]*s[3, 4]*k[2][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[2, 3]*s[3, 4]*k[2][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[3, 4]^2*k[2][μ])/(5*l[]^2*l[1, 2]^2*s[1, 2]) + 
 (2*s[3, 4]^2*k[2][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (2*s[3, 4]^2*k[2][μ])/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (9*s[3, 4]^2*k[2][μ])/(10*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (s[3, 4]^2*k[2][μ])/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (2*s[3, 4]^2*k[2][μ])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[3, 4]^2*k[2][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[3, 4]^2*k[2][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (9*s[3, 4]^2*k[2][μ])/(10*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]^2*k[2][μ])/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[1, l]*s[3, 4]^2*k[2][μ])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[1, l]*s[3, 4]^2*k[2][μ])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[3, 4]^3*k[2][μ])/(5*l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (2*s[3, 4]^3*k[2][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (2*s[3, 4]^3*k[2][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[3, 4]^3*k[2][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (3*s[4, 5]*k[2][μ])/(10*l[]^2*l[1, 2]^2) - (s[4, 5]*k[2][μ])/(2*l[1]^2*l[1, 2]^2) + 
 (s[4, 5]*k[2][μ])/(l[]^2*l[1, 2, 3]^2) - (17*s[4, 5]*k[2][μ])/(10*l[1, 2]^2*l[1, 2, 3]^2) + 
 (7*s[4, 5]*k[2][μ])/(10*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (6*s[4, 5]*k[2][μ])/(5*l[1, 2]^2*s[1, 2]) + (6*s[4, 5]*k[2][μ])/(5*l[1, 2, 3]^2*s[1, 2]) + 
 (12*s[4, 5]*k[2][μ])/(5*l[1, 2, 3, 4]^2*s[1, 2]) - (s[1, 5]*s[4, 5]*k[2][μ])/
  (2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - (s[1, l]*s[4, 5]*k[2][μ])/(l[]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (6*s[1, l]*s[4, 5]*k[2][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (3*s[1, l]*s[4, 5]*k[2][μ])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (7*s[2, 3]*s[4, 5]*k[2][μ])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (7*s[2, 3]*s[4, 5]*k[2][μ])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[3, 4]*s[4, 5]*k[2][μ])/(5*l[]^2*l[1, 2]^2*s[1, 2]) - 
 (s[3, 4]*s[4, 5]*k[2][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) - 
 (s[3, 4]*s[4, 5]*k[2][μ])/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (s[3, 4]*s[4, 5]*k[2][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (s[4, 5]^2*k[2][μ])/(2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[4, 5]^2*k[2][μ])/(5*l[]^2*l[1, 2]^2*s[1, 2]) - 
 (s[4, 5]^2*k[2][μ])/(l[]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (s[4, 5]^2*k[2][μ])/(2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (2*s[4, 5]^2*k[2][μ])/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (s[4, 5]^2*k[2][μ])/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (2*s[4, 5]^3*k[2][μ])/(5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (2*s[4, 5]^3*k[2][μ])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (6*s[1, 2, l]*k[2][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2) - 
 (2*s[1, 2, l]*k[2][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2) - 
 (6*s[1, 2, l]*k[2][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, 2]*s[1, 2, l]*k[2][μ])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (6*s[1, 2]*s[1, 2, l]*k[2][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (6*s[1, 5]*s[1, 2, l]*k[2][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*s[1, 2, l]*k[2][μ])/(2*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (6*s[2, 3]*s[1, 2, l]*k[2][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[2, 3]*s[1, 2, l]*k[2][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (6*s[2, 3]*s[1, 2, l]*k[2][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (4*s[1, l]*s[2, 3]*s[1, 2, l]*k[2][μ])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[2, 3]^2*s[1, 2, l]*k[2][μ])/(10*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (4*s[3, 4]*s[1, 2, l]*k[2][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (2*s[3, 4]*s[1, 2, l]*k[2][μ])/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (2*s[3, 4]*s[1, 2, l]*k[2][μ])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (4*s[3, 4]*s[1, 2, l]*k[2][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, l]*k[2][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (2*s[3, 4]*s[1, 2, l]*k[2][μ])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (4*s[1, l]*s[3, 4]*s[1, 2, l]*k[2][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]^2*s[1, 2, l]*k[2][μ])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (s[3, 4]^2*s[1, 2, l]*k[2][μ])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (3*s[4, 5]*s[1, 2, l]*k[2][μ])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (6*s[4, 5]*s[1, 2, l]*k[2][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + 
 (2*s[4, 5]*s[1, 2, l]*k[2][μ])/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (6*s[4, 5]*s[1, 2, l]*k[2][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (s[4, 5]^2*s[1, 2, l]*k[2][μ])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (2*s[1, 2, l]^2*k[2][μ])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[2, 3]*s[1, 2, l]^2*k[2][μ])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, l]^2*k[2][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (2*s[3, 4]*s[1, 2, l]^2*k[2][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[4, 5]*s[1, 2, l]^2*k[2][μ])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (2*s[1, 2, 3, l]*k[2][μ])/(5*l[]^2*l[1, 2]^2) - (2*s[1, 2, 3, l]*k[2][μ])/
  (5*l[1]^2*l[1, 2, 3, 4]^2) + (6*s[1, 2, 3, l]*k[2][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[2, 3]*s[1, 2, 3, l]*k[2][μ])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[2, 3]*s[1, 2, 3, l]*k[2][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (6*s[2, 3]*s[1, 2, 3, l]*k[2][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, 3, l]*k[2][μ])/(5*l[]^2*l[1, 2]^2*s[1, 2]) + 
 (2*s[3, 4]*s[1, 2, 3, l]*k[2][μ])/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (4*s[3, 4]*s[1, 2, 3, l]*k[2][μ])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (6*s[3, 4]*s[1, 2, 3, l]*k[2][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (2*s[3, 4]*s[1, 2, 3, l]*k[2][μ])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, 3, l]*k[2][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (4*s[3, 4]*s[1, 2, 3, l]*k[2][μ])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (6*s[3, 4]*s[1, 2, 3, l]*k[2][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (4*s[1, l]*s[3, 4]*s[1, 2, 3, l]*k[2][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]^2*s[1, 2, 3, l]*k[2][μ])/(10*l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (s[3, 4]^2*s[1, 2, 3, l]*k[2][μ])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[4, 5]*s[1, 2, 3, l]*k[2][μ])/(5*l[]^2*l[1, 2]^2*s[1, 2]) + 
 (2*s[4, 5]*s[1, 2, 3, l]*k[2][μ])/(5*l[]^2*l[1, 2, 3, 4]^2*s[1, 2]) - 
 (6*s[4, 5]*s[1, 2, 3, l]*k[2][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (2*s[3, 4]*s[1, 2, 3, l]^2*k[2][μ])/(5*l[]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 2]) + 
 (2*s[3, 4]*s[1, 2, 3, l]^2*k[2][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (2*s[1, 2, 3, 4, l]*k[2][μ])/(5*l[]^2*l[1, 2]^2) - (6*s[1, 2, 3, 4, l]*k[2][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2) - (2*s[1, 5]*s[1, 2, 3, 4, l]*k[2][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (4*s[1, l]*s[1, 2, 3, 4, l]*k[2][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (3*s[2, 3]*s[1, 2, 3, 4, l]*k[2][μ])/
  (10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (2*s[2, 3]*s[1, 2, 3, 4, l]*k[2][μ])/
  (5*l[1]^2*l[1, 2]^2*s[1, 5]) + (6*s[2, 3]*s[1, 2, 3, 4, l]*k[2][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - (4*s[1, l]*s[2, 3]*s[1, 2, 3, 4, l]*k[2][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + (s[2, 3]^2*s[1, 2, 3, 4, l]*k[2][μ])/
  (10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + (2*s[3, 4]*s[1, 2, 3, 4, l]*k[2][μ])/
  (5*l[]^2*l[1, 2]^2*s[1, 2]) + (2*s[3, 4]*s[1, 2, 3, 4, l]*k[2][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + (2*s[3, 4]*s[1, 2, 3, 4, l]*k[2][μ])/
  (5*l[1]^2*l[1, 2]^2*s[1, 5]) + (2*s[3, 4]*s[1, 2, 3, 4, l]*k[2][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - (s[4, 5]*s[1, 2, 3, 4, l]*k[2][μ])/
  (2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (2*s[4, 5]*s[1, 2, 3, 4, l]*k[2][μ])/
  (5*l[]^2*l[1, 2]^2*s[1, 2]) + (6*s[4, 5]*s[1, 2, 3, 4, l]*k[2][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + (s[4, 5]^2*s[1, 2, 3, 4, l]*k[2][μ])/
  (10*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) - (2*s[1, 2, 3, 4, l]^2*k[2][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (2*s[2, 3]*s[1, 2, 3, 4, l]^2*k[2][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + (2*s[4, 5]*s[1, 2, 3, 4, l]^2*k[2][μ])/
  (5*l[]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 2]) + (2*k[3][μ])/(5*l[]^2) - (2*k[3][μ])/(5*l[1]^2) - 
 (6*k[3][μ])/(5*l[1, 2]^2) - (6*k[3][μ])/(5*l[1, 2, 3]^2) - 
 (12*k[3][μ])/(5*l[1, 2, 3, 4]^2) + (2*s[1, 2]*k[3][μ])/(5*l[1]^2*l[1, 2]^2) - 
 (12*s[1, 2]*k[3][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, 2]^2*k[3][μ])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]^2*k[3][μ])/(2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (3*s[1, 5]*k[3][μ])/(10*l[1]^2*l[1, 2]^2) - (7*s[1, 5]*k[3][μ])/
  (10*l[1, 2]^2*l[1, 2, 3]^2) + (s[1, 5]*k[3][μ])/(5*l[]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*k[3][μ])/(10*l[1]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 5]*k[3][μ])/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (s[1, 2]*s[1, 5]*k[3][μ])/
  (2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (2*s[1, 5]^2*k[3][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (6*s[1, l]*k[3][μ])/(5*l[1]^2*l[1, 2]^2) + 
 (4*s[1, l]*k[3][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2) - (12*s[1, l]*k[3][μ])/
  (5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (s[1, 2]*s[1, l]*k[3][μ])/
  (10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (s[1, 2]*s[1, l]*k[3][μ])/
  (2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (s[1, 5]*s[1, l]*k[3][μ])/
  (10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - (s[1, 5]*s[1, l]*k[3][μ])/
  (2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (2*s[1, 5]^2*s[1, l]*k[3][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (2*s[1, l]^2*k[3][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - (2*s[1, l]^2*k[3][μ])/
  (5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (s[1, 5]*s[1, l]^2*k[3][μ])/
  (10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, l]^3*k[3][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*k[3][μ])/(10*l[1]^2*l[1, 2]^2) + (s[2, 3]*k[3][μ])/(l[1]^2*l[1, 2, 3]^2) + 
 (s[2, 3]*k[3][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2) - (s[2, 3]*k[3][μ])/(5*l[]^2*l[1, 2, 3, 4]^2) - 
 (3*s[2, 3]*k[3][μ])/(10*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*k[3][μ])/(l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (s[1, 2]*s[2, 3]*k[3][μ])/
  (10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (6*s[2, 3]*k[3][μ])/(5*l[1, 2]^2*s[1, 5]) + 
 (6*s[2, 3]*k[3][μ])/(5*l[1, 2, 3]^2*s[1, 5]) + (12*s[2, 3]*k[3][μ])/
  (5*l[1, 2, 3, 4]^2*s[1, 5]) - (2*s[1, l]*s[2, 3]*k[3][μ])/
  (5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (s[1, l]*s[2, 3]*k[3][μ])/
  (l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (4*s[1, l]*s[2, 3]*k[3][μ])/
  (5*l[1]^2*l[1, 2]^2*s[1, 5]) - (4*s[1, l]*s[2, 3]*k[3][μ])/
  (5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + (2*s[1, l]^2*s[2, 3]*k[3][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + (2*s[1, l]^2*s[2, 3]*k[3][μ])/
  (5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (2*s[2, 3]^2*k[3][μ])/
  (5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (2*s[2, 3]^2*k[3][μ])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) - 
 (s[2, 3]^2*k[3][μ])/(l[1]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[2, 3]^2*k[3][μ])/(2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[2, 3]^2*k[3][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[2, 3]^2*k[3][μ])/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[1, l]*s[2, 3]^2*k[3][μ])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[1, l]*s[2, 3]^2*k[3][μ])/(10*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[2, 3]^3*k[3][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[2, 3]^3*k[3][μ])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]*k[3][μ])/(5*l[1]^2*l[1, 2]^2) + (s[3, 4]*k[3][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[3, 4]*k[3][μ])/(2*l[]^2*l[1, 2, 3, 4]^2) - (3*s[3, 4]*k[3][μ])/
  (10*l[1]^2*l[1, 2, 3, 4]^2) + (s[3, 4]*k[3][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (7*s[1, 2]*s[3, 4]*k[3][μ])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[3, 4]*k[3][μ])/(5*l[1]^2*s[1, 5]) + (4*s[3, 4]*k[3][μ])/(5*l[1, 2]^2*s[1, 5]) + 
 (6*s[3, 4]*k[3][μ])/(5*l[1, 2, 3]^2*s[1, 5]) + (12*s[3, 4]*k[3][μ])/
  (5*l[1, 2, 3, 4]^2*s[1, 5]) + (s[1, l]*s[3, 4]*k[3][μ])/(l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + 
 (3*s[1, l]*s[3, 4]*k[3][μ])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (4*s[1, l]*s[3, 4]*k[3][μ])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[1, l]*s[3, 4]*k[3][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (4*s[1, l]*s[3, 4]*k[3][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (2*s[1, l]*s[3, 4]*k[3][μ])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (6*s[1, l]*s[3, 4]*k[3][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[1, l]^2*s[3, 4]*k[3][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[1, l]^2*s[3, 4]*k[3][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[2, 3]*s[3, 4]*k[3][μ])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) - 
 (s[2, 3]*s[3, 4]*k[3][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[2, 3]*s[3, 4]*k[3][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[2, 3]*s[3, 4]*k[3][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[3, 4]^2*k[3][μ])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[3, 4]^2*k[3][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[3, 4]^2*k[3][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (9*s[3, 4]^2*k[3][μ])/(10*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]^2*k[3][μ])/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[1, l]*s[3, 4]^2*k[3][μ])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[1, l]*s[3, 4]^2*k[3][μ])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[3, 4]^3*k[3][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[3, 4]^3*k[3][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (7*s[4, 5]*k[3][μ])/(10*l[1]^2*l[1, 2]^2) + (s[4, 5]*k[3][μ])/(l[]^2*l[1, 2, 3]^2) - 
 (6*s[4, 5]*k[3][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2) - 
 (3*s[4, 5]*k[3][μ])/(10*l[]^2*l[1, 2, 3, 4]^2) - (2*s[1, 2]*s[4, 5]*k[3][μ])/
  (5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (s[1, 5]*s[4, 5]*k[3][μ])/
  (2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (6*s[1, l]*s[4, 5]*k[3][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - (s[1, l]*s[4, 5]*k[3][μ])/
  (10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (7*s[2, 3]*s[4, 5]*k[3][μ])/
  (10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - (2*s[2, 3]*s[4, 5]*k[3][μ])/
  (5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (s[4, 5]^2*k[3][μ])/
  (2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - (2*s[4, 5]^2*k[3][μ])/
  (5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (6*s[1, 2, l]*k[3][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2) - 
 (2*s[1, 2, l]*k[3][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2) - 
 (6*s[1, 2, l]*k[3][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, 2]*s[1, 2, l]*k[3][μ])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (6*s[1, 2]*s[1, 2, l]*k[3][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, l]*s[1, 2, l]*k[3][μ])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (6*s[1, l]*s[1, 2, l]*k[3][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*s[1, 2, l]*k[3][μ])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (6*s[2, 3]*s[1, 2, l]*k[3][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[2, 3]*s[1, 2, l]*k[3][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (6*s[2, 3]*s[1, 2, l]*k[3][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (4*s[1, l]*s[2, 3]*s[1, 2, l]*k[3][μ])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[2, 3]^2*s[1, 2, l]*k[3][μ])/(10*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (4*s[3, 4]*s[1, 2, l]*k[3][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, l]*k[3][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (2*s[3, 4]*s[1, 2, l]*k[3][μ])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (4*s[1, l]*s[3, 4]*s[1, 2, l]*k[3][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[3, 4]^2*s[1, 2, l]*k[3][μ])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[4, 5]*s[1, 2, l]*k[3][μ])/(10*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, 2, l]^2*k[3][μ])/(5*l[]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[2, 3]*s[1, 2, l]^2*k[3][μ])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, l]^2*k[3][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (2*s[1, 2, 3, l]*k[3][μ])/(5*l[1]^2*l[1, 2]^2) - (2*s[1, 2, 3, l]*k[3][μ])/
  (5*l[1]^2*l[1, 2, 3, 4]^2) + (6*s[1, 2, 3, l]*k[3][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (2*s[2, 3]*s[1, 2, 3, l]*k[3][μ])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[2, 3]*s[1, 2, 3, l]*k[3][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (6*s[2, 3]*s[1, 2, 3, l]*k[3][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, 3, l]*k[3][μ])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, 3, l]*k[3][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (4*s[3, 4]*s[1, 2, 3, l]*k[3][μ])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (6*s[3, 4]*s[1, 2, 3, l]*k[3][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (4*s[1, l]*s[3, 4]*s[1, 2, 3, l]*k[3][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]^2*s[1, 2, 3, l]*k[3][μ])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, 3, l]^2*k[3][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (2*s[1, 2, 3, 4, l]*k[3][μ])/(5*l[1]^2*l[1, 2]^2) - (6*s[1, 2, 3, 4, l]*k[3][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2) - (2*s[1, 5]*s[1, 2, 3, 4, l]*k[3][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (4*s[1, l]*s[1, 2, 3, 4, l]*k[3][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (3*s[2, 3]*s[1, 2, 3, 4, l]*k[3][μ])/
  (10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (2*s[2, 3]*s[1, 2, 3, 4, l]*k[3][μ])/
  (5*l[1]^2*l[1, 2]^2*s[1, 5]) + (6*s[2, 3]*s[1, 2, 3, 4, l]*k[3][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - (4*s[1, l]*s[2, 3]*s[1, 2, 3, 4, l]*k[3][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + (s[2, 3]^2*s[1, 2, 3, 4, l]*k[3][μ])/
  (10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + (2*s[3, 4]*s[1, 2, 3, 4, l]*k[3][μ])/
  (5*l[1]^2*l[1, 2]^2*s[1, 5]) + (2*s[3, 4]*s[1, 2, 3, 4, l]*k[3][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - (s[4, 5]*s[1, 2, 3, 4, l]*k[3][μ])/
  (2*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - (2*s[1, 2, 3, 4, l]^2*k[3][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (2*s[2, 3]*s[1, 2, 3, 4, l]^2*k[3][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + (2*k[4][μ])/(5*l[]^2) - 
 (2*k[4][μ])/(5*l[1]^2) + (3*s[1, 2]*k[4][μ])/(10*l[1]^2*l[1, 2]^2) - 
 (s[1, 2]*k[4][μ])/(2*l[1, 2]^2*l[1, 2, 3]^2) + (3*s[1, 2]*k[4][μ])/
  (10*l[]^2*l[1, 2, 3, 4]^2) - (17*s[1, 2]*k[4][μ])/(10*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]^2*k[4][μ])/(2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (s[1, 5]*k[4][μ])/(10*l[]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 5]*k[4][μ])/(10*l[1]^2*l[1, 2, 3, 4]^2) - (s[1, 2]*s[1, 5]*k[4][μ])/
  (2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (6*s[1, l]*k[4][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[1, l]*k[4][μ])/(5*l[]^2*l[1, 2, 3, 4]^2) + (4*s[1, l]*k[4][μ])/
  (5*l[1]^2*l[1, 2, 3, 4]^2) - (6*s[1, l]*k[4][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (s[1, 2]*s[1, l]*k[4][μ])/(2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, 5]*s[1, l]*k[4][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - 
 (s[1, 5]*s[1, l]*k[4][μ])/(2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, 5]^2*s[1, l]*k[4][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (4*s[1, l]^2*k[4][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (s[1, 5]*s[1, l]^2*k[4][μ])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - 
 (2*s[1, l]^3*k[4][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (3*s[2, 3]*k[4][μ])/(10*l[1]^2*l[1, 2]^2) + (7*s[2, 3]*k[4][μ])/
  (10*l[1, 2]^2*l[1, 2, 3]^2) + (s[2, 3]*k[4][μ])/(5*l[]^2*l[1, 2, 3, 4]^2) - 
 (3*s[2, 3]*k[4][μ])/(10*l[1]^2*l[1, 2, 3, 4]^2) - 
 (s[2, 3]*k[4][μ])/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + 
 (6*s[2, 3]*k[4][μ])/(5*l[1, 2]^2*s[1, 5]) + (6*s[2, 3]*k[4][μ])/(5*l[1, 2, 3]^2*s[1, 5]) + 
 (12*s[2, 3]*k[4][μ])/(5*l[1, 2, 3, 4]^2*s[1, 5]) + (2*s[1, 5]*s[2, 3]*k[4][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - (s[1, l]*s[2, 3]*k[4][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (s[1, l]*s[2, 3]*k[4][μ])/
  (l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (4*s[1, l]*s[2, 3]*k[4][μ])/
  (5*l[1]^2*l[1, 2]^2*s[1, 5]) - (4*s[1, l]*s[2, 3]*k[4][μ])/
  (5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + (2*s[1, l]^2*s[2, 3]*k[4][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + (2*s[1, l]^2*s[2, 3]*k[4][μ])/
  (5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + (2*s[2, 3]^2*k[4][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (2*s[2, 3]^2*k[4][μ])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) - 
 (s[2, 3]^2*k[4][μ])/(l[1]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[2, 3]^2*k[4][μ])/(2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[2, 3]^2*k[4][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[2, 3]^2*k[4][μ])/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[1, l]*s[2, 3]^2*k[4][μ])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[1, l]*s[2, 3]^2*k[4][μ])/(10*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[2, 3]^3*k[4][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[2, 3]^3*k[4][μ])/(5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (3*s[3, 4]*k[4][μ])/(10*l[]^2*l[1, 2, 3, 4]^2) - 
 (3*s[3, 4]*k[4][μ])/(10*l[1]^2*l[1, 2, 3, 4]^2) - (7*s[1, 2]*s[3, 4]*k[4][μ])/
  (10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (2*s[3, 4]*k[4][μ])/(5*l[1]^2*s[1, 5]) + 
 (4*s[3, 4]*k[4][μ])/(5*l[1, 2]^2*s[1, 5]) + (6*s[3, 4]*k[4][μ])/(5*l[1, 2, 3]^2*s[1, 5]) + 
 (12*s[3, 4]*k[4][μ])/(5*l[1, 2, 3, 4]^2*s[1, 5]) + (s[1, l]*s[3, 4]*k[4][μ])/
  (l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2) + (3*s[1, l]*s[3, 4]*k[4][μ])/
  (10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (4*s[1, l]*s[3, 4]*k[4][μ])/
  (5*l[1]^2*l[1, 2]^2*s[1, 5]) + (2*s[1, l]*s[3, 4]*k[4][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - (4*s[1, l]*s[3, 4]*k[4][μ])/
  (5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (2*s[1, l]*s[3, 4]*k[4][μ])/
  (5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + (6*s[1, l]*s[3, 4]*k[4][μ])/
  (5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + (2*s[1, l]^2*s[3, 4]*k[4][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + (2*s[1, l]^2*s[3, 4]*k[4][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (s[2, 3]*s[3, 4]*k[4][μ])/
  (5*l[1]^2*l[1, 2]^2*s[1, 5]) - (s[2, 3]*s[3, 4]*k[4][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (s[2, 3]*s[3, 4]*k[4][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[2, 3]*s[3, 4]*k[4][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[3, 4]^2*k[4][μ])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[3, 4]^2*k[4][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[3, 4]^2*k[4][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (9*s[3, 4]^2*k[4][μ])/(10*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]^2*k[4][μ])/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (s[1, l]*s[3, 4]^2*k[4][μ])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[1, l]*s[3, 4]^2*k[4][μ])/(10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[3, 4]^3*k[4][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[3, 4]^3*k[4][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (3*s[4, 5]*k[4][μ])/(10*l[1]^2*l[1, 2]^2) - (7*s[4, 5]*k[4][μ])/
  (10*l[1, 2]^2*l[1, 2, 3]^2) + (s[4, 5]*k[4][μ])/(10*l[]^2*l[1, 2, 3, 4]^2) + 
 (s[4, 5]*k[4][μ])/(2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (2*s[1, 5]*s[4, 5]*k[4][μ])/
  (5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + (7*s[1, l]*s[4, 5]*k[4][μ])/
  (10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - (3*s[2, 3]*s[4, 5]*k[4][μ])/
  (10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) - (s[4, 5]^2*k[4][μ])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[1, 2, l]*k[4][μ])/(5*l[]^2*l[1, 2, 3, 4]^2) - (2*s[1, 2, l]*k[4][μ])/
  (5*l[1]^2*l[1, 2, 3, 4]^2) + (6*s[1, 2]*s[1, 2, l]*k[4][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) + (6*s[1, l]*s[1, 2, l]*k[4][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2) - (6*s[2, 3]*s[1, 2, l]*k[4][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + (2*s[2, 3]*s[1, 2, l]*k[4][μ])/
  (5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + (6*s[2, 3]*s[1, 2, l]*k[4][μ])/
  (5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (4*s[1, l]*s[2, 3]*s[1, 2, l]*k[4][μ])/
  (5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + (s[2, 3]^2*s[1, 2, l]*k[4][μ])/
  (10*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (4*s[3, 4]*s[1, 2, l]*k[4][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + (2*s[3, 4]*s[1, 2, l]*k[4][μ])/
  (5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (2*s[3, 4]*s[1, 2, l]*k[4][μ])/
  (5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (4*s[1, l]*s[3, 4]*s[1, 2, l]*k[4][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - (s[3, 4]^2*s[1, 2, l]*k[4][μ])/
  (10*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + (2*s[2, 3]*s[1, 2, l]^2*k[4][μ])/
  (5*l[1]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + (2*s[3, 4]*s[1, 2, l]^2*k[4][μ])/
  (5*l[1, 2]^2*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + (2*s[1, 2, 3, l]*k[4][μ])/
  (5*l[]^2*l[1, 2, 3, 4]^2) - (2*s[1, 2, 3, l]*k[4][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2) + 
 (2*s[2, 3]*s[1, 2, 3, l]*k[4][μ])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[2, 3]*s[1, 2, 3, l]*k[4][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (6*s[2, 3]*s[1, 2, 3, l]*k[4][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, 3, l]*k[4][μ])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, 3, l]*k[4][μ])/(5*l[1]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (4*s[3, 4]*s[1, 2, 3, l]*k[4][μ])/(5*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (6*s[3, 4]*s[1, 2, 3, l]*k[4][μ])/(5*l[1, 2, 3]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (4*s[1, l]*s[3, 4]*s[1, 2, 3, l]*k[4][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (s[3, 4]^2*s[1, 2, 3, l]*k[4][μ])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, 3, l]^2*k[4][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3, 4]^2*s[1, 5]) - 
 (2*s[1, l]*s[1, 2, 3, 4, l]*k[4][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[2, 3]*s[1, 2, 3, 4, l]*k[4][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[2, 3]*s[1, 2, 3, 4, l]*k[4][μ])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (6*s[2, 3]*s[1, 2, 3, 4, l]*k[4][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (4*s[1, l]*s[2, 3]*s[1, 2, 3, 4, l]*k[4][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (s[2, 3]^2*s[1, 2, 3, 4, l]*k[4][μ])/(10*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, 3, 4, l]*k[4][μ])/(5*l[1]^2*l[1, 2]^2*s[1, 5]) + 
 (2*s[3, 4]*s[1, 2, 3, 4, l]*k[4][μ])/(5*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5]) - 
 (2*s[4, 5]*s[1, 2, 3, 4, l]*k[4][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2) + 
 (2*s[2, 3]*s[1, 2, 3, 4, l]^2*k[4][μ])/(5*l[1]^2*l[1, 2]^2*l[1, 2, 3]^2*s[1, 5])





==> anc/N5_OS_data.m <==
(* ::Package:: *)

(* ::Section:: *)
(*Five-Point Open-String numerator data*)


(*This file contains all of the five-point open string numerator data.
The functions are named for the topology and zeta coefficient, and the arguments refer
to the external legs that meet at the same vertex, eg the massive-corner box numerator
that carries zeta[2]^2 is given by NboxZ2Z2[4,5], and external legs that form a dangling tree
are specified as list.  See 
The notation attempts to mirror that of the paper it accompanies, with
Mandelstam invariants
    s[i,j] = 2 k_i k_j
    s[l,i,j,...] = 2 l.k_{ij...} + s[i,j,...].
The vector contraction between ell and t8^\mu is represented as dot[l,t8V[1,2,3,4,5]], while the multiparticle t8 scalars
are represented as
	t_8(f_{ij},f_k,f_m,f_n) = t8[i,j][k,m,n]
*)


(* ::Subsection::Closed:: *)
(*Subscript[\[Zeta], 2] order*)


NboxZ2[4,5]=-dot[l,t8V[1,2,3,4,5]] s[4,5]+1/2 s[4,5] t8[1,2][3,4,5]+1/2 s[4,5] t8[1,3][2,4,5]+1/2 s[4,5] t8[1,4][2,3,5]+1/2 s[4,5] t8[1,5][2,3,4]+1/2 s[4,5] t8[2,3][1,4,5]+1/2 s[4,5] t8[2,4][1,3,5]+1/2 s[4,5] t8[2,5][1,3,4]+1/2 s[4,5] t8[3,4][1,2,5]+1/2 s[4,5] t8[3,5][1,2,4]+1/2 s[l,4] t8[4,5][1,2,3]-1/2 s[l,5] t8[4,5][1,2,3];
NtriZ2[{2,3}][4,5]=s[4,5] t8[2,3][1,4,5];
NtriZ2[2,3][{4,5}]=s[2,3] t8[4,5][1,2,3];
NtriZ2[3,4,5]=1/2 t8[3,4][1,2,5]-t8[3,5][1,2,4]+1/2 t8[4,5][1,2,3];
NtriZ2[{3,4},5]=s[3,5] t8[3,4][1,2,5]+s[4,5] t8[3,4][1,2,5];
NtriZ2[3,{4,5}]=s[3,4] t8[4,5][1,2,3]+s[3,5] t8[4,5][1,2,3];


(* ::Subsection::Closed:: *)
(*Subscript[\[Zeta], 3] order*)


NboxZ3[4,5]=1/2 dot[l,t8V[1,2,3,4,5]] s[4,5]^2+1/2 dot[l,t8V[1,2,3,4,5]] s[4,5] s[l,4]-1/2 dot[l,t8V[1,2,3,4,5]] s[4,5] s[l,5]-1/4 s[4,5]^2 t8[1,2][3,4,5]-1/4 s[4,5] s[l,4] t8[1,2][3,4,5]+1/4 s[4,5] s[l,5] t8[1,2][3,4,5]-1/4 s[4,5]^2 t8[1,3][2,4,5]-1/4 s[4,5] s[l,4] t8[1,3][2,4,5]+1/4 s[4,5] s[l,5] t8[1,3][2,4,5]-1/4 s[4,5]^2 t8[1,4][2,3,5]-1/4 s[4,5] s[l,4] t8[1,4][2,3,5]+1/4 s[4,5] s[l,5] t8[1,4][2,3,5]-1/4 s[4,5]^2 t8[1,5][2,3,4]-1/4 s[4,5] s[l,4] t8[1,5][2,3,4]+1/4 s[4,5] s[l,5] t8[1,5][2,3,4]-1/4 s[4,5]^2 t8[2,3][1,4,5]-1/4 s[4,5] s[l,4] t8[2,3][1,4,5]+1/4 s[4,5] s[l,5] t8[2,3][1,4,5]-1/4 s[4,5]^2 t8[2,4][1,3,5]-1/4 s[4,5] s[l,4] t8[2,4][1,3,5]+1/4 s[4,5] s[l,5] t8[2,4][1,3,5]-1/4 s[4,5]^2 t8[2,5][1,3,4]-1/4 s[4,5] s[l,4] t8[2,5][1,3,4]+1/4 s[4,5] s[l,5] t8[2,5][1,3,4]-1/4 s[4,5]^2 t8[3,4][1,2,5]-1/4 s[4,5] s[l,4] t8[3,4][1,2,5]+1/4 s[4,5] s[l,5] t8[3,4][1,2,5]-1/4 s[4,5]^2 t8[3,5][1,2,4]-1/4 s[4,5] s[l,4] t8[3,5][1,2,4]+1/4 s[4,5] s[l,5] t8[3,5][1,2,4]-1/4 s[4,5]^2 t8[4,5][1,2,3]+1/4 s[4,5] s[l,4] t8[4,5][1,2,3]-1/2 s[l,4]^2 t8[4,5][1,2,3]+3/4 s[4,5] s[l,5] t8[4,5][1,2,3]-1/2 s[l,5]^2 t8[4,5][1,2,3];
NtriZ3[{2,3}][4,5]=-(1/2) s[4,5]^2 t8[2,3][1,4,5]-1/2 s[4,5] s[l,4] t8[2,3][1,4,5]+1/2 s[4,5] s[l,5] t8[2,3][1,4,5];
NtriZ3[2,3][{4,5}]=-(1/2) s[1,2] s[2,3] t8[4,5][1,2,3]+1/2 s[1,3] s[2,3] t8[4,5][1,2,3]-1/2 s[2,3]^2 t8[4,5][1,2,3]-1/2 s[2,3] s[l,2] t8[4,5][1,2,3]+1/2 s[2,3] s[l,3] t8[4,5][1,2,3];
NtriZ3[3,4,5]=1/2 dot[l,t8V[1,2,3,4,5]] s[3,4]-dot[l,t8V[1,2,3,4,5]] s[3,5]+1/2 dot[l,t8V[1,2,3,4,5]] s[4,5]-1/4 s[3,4] t8[1,2][3,4,5]+1/2 s[3,5] t8[1,2][3,4,5]-1/4 s[4,5] t8[1,2][3,4,5]-1/4 s[3,4] t8[1,3][2,4,5]+1/2 s[3,5] t8[1,3][2,4,5]-1/4 s[4,5] t8[1,3][2,4,5]-1/4 s[3,4] t8[1,4][2,3,5]+1/2 s[3,5] t8[1,4][2,3,5]-1/4 s[4,5] t8[1,4][2,3,5]-1/4 s[3,4] t8[1,5][2,3,4]+1/2 s[3,5] t8[1,5][2,3,4]-1/4 s[4,5] t8[1,5][2,3,4]-1/4 s[3,4] t8[2,3][1,4,5]+1/2 s[3,5] t8[2,3][1,4,5]-1/4 s[4,5] t8[2,3][1,4,5]-1/4 s[3,4] t8[2,4][1,3,5]+1/2 s[3,5] t8[2,4][1,3,5]-1/4 s[4,5] t8[2,4][1,3,5]-1/4 s[3,4] t8[2,5][1,3,4]+1/2 s[3,5] t8[2,5][1,3,4]-1/4 s[4,5] t8[2,5][1,3,4]-3/4 s[3,4] t8[3,4][1,2,5]-2 s[3,5] t8[3,4][1,2,5]-7/4 s[4,5] t8[3,4][1,2,5]+s[l,4] t8[3,4][1,2,5]+1/2 s[l,5] t8[3,4][1,2,5]+3/4 s[3,4] t8[3,5][1,2,4]+1/2 s[3,5] t8[3,5][1,2,4]+7/4 s[4,5] t8[3,5][1,2,4]+s[l,3] t8[3,5][1,2,4]-s[l,5] t8[3,5][1,2,4]-1/4 s[3,4] t8[4,5][1,2,3]-3/2 s[3,5] t8[4,5][1,2,3]+1/4 s[4,5] t8[4,5][1,2,3]-1/2 s[l,3] t8[4,5][1,2,3]-s[l,4] t8[4,5][1,2,3];
NtriZ3[{3,4},5]=-(1/2) s[1,2] s[3,5] t8[3,4][1,2,5]+3/2 s[3,4] s[3,5] t8[3,4][1,2,5]-1/2 s[1,2] s[4,5] t8[3,4][1,2,5]+3/2 s[3,4] s[4,5] t8[3,4][1,2,5]-1/2 s[3,5] s[l,3] t8[3,4][1,2,5]-1/2 s[4,5] s[l,3] t8[3,4][1,2,5]-1/2 s[3,5] s[l,4] t8[3,4][1,2,5]-1/2 s[4,5] s[l,4] t8[3,4][1,2,5]+1/2 s[3,5] s[l,5] t8[3,4][1,2,5]+1/2 s[4,5] s[l,5] t8[3,4][1,2,5];
NtriZ3[3,{4,5}]=-(1/2) s[3,4]^2 t8[4,5][1,2,3]-s[3,4] s[3,5] t8[4,5][1,2,3]-1/2 s[3,5]^2 t8[4,5][1,2,3]-1/2 s[3,4] s[l,3] t8[4,5][1,2,3]-1/2 s[3,5] s[l,3] t8[4,5][1,2,3]+1/2 s[3,4] s[l,4] t8[4,5][1,2,3]+1/2 s[3,5] s[l,4] t8[4,5][1,2,3]+1/2 s[3,4] s[l,5] t8[4,5][1,2,3]+1/2 s[3,5] s[l,5] t8[4,5][1,2,3];
NbubZ3[2,3,4,5]=-(1/2) t8[2,3][1,4,5]+t8[2,4][1,3,5]-t8[2,5][1,3,4]+t8[3,5][1,2,4]-1/2 t8[4,5][1,2,3];
NbubZ3[{1,2}][3,4,5]=-(1/2) s[3,4] t8[1,2][3,4,5]+s[3,5] t8[1,2][3,4,5]-1/2 s[4,5] t8[1,2][3,4,5];
NbubZ3[{2,3},4,5]=-(1/2) s[2,4] t8[2,3][1,4,5]+s[2,5] t8[2,3][1,4,5]-1/2 s[3,4] t8[2,3][1,4,5]+s[3,5] t8[2,3][1,4,5]-1/2 s[4,5] t8[2,3][1,4,5];
NbubZ3[2,{3,4},5]=-(1/2) s[2,3] t8[3,4][1,2,5]-1/2 s[2,4] t8[3,4][1,2,5]+s[2,5] t8[3,4][1,2,5]-1/2 s[3,5] t8[3,4][1,2,5]-1/2 s[4,5] t8[3,4][1,2,5];
NbubZ3[2,3,{4,5}]=-(1/2) s[2,3] t8[4,5][1,2,3]+s[2,4] t8[4,5][1,2,3]+s[2,5] t8[4,5][1,2,3]-1/2 s[3,4] t8[4,5][1,2,3]-1/2 s[3,5] t8[4,5][1,2,3];


(* ::Subsection::Closed:: *)
(*Subscript[\[Zeta], 2]^2 order*)


NboxZ2Z2[4,5]=-(11/20) dot[l,t8V[1,2,3,4,5]] s[1,2]^3-33/20 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[1,3]-33/20 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3]^2-11/20 dot[l,t8V[1,2,3,4,5]] s[1,3]^3-33/20 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[2,3]-33/10 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[2,3]-33/20 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[2,3]-33/20 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3]^2-33/20 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3]^2-11/20 dot[l,t8V[1,2,3,4,5]] s[2,3]^3-1/20 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[l,1]-1/10 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[l,1]-1/20 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[l,1]-1/10 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,1]-1/10 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,1]-1/20 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,1]-1/5 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,1]^2-1/5 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,1]^2-1/5 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,1]^2-1/20 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[l,2]-1/10 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[l,2]-1/20 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[l,2]-1/10 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,2]-1/10 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,2]-1/20 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,2]-2/5 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,1] s[l,2]-2/5 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,1] s[l,2]-2/5 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,1] s[l,2]-1/5 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,2]^2-1/5 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,2]^2-1/5 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,2]^2-1/20 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[l,3]-1/10 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[l,3]-1/20 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[l,3]-1/10 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,3]-1/10 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,3]-1/20 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,3]-2/5 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,1] s[l,3]-2/5 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,1] s[l,3]-2/5 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,1] s[l,3]-2/5 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,2] s[l,3]-2/5 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,2] s[l,3]-2/5 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,2] s[l,3]-1/5 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,3]^2-1/5 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,3]^2-1/5 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,3]^2+3/10 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[l,4]+3/5 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[l,4]+3/10 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[l,4]+3/5 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,4]+3/5 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,4]+3/10 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,4]-2/5 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,1] s[l,4]-2/5 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,1] s[l,4]-2/5 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,1] s[l,4]-2/5 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,2] s[l,4]-2/5 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,2] s[l,4]-2/5 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,2] s[l,4]-2/5 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,3] s[l,4]-2/5 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,3] s[l,4]-2/5 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,3] s[l,4]-2/5 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,4]^2-2/5 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,4]^2-2/5 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,4]^2+11/40 s[1,2]^3 t8[1,2][3,4,5]+33/40 s[1,2]^2 s[1,3] t8[1,2][3,4,5]+33/40 s[1,2] s[1,3]^2 t8[1,2][3,4,5]+11/40 s[1,3]^3 t8[1,2][3,4,5]+33/40 s[1,2]^2 s[2,3] t8[1,2][3,4,5]+33/20 s[1,2] s[1,3] s[2,3] t8[1,2][3,4,5]+33/40 s[1,3]^2 s[2,3] t8[1,2][3,4,5]+33/40 s[1,2] s[2,3]^2 t8[1,2][3,4,5]+33/40 s[1,3] s[2,3]^2 t8[1,2][3,4,5]+11/40 s[2,3]^3 t8[1,2][3,4,5]+1/40 s[1,2]^2 s[l,1] t8[1,2][3,4,5]+1/20 s[1,2] s[1,3] s[l,1] t8[1,2][3,4,5]+1/40 s[1,3]^2 s[l,1] t8[1,2][3,4,5]+1/20 s[1,2] s[2,3] s[l,1] t8[1,2][3,4,5]+1/20 s[1,3] s[2,3] s[l,1] t8[1,2][3,4,5]+1/40 s[2,3]^2 s[l,1] t8[1,2][3,4,5]+1/10 s[1,2] s[l,1]^2 t8[1,2][3,4,5]+1/10 s[1,3] s[l,1]^2 t8[1,2][3,4,5]+1/10 s[2,3] s[l,1]^2 t8[1,2][3,4,5]+1/40 s[1,2]^2 s[l,2] t8[1,2][3,4,5]+1/20 s[1,2] s[1,3] s[l,2] t8[1,2][3,4,5]+1/40 s[1,3]^2 s[l,2] t8[1,2][3,4,5]+1/20 s[1,2] s[2,3] s[l,2] t8[1,2][3,4,5]+1/20 s[1,3] s[2,3] s[l,2] t8[1,2][3,4,5]+1/40 s[2,3]^2 s[l,2] t8[1,2][3,4,5]+1/5 s[1,2] s[l,1] s[l,2] t8[1,2][3,4,5]+1/5 s[1,3] s[l,1] s[l,2] t8[1,2][3,4,5]+1/5 s[2,3] s[l,1] s[l,2] t8[1,2][3,4,5]+1/10 s[1,2] s[l,2]^2 t8[1,2][3,4,5]+1/10 s[1,3] s[l,2]^2 t8[1,2][3,4,5]+1/10 s[2,3] s[l,2]^2 t8[1,2][3,4,5]+1/40 s[1,2]^2 s[l,3] t8[1,2][3,4,5]+1/20 s[1,2] s[1,3] s[l,3] t8[1,2][3,4,5]+1/40 s[1,3]^2 s[l,3] t8[1,2][3,4,5]+1/20 s[1,2] s[2,3] s[l,3] t8[1,2][3,4,5]+1/20 s[1,3] s[2,3] s[l,3] t8[1,2][3,4,5]+1/40 s[2,3]^2 s[l,3] t8[1,2][3,4,5]+1/5 s[1,2] s[l,1] s[l,3] t8[1,2][3,4,5]+1/5 s[1,3] s[l,1] s[l,3] t8[1,2][3,4,5]+1/5 s[2,3] s[l,1] s[l,3] t8[1,2][3,4,5]+1/5 s[1,2] s[l,2] s[l,3] t8[1,2][3,4,5]+1/5 s[1,3] s[l,2] s[l,3] t8[1,2][3,4,5]+1/5 s[2,3] s[l,2] s[l,3] t8[1,2][3,4,5]+1/10 s[1,2] s[l,3]^2 t8[1,2][3,4,5]+1/10 s[1,3] s[l,3]^2 t8[1,2][3,4,5]+1/10 s[2,3] s[l,3]^2 t8[1,2][3,4,5]-3/20 s[1,2]^2 s[l,4] t8[1,2][3,4,5]-3/10 s[1,2] s[1,3] s[l,4] t8[1,2][3,4,5]-3/20 s[1,3]^2 s[l,4] t8[1,2][3,4,5]-3/10 s[1,2] s[2,3] s[l,4] t8[1,2][3,4,5]-3/10 s[1,3] s[2,3] s[l,4] t8[1,2][3,4,5]-3/20 s[2,3]^2 s[l,4] t8[1,2][3,4,5]+1/5 s[1,2] s[l,1] s[l,4] t8[1,2][3,4,5]+1/5 s[1,3] s[l,1] s[l,4] t8[1,2][3,4,5]+1/5 s[2,3] s[l,1] s[l,4] t8[1,2][3,4,5]+1/5 s[1,2] s[l,2] s[l,4] t8[1,2][3,4,5]+1/5 s[1,3] s[l,2] s[l,4] t8[1,2][3,4,5]+1/5 s[2,3] s[l,2] s[l,4] t8[1,2][3,4,5]+1/5 s[1,2] s[l,3] s[l,4] t8[1,2][3,4,5]+1/5 s[1,3] s[l,3] s[l,4] t8[1,2][3,4,5]+1/5 s[2,3] s[l,3] s[l,4] t8[1,2][3,4,5]+1/5 s[1,2] s[l,4]^2 t8[1,2][3,4,5]+1/5 s[1,3] s[l,4]^2 t8[1,2][3,4,5]+1/5 s[2,3] s[l,4]^2 t8[1,2][3,4,5]+11/40 s[1,2]^3 t8[1,3][2,4,5]+33/40 s[1,2]^2 s[1,3] t8[1,3][2,4,5]+33/40 s[1,2] s[1,3]^2 t8[1,3][2,4,5]+11/40 s[1,3]^3 t8[1,3][2,4,5]+33/40 s[1,2]^2 s[2,3] t8[1,3][2,4,5]+33/20 s[1,2] s[1,3] s[2,3] t8[1,3][2,4,5]+33/40 s[1,3]^2 s[2,3] t8[1,3][2,4,5]+33/40 s[1,2] s[2,3]^2 t8[1,3][2,4,5]+33/40 s[1,3] s[2,3]^2 t8[1,3][2,4,5]+11/40 s[2,3]^3 t8[1,3][2,4,5]+1/40 s[1,2]^2 s[l,1] t8[1,3][2,4,5]+1/20 s[1,2] s[1,3] s[l,1] t8[1,3][2,4,5]+1/40 s[1,3]^2 s[l,1] t8[1,3][2,4,5]+1/20 s[1,2] s[2,3] s[l,1] t8[1,3][2,4,5]+1/20 s[1,3] s[2,3] s[l,1] t8[1,3][2,4,5]+1/40 s[2,3]^2 s[l,1] t8[1,3][2,4,5]+1/10 s[1,2] s[l,1]^2 t8[1,3][2,4,5]+1/10 s[1,3] s[l,1]^2 t8[1,3][2,4,5]+1/10 s[2,3] s[l,1]^2 t8[1,3][2,4,5]+1/40 s[1,2]^2 s[l,2] t8[1,3][2,4,5]+1/20 s[1,2] s[1,3] s[l,2] t8[1,3][2,4,5]+1/40 s[1,3]^2 s[l,2] t8[1,3][2,4,5]+1/20 s[1,2] s[2,3] s[l,2] t8[1,3][2,4,5]+1/20 s[1,3] s[2,3] s[l,2] t8[1,3][2,4,5]+1/40 s[2,3]^2 s[l,2] t8[1,3][2,4,5]+1/5 s[1,2] s[l,1] s[l,2] t8[1,3][2,4,5]+1/5 s[1,3] s[l,1] s[l,2] t8[1,3][2,4,5]+1/5 s[2,3] s[l,1] s[l,2] t8[1,3][2,4,5]+1/10 s[1,2] s[l,2]^2 t8[1,3][2,4,5]+1/10 s[1,3] s[l,2]^2 t8[1,3][2,4,5]+1/10 s[2,3] s[l,2]^2 t8[1,3][2,4,5]+1/40 s[1,2]^2 s[l,3] t8[1,3][2,4,5]+1/20 s[1,2] s[1,3] s[l,3] t8[1,3][2,4,5]+1/40 s[1,3]^2 s[l,3] t8[1,3][2,4,5]+1/20 s[1,2] s[2,3] s[l,3] t8[1,3][2,4,5]+1/20 s[1,3] s[2,3] s[l,3] t8[1,3][2,4,5]+1/40 s[2,3]^2 s[l,3] t8[1,3][2,4,5]+1/5 s[1,2] s[l,1] s[l,3] t8[1,3][2,4,5]+1/5 s[1,3] s[l,1] s[l,3] t8[1,3][2,4,5]+1/5 s[2,3] s[l,1] s[l,3] t8[1,3][2,4,5]+1/5 s[1,2] s[l,2] s[l,3] t8[1,3][2,4,5]+1/5 s[1,3] s[l,2] s[l,3] t8[1,3][2,4,5]+1/5 s[2,3] s[l,2] s[l,3] t8[1,3][2,4,5]+1/10 s[1,2] s[l,3]^2 t8[1,3][2,4,5]+1/10 s[1,3] s[l,3]^2 t8[1,3][2,4,5]+1/10 s[2,3] s[l,3]^2 t8[1,3][2,4,5]-3/20 s[1,2]^2 s[l,4] t8[1,3][2,4,5]-3/10 s[1,2] s[1,3] s[l,4] t8[1,3][2,4,5]-3/20 s[1,3]^2 s[l,4] t8[1,3][2,4,5]-3/10 s[1,2] s[2,3] s[l,4] t8[1,3][2,4,5]-3/10 s[1,3] s[2,3] s[l,4] t8[1,3][2,4,5]-3/20 s[2,3]^2 s[l,4] t8[1,3][2,4,5]+1/5 s[1,2] s[l,1] s[l,4] t8[1,3][2,4,5]+1/5 s[1,3] s[l,1] s[l,4] t8[1,3][2,4,5]+1/5 s[2,3] s[l,1] s[l,4] t8[1,3][2,4,5]+1/5 s[1,2] s[l,2] s[l,4] t8[1,3][2,4,5]+1/5 s[1,3] s[l,2] s[l,4] t8[1,3][2,4,5]+1/5 s[2,3] s[l,2] s[l,4] t8[1,3][2,4,5]+1/5 s[1,2] s[l,3] s[l,4] t8[1,3][2,4,5]+1/5 s[1,3] s[l,3] s[l,4] t8[1,3][2,4,5]+1/5 s[2,3] s[l,3] s[l,4] t8[1,3][2,4,5]+1/5 s[1,2] s[l,4]^2 t8[1,3][2,4,5]+1/5 s[1,3] s[l,4]^2 t8[1,3][2,4,5]+1/5 s[2,3] s[l,4]^2 t8[1,3][2,4,5]+11/40 s[1,2]^3 t8[1,4][2,3,5]+33/40 s[1,2]^2 s[1,3] t8[1,4][2,3,5]+33/40 s[1,2] s[1,3]^2 t8[1,4][2,3,5]+11/40 s[1,3]^3 t8[1,4][2,3,5]+33/40 s[1,2]^2 s[2,3] t8[1,4][2,3,5]+33/20 s[1,2] s[1,3] s[2,3] t8[1,4][2,3,5]+33/40 s[1,3]^2 s[2,3] t8[1,4][2,3,5]+33/40 s[1,2] s[2,3]^2 t8[1,4][2,3,5]+33/40 s[1,3] s[2,3]^2 t8[1,4][2,3,5]+11/40 s[2,3]^3 t8[1,4][2,3,5]+1/40 s[1,2]^2 s[l,1] t8[1,4][2,3,5]+1/20 s[1,2] s[1,3] s[l,1] t8[1,4][2,3,5]+1/40 s[1,3]^2 s[l,1] t8[1,4][2,3,5]+1/20 s[1,2] s[2,3] s[l,1] t8[1,4][2,3,5]+1/20 s[1,3] s[2,3] s[l,1] t8[1,4][2,3,5]+1/40 s[2,3]^2 s[l,1] t8[1,4][2,3,5]+1/10 s[1,2] s[l,1]^2 t8[1,4][2,3,5]+1/10 s[1,3] s[l,1]^2 t8[1,4][2,3,5]+1/10 s[2,3] s[l,1]^2 t8[1,4][2,3,5]+1/40 s[1,2]^2 s[l,2] t8[1,4][2,3,5]+1/20 s[1,2] s[1,3] s[l,2] t8[1,4][2,3,5]+1/40 s[1,3]^2 s[l,2] t8[1,4][2,3,5]+1/20 s[1,2] s[2,3] s[l,2] t8[1,4][2,3,5]+1/20 s[1,3] s[2,3] s[l,2] t8[1,4][2,3,5]+1/40 s[2,3]^2 s[l,2] t8[1,4][2,3,5]+1/5 s[1,2] s[l,1] s[l,2] t8[1,4][2,3,5]+1/5 s[1,3] s[l,1] s[l,2] t8[1,4][2,3,5]+1/5 s[2,3] s[l,1] s[l,2] t8[1,4][2,3,5]+1/10 s[1,2] s[l,2]^2 t8[1,4][2,3,5]+1/10 s[1,3] s[l,2]^2 t8[1,4][2,3,5]+1/10 s[2,3] s[l,2]^2 t8[1,4][2,3,5]+1/40 s[1,2]^2 s[l,3] t8[1,4][2,3,5]+1/20 s[1,2] s[1,3] s[l,3] t8[1,4][2,3,5]+1/40 s[1,3]^2 s[l,3] t8[1,4][2,3,5]+1/20 s[1,2] s[2,3] s[l,3] t8[1,4][2,3,5]+1/20 s[1,3] s[2,3] s[l,3] t8[1,4][2,3,5]+1/40 s[2,3]^2 s[l,3] t8[1,4][2,3,5]+1/5 s[1,2] s[l,1] s[l,3] t8[1,4][2,3,5]+1/5 s[1,3] s[l,1] s[l,3] t8[1,4][2,3,5]+1/5 s[2,3] s[l,1] s[l,3] t8[1,4][2,3,5]+1/5 s[1,2] s[l,2] s[l,3] t8[1,4][2,3,5]+1/5 s[1,3] s[l,2] s[l,3] t8[1,4][2,3,5]+1/5 s[2,3] s[l,2] s[l,3] t8[1,4][2,3,5]+1/10 s[1,2] s[l,3]^2 t8[1,4][2,3,5]+1/10 s[1,3] s[l,3]^2 t8[1,4][2,3,5]+1/10 s[2,3] s[l,3]^2 t8[1,4][2,3,5]-3/20 s[1,2]^2 s[l,4] t8[1,4][2,3,5]-3/10 s[1,2] s[1,3] s[l,4] t8[1,4][2,3,5]-3/20 s[1,3]^2 s[l,4] t8[1,4][2,3,5]-3/10 s[1,2] s[2,3] s[l,4] t8[1,4][2,3,5]-3/10 s[1,3] s[2,3] s[l,4] t8[1,4][2,3,5]-3/20 s[2,3]^2 s[l,4] t8[1,4][2,3,5]+1/5 s[1,2] s[l,1] s[l,4] t8[1,4][2,3,5]+1/5 s[1,3] s[l,1] s[l,4] t8[1,4][2,3,5]+1/5 s[2,3] s[l,1] s[l,4] t8[1,4][2,3,5]+1/5 s[1,2] s[l,2] s[l,4] t8[1,4][2,3,5]+1/5 s[1,3] s[l,2] s[l,4] t8[1,4][2,3,5]+1/5 s[2,3] s[l,2] s[l,4] t8[1,4][2,3,5]+1/5 s[1,2] s[l,3] s[l,4] t8[1,4][2,3,5]+1/5 s[1,3] s[l,3] s[l,4] t8[1,4][2,3,5]+1/5 s[2,3] s[l,3] s[l,4] t8[1,4][2,3,5]+1/5 s[1,2] s[l,4]^2 t8[1,4][2,3,5]+1/5 s[1,3] s[l,4]^2 t8[1,4][2,3,5]+1/5 s[2,3] s[l,4]^2 t8[1,4][2,3,5]+11/40 s[1,2]^3 t8[1,5][2,3,4]+33/40 s[1,2]^2 s[1,3] t8[1,5][2,3,4]+33/40 s[1,2] s[1,3]^2 t8[1,5][2,3,4]+11/40 s[1,3]^3 t8[1,5][2,3,4]+33/40 s[1,2]^2 s[2,3] t8[1,5][2,3,4]+33/20 s[1,2] s[1,3] s[2,3] t8[1,5][2,3,4]+33/40 s[1,3]^2 s[2,3] t8[1,5][2,3,4]+33/40 s[1,2] s[2,3]^2 t8[1,5][2,3,4]+33/40 s[1,3] s[2,3]^2 t8[1,5][2,3,4]+11/40 s[2,3]^3 t8[1,5][2,3,4]+1/40 s[1,2]^2 s[l,1] t8[1,5][2,3,4]+1/20 s[1,2] s[1,3] s[l,1] t8[1,5][2,3,4]+1/40 s[1,3]^2 s[l,1] t8[1,5][2,3,4]+1/20 s[1,2] s[2,3] s[l,1] t8[1,5][2,3,4]+1/20 s[1,3] s[2,3] s[l,1] t8[1,5][2,3,4]+1/40 s[2,3]^2 s[l,1] t8[1,5][2,3,4]+1/10 s[1,2] s[l,1]^2 t8[1,5][2,3,4]+1/10 s[1,3] s[l,1]^2 t8[1,5][2,3,4]+1/10 s[2,3] s[l,1]^2 t8[1,5][2,3,4]+1/40 s[1,2]^2 s[l,2] t8[1,5][2,3,4]+1/20 s[1,2] s[1,3] s[l,2] t8[1,5][2,3,4]+1/40 s[1,3]^2 s[l,2] t8[1,5][2,3,4]+1/20 s[1,2] s[2,3] s[l,2] t8[1,5][2,3,4]+1/20 s[1,3] s[2,3] s[l,2] t8[1,5][2,3,4]+1/40 s[2,3]^2 s[l,2] t8[1,5][2,3,4]+1/5 s[1,2] s[l,1] s[l,2] t8[1,5][2,3,4]+1/5 s[1,3] s[l,1] s[l,2] t8[1,5][2,3,4]+1/5 s[2,3] s[l,1] s[l,2] t8[1,5][2,3,4]+1/10 s[1,2] s[l,2]^2 t8[1,5][2,3,4]+1/10 s[1,3] s[l,2]^2 t8[1,5][2,3,4]+1/10 s[2,3] s[l,2]^2 t8[1,5][2,3,4]+1/40 s[1,2]^2 s[l,3] t8[1,5][2,3,4]+1/20 s[1,2] s[1,3] s[l,3] t8[1,5][2,3,4]+1/40 s[1,3]^2 s[l,3] t8[1,5][2,3,4]+1/20 s[1,2] s[2,3] s[l,3] t8[1,5][2,3,4]+1/20 s[1,3] s[2,3] s[l,3] t8[1,5][2,3,4]+1/40 s[2,3]^2 s[l,3] t8[1,5][2,3,4]+1/5 s[1,2] s[l,1] s[l,3] t8[1,5][2,3,4]+1/5 s[1,3] s[l,1] s[l,3] t8[1,5][2,3,4]+1/5 s[2,3] s[l,1] s[l,3] t8[1,5][2,3,4]+1/5 s[1,2] s[l,2] s[l,3] t8[1,5][2,3,4]+1/5 s[1,3] s[l,2] s[l,3] t8[1,5][2,3,4]+1/5 s[2,3] s[l,2] s[l,3] t8[1,5][2,3,4]+1/10 s[1,2] s[l,3]^2 t8[1,5][2,3,4]+1/10 s[1,3] s[l,3]^2 t8[1,5][2,3,4]+1/10 s[2,3] s[l,3]^2 t8[1,5][2,3,4]-3/20 s[1,2]^2 s[l,4] t8[1,5][2,3,4]-3/10 s[1,2] s[1,3] s[l,4] t8[1,5][2,3,4]-3/20 s[1,3]^2 s[l,4] t8[1,5][2,3,4]-3/10 s[1,2] s[2,3] s[l,4] t8[1,5][2,3,4]-3/10 s[1,3] s[2,3] s[l,4] t8[1,5][2,3,4]-3/20 s[2,3]^2 s[l,4] t8[1,5][2,3,4]+1/5 s[1,2] s[l,1] s[l,4] t8[1,5][2,3,4]+1/5 s[1,3] s[l,1] s[l,4] t8[1,5][2,3,4]+1/5 s[2,3] s[l,1] s[l,4] t8[1,5][2,3,4]+1/5 s[1,2] s[l,2] s[l,4] t8[1,5][2,3,4]+1/5 s[1,3] s[l,2] s[l,4] t8[1,5][2,3,4]+1/5 s[2,3] s[l,2] s[l,4] t8[1,5][2,3,4]+1/5 s[1,2] s[l,3] s[l,4] t8[1,5][2,3,4]+1/5 s[1,3] s[l,3] s[l,4] t8[1,5][2,3,4]+1/5 s[2,3] s[l,3] s[l,4] t8[1,5][2,3,4]+1/5 s[1,2] s[l,4]^2 t8[1,5][2,3,4]+1/5 s[1,3] s[l,4]^2 t8[1,5][2,3,4]+1/5 s[2,3] s[l,4]^2 t8[1,5][2,3,4]+11/40 s[1,2]^3 t8[2,3][1,4,5]+33/40 s[1,2]^2 s[1,3] t8[2,3][1,4,5]+33/40 s[1,2] s[1,3]^2 t8[2,3][1,4,5]+11/40 s[1,3]^3 t8[2,3][1,4,5]+33/40 s[1,2]^2 s[2,3] t8[2,3][1,4,5]+33/20 s[1,2] s[1,3] s[2,3] t8[2,3][1,4,5]+33/40 s[1,3]^2 s[2,3] t8[2,3][1,4,5]+33/40 s[1,2] s[2,3]^2 t8[2,3][1,4,5]+33/40 s[1,3] s[2,3]^2 t8[2,3][1,4,5]+11/40 s[2,3]^3 t8[2,3][1,4,5]+1/40 s[1,2]^2 s[l,1] t8[2,3][1,4,5]+1/20 s[1,2] s[1,3] s[l,1] t8[2,3][1,4,5]+1/40 s[1,3]^2 s[l,1] t8[2,3][1,4,5]+1/20 s[1,2] s[2,3] s[l,1] t8[2,3][1,4,5]+1/20 s[1,3] s[2,3] s[l,1] t8[2,3][1,4,5]+1/40 s[2,3]^2 s[l,1] t8[2,3][1,4,5]+1/10 s[1,2] s[l,1]^2 t8[2,3][1,4,5]+1/10 s[1,3] s[l,1]^2 t8[2,3][1,4,5]+1/10 s[2,3] s[l,1]^2 t8[2,3][1,4,5]+1/40 s[1,2]^2 s[l,2] t8[2,3][1,4,5]+1/20 s[1,2] s[1,3] s[l,2] t8[2,3][1,4,5]+1/40 s[1,3]^2 s[l,2] t8[2,3][1,4,5]+1/20 s[1,2] s[2,3] s[l,2] t8[2,3][1,4,5]+1/20 s[1,3] s[2,3] s[l,2] t8[2,3][1,4,5]+1/40 s[2,3]^2 s[l,2] t8[2,3][1,4,5]+1/5 s[1,2] s[l,1] s[l,2] t8[2,3][1,4,5]+1/5 s[1,3] s[l,1] s[l,2] t8[2,3][1,4,5]+1/5 s[2,3] s[l,1] s[l,2] t8[2,3][1,4,5]+1/10 s[1,2] s[l,2]^2 t8[2,3][1,4,5]+1/10 s[1,3] s[l,2]^2 t8[2,3][1,4,5]+1/10 s[2,3] s[l,2]^2 t8[2,3][1,4,5]+1/40 s[1,2]^2 s[l,3] t8[2,3][1,4,5]+1/20 s[1,2] s[1,3] s[l,3] t8[2,3][1,4,5]+1/40 s[1,3]^2 s[l,3] t8[2,3][1,4,5]+1/20 s[1,2] s[2,3] s[l,3] t8[2,3][1,4,5]+1/20 s[1,3] s[2,3] s[l,3] t8[2,3][1,4,5]+1/40 s[2,3]^2 s[l,3] t8[2,3][1,4,5]+1/5 s[1,2] s[l,1] s[l,3] t8[2,3][1,4,5]+1/5 s[1,3] s[l,1] s[l,3] t8[2,3][1,4,5]+1/5 s[2,3] s[l,1] s[l,3] t8[2,3][1,4,5]+1/5 s[1,2] s[l,2] s[l,3] t8[2,3][1,4,5]+1/5 s[1,3] s[l,2] s[l,3] t8[2,3][1,4,5]+1/5 s[2,3] s[l,2] s[l,3] t8[2,3][1,4,5]+1/10 s[1,2] s[l,3]^2 t8[2,3][1,4,5]+1/10 s[1,3] s[l,3]^2 t8[2,3][1,4,5]+1/10 s[2,3] s[l,3]^2 t8[2,3][1,4,5]-3/20 s[1,2]^2 s[l,4] t8[2,3][1,4,5]-3/10 s[1,2] s[1,3] s[l,4] t8[2,3][1,4,5]-3/20 s[1,3]^2 s[l,4] t8[2,3][1,4,5]-3/10 s[1,2] s[2,3] s[l,4] t8[2,3][1,4,5]-3/10 s[1,3] s[2,3] s[l,4] t8[2,3][1,4,5]-3/20 s[2,3]^2 s[l,4] t8[2,3][1,4,5]+1/5 s[1,2] s[l,1] s[l,4] t8[2,3][1,4,5]+1/5 s[1,3] s[l,1] s[l,4] t8[2,3][1,4,5]+1/5 s[2,3] s[l,1] s[l,4] t8[2,3][1,4,5]+1/5 s[1,2] s[l,2] s[l,4] t8[2,3][1,4,5]+1/5 s[1,3] s[l,2] s[l,4] t8[2,3][1,4,5]+1/5 s[2,3] s[l,2] s[l,4] t8[2,3][1,4,5]+1/5 s[1,2] s[l,3] s[l,4] t8[2,3][1,4,5]+1/5 s[1,3] s[l,3] s[l,4] t8[2,3][1,4,5]+1/5 s[2,3] s[l,3] s[l,4] t8[2,3][1,4,5]+1/5 s[1,2] s[l,4]^2 t8[2,3][1,4,5]+1/5 s[1,3] s[l,4]^2 t8[2,3][1,4,5]+1/5 s[2,3] s[l,4]^2 t8[2,3][1,4,5]+11/40 s[1,2]^3 t8[2,4][1,3,5]+33/40 s[1,2]^2 s[1,3] t8[2,4][1,3,5]+33/40 s[1,2] s[1,3]^2 t8[2,4][1,3,5]+11/40 s[1,3]^3 t8[2,4][1,3,5]+33/40 s[1,2]^2 s[2,3] t8[2,4][1,3,5]+33/20 s[1,2] s[1,3] s[2,3] t8[2,4][1,3,5]+33/40 s[1,3]^2 s[2,3] t8[2,4][1,3,5]+33/40 s[1,2] s[2,3]^2 t8[2,4][1,3,5]+33/40 s[1,3] s[2,3]^2 t8[2,4][1,3,5]+11/40 s[2,3]^3 t8[2,4][1,3,5]+1/40 s[1,2]^2 s[l,1] t8[2,4][1,3,5]+1/20 s[1,2] s[1,3] s[l,1] t8[2,4][1,3,5]+1/40 s[1,3]^2 s[l,1] t8[2,4][1,3,5]+1/20 s[1,2] s[2,3] s[l,1] t8[2,4][1,3,5]+1/20 s[1,3] s[2,3] s[l,1] t8[2,4][1,3,5]+1/40 s[2,3]^2 s[l,1] t8[2,4][1,3,5]+1/10 s[1,2] s[l,1]^2 t8[2,4][1,3,5]+1/10 s[1,3] s[l,1]^2 t8[2,4][1,3,5]+1/10 s[2,3] s[l,1]^2 t8[2,4][1,3,5]+1/40 s[1,2]^2 s[l,2] t8[2,4][1,3,5]+1/20 s[1,2] s[1,3] s[l,2] t8[2,4][1,3,5]+1/40 s[1,3]^2 s[l,2] t8[2,4][1,3,5]+1/20 s[1,2] s[2,3] s[l,2] t8[2,4][1,3,5]+1/20 s[1,3] s[2,3] s[l,2] t8[2,4][1,3,5]+1/40 s[2,3]^2 s[l,2] t8[2,4][1,3,5]+1/5 s[1,2] s[l,1] s[l,2] t8[2,4][1,3,5]+1/5 s[1,3] s[l,1] s[l,2] t8[2,4][1,3,5]+1/5 s[2,3] s[l,1] s[l,2] t8[2,4][1,3,5]+1/10 s[1,2] s[l,2]^2 t8[2,4][1,3,5]+1/10 s[1,3] s[l,2]^2 t8[2,4][1,3,5]+1/10 s[2,3] s[l,2]^2 t8[2,4][1,3,5]+1/40 s[1,2]^2 s[l,3] t8[2,4][1,3,5]+1/20 s[1,2] s[1,3] s[l,3] t8[2,4][1,3,5]+1/40 s[1,3]^2 s[l,3] t8[2,4][1,3,5]+1/20 s[1,2] s[2,3] s[l,3] t8[2,4][1,3,5]+1/20 s[1,3] s[2,3] s[l,3] t8[2,4][1,3,5]+1/40 s[2,3]^2 s[l,3] t8[2,4][1,3,5]+1/5 s[1,2] s[l,1] s[l,3] t8[2,4][1,3,5]+1/5 s[1,3] s[l,1] s[l,3] t8[2,4][1,3,5]+1/5 s[2,3] s[l,1] s[l,3] t8[2,4][1,3,5]+1/5 s[1,2] s[l,2] s[l,3] t8[2,4][1,3,5]+1/5 s[1,3] s[l,2] s[l,3] t8[2,4][1,3,5]+1/5 s[2,3] s[l,2] s[l,3] t8[2,4][1,3,5]+1/10 s[1,2] s[l,3]^2 t8[2,4][1,3,5]+1/10 s[1,3] s[l,3]^2 t8[2,4][1,3,5]+1/10 s[2,3] s[l,3]^2 t8[2,4][1,3,5]-3/20 s[1,2]^2 s[l,4] t8[2,4][1,3,5]-3/10 s[1,2] s[1,3] s[l,4] t8[2,4][1,3,5]-3/20 s[1,3]^2 s[l,4] t8[2,4][1,3,5]-3/10 s[1,2] s[2,3] s[l,4] t8[2,4][1,3,5]-3/10 s[1,3] s[2,3] s[l,4] t8[2,4][1,3,5]-3/20 s[2,3]^2 s[l,4] t8[2,4][1,3,5]+1/5 s[1,2] s[l,1] s[l,4] t8[2,4][1,3,5]+1/5 s[1,3] s[l,1] s[l,4] t8[2,4][1,3,5]+1/5 s[2,3] s[l,1] s[l,4] t8[2,4][1,3,5]+1/5 s[1,2] s[l,2] s[l,4] t8[2,4][1,3,5]+1/5 s[1,3] s[l,2] s[l,4] t8[2,4][1,3,5]+1/5 s[2,3] s[l,2] s[l,4] t8[2,4][1,3,5]+1/5 s[1,2] s[l,3] s[l,4] t8[2,4][1,3,5]+1/5 s[1,3] s[l,3] s[l,4] t8[2,4][1,3,5]+1/5 s[2,3] s[l,3] s[l,4] t8[2,4][1,3,5]+1/5 s[1,2] s[l,4]^2 t8[2,4][1,3,5]+1/5 s[1,3] s[l,4]^2 t8[2,4][1,3,5]+1/5 s[2,3] s[l,4]^2 t8[2,4][1,3,5]+11/40 s[1,2]^3 t8[2,5][1,3,4]+33/40 s[1,2]^2 s[1,3] t8[2,5][1,3,4]+33/40 s[1,2] s[1,3]^2 t8[2,5][1,3,4]+11/40 s[1,3]^3 t8[2,5][1,3,4]+33/40 s[1,2]^2 s[2,3] t8[2,5][1,3,4]+33/20 s[1,2] s[1,3] s[2,3] t8[2,5][1,3,4]+33/40 s[1,3]^2 s[2,3] t8[2,5][1,3,4]+33/40 s[1,2] s[2,3]^2 t8[2,5][1,3,4]+33/40 s[1,3] s[2,3]^2 t8[2,5][1,3,4]+11/40 s[2,3]^3 t8[2,5][1,3,4]+1/40 s[1,2]^2 s[l,1] t8[2,5][1,3,4]+1/20 s[1,2] s[1,3] s[l,1] t8[2,5][1,3,4]+1/40 s[1,3]^2 s[l,1] t8[2,5][1,3,4]+1/20 s[1,2] s[2,3] s[l,1] t8[2,5][1,3,4]+1/20 s[1,3] s[2,3] s[l,1] t8[2,5][1,3,4]+1/40 s[2,3]^2 s[l,1] t8[2,5][1,3,4]+1/10 s[1,2] s[l,1]^2 t8[2,5][1,3,4]+1/10 s[1,3] s[l,1]^2 t8[2,5][1,3,4]+1/10 s[2,3] s[l,1]^2 t8[2,5][1,3,4]+1/40 s[1,2]^2 s[l,2] t8[2,5][1,3,4]+1/20 s[1,2] s[1,3] s[l,2] t8[2,5][1,3,4]+1/40 s[1,3]^2 s[l,2] t8[2,5][1,3,4]+1/20 s[1,2] s[2,3] s[l,2] t8[2,5][1,3,4]+1/20 s[1,3] s[2,3] s[l,2] t8[2,5][1,3,4]+1/40 s[2,3]^2 s[l,2] t8[2,5][1,3,4]+1/5 s[1,2] s[l,1] s[l,2] t8[2,5][1,3,4]+1/5 s[1,3] s[l,1] s[l,2] t8[2,5][1,3,4]+1/5 s[2,3] s[l,1] s[l,2] t8[2,5][1,3,4]+1/10 s[1,2] s[l,2]^2 t8[2,5][1,3,4]+1/10 s[1,3] s[l,2]^2 t8[2,5][1,3,4]+1/10 s[2,3] s[l,2]^2 t8[2,5][1,3,4]+1/40 s[1,2]^2 s[l,3] t8[2,5][1,3,4]+1/20 s[1,2] s[1,3] s[l,3] t8[2,5][1,3,4]+1/40 s[1,3]^2 s[l,3] t8[2,5][1,3,4]+1/20 s[1,2] s[2,3] s[l,3] t8[2,5][1,3,4]+1/20 s[1,3] s[2,3] s[l,3] t8[2,5][1,3,4]+1/40 s[2,3]^2 s[l,3] t8[2,5][1,3,4]+1/5 s[1,2] s[l,1] s[l,3] t8[2,5][1,3,4]+1/5 s[1,3] s[l,1] s[l,3] t8[2,5][1,3,4]+1/5 s[2,3] s[l,1] s[l,3] t8[2,5][1,3,4]+1/5 s[1,2] s[l,2] s[l,3] t8[2,5][1,3,4]+1/5 s[1,3] s[l,2] s[l,3] t8[2,5][1,3,4]+1/5 s[2,3] s[l,2] s[l,3] t8[2,5][1,3,4]+1/10 s[1,2] s[l,3]^2 t8[2,5][1,3,4]+1/10 s[1,3] s[l,3]^2 t8[2,5][1,3,4]+1/10 s[2,3] s[l,3]^2 t8[2,5][1,3,4]-3/20 s[1,2]^2 s[l,4] t8[2,5][1,3,4]-3/10 s[1,2] s[1,3] s[l,4] t8[2,5][1,3,4]-3/20 s[1,3]^2 s[l,4] t8[2,5][1,3,4]-3/10 s[1,2] s[2,3] s[l,4] t8[2,5][1,3,4]-3/10 s[1,3] s[2,3] s[l,4] t8[2,5][1,3,4]-3/20 s[2,3]^2 s[l,4] t8[2,5][1,3,4]+1/5 s[1,2] s[l,1] s[l,4] t8[2,5][1,3,4]+1/5 s[1,3] s[l,1] s[l,4] t8[2,5][1,3,4]+1/5 s[2,3] s[l,1] s[l,4] t8[2,5][1,3,4]+1/5 s[1,2] s[l,2] s[l,4] t8[2,5][1,3,4]+1/5 s[1,3] s[l,2] s[l,4] t8[2,5][1,3,4]+1/5 s[2,3] s[l,2] s[l,4] t8[2,5][1,3,4]+1/5 s[1,2] s[l,3] s[l,4] t8[2,5][1,3,4]+1/5 s[1,3] s[l,3] s[l,4] t8[2,5][1,3,4]+1/5 s[2,3] s[l,3] s[l,4] t8[2,5][1,3,4]+1/5 s[1,2] s[l,4]^2 t8[2,5][1,3,4]+1/5 s[1,3] s[l,4]^2 t8[2,5][1,3,4]+1/5 s[2,3] s[l,4]^2 t8[2,5][1,3,4]+11/40 s[1,2]^3 t8[3,4][1,2,5]+33/40 s[1,2]^2 s[1,3] t8[3,4][1,2,5]+33/40 s[1,2] s[1,3]^2 t8[3,4][1,2,5]+11/40 s[1,3]^3 t8[3,4][1,2,5]+33/40 s[1,2]^2 s[2,3] t8[3,4][1,2,5]+33/20 s[1,2] s[1,3] s[2,3] t8[3,4][1,2,5]+33/40 s[1,3]^2 s[2,3] t8[3,4][1,2,5]+33/40 s[1,2] s[2,3]^2 t8[3,4][1,2,5]+33/40 s[1,3] s[2,3]^2 t8[3,4][1,2,5]+11/40 s[2,3]^3 t8[3,4][1,2,5]+1/40 s[1,2]^2 s[l,1] t8[3,4][1,2,5]+1/20 s[1,2] s[1,3] s[l,1] t8[3,4][1,2,5]+1/40 s[1,3]^2 s[l,1] t8[3,4][1,2,5]+1/20 s[1,2] s[2,3] s[l,1] t8[3,4][1,2,5]+1/20 s[1,3] s[2,3] s[l,1] t8[3,4][1,2,5]+1/40 s[2,3]^2 s[l,1] t8[3,4][1,2,5]+1/10 s[1,2] s[l,1]^2 t8[3,4][1,2,5]+1/10 s[1,3] s[l,1]^2 t8[3,4][1,2,5]+1/10 s[2,3] s[l,1]^2 t8[3,4][1,2,5]+1/40 s[1,2]^2 s[l,2] t8[3,4][1,2,5]+1/20 s[1,2] s[1,3] s[l,2] t8[3,4][1,2,5]+1/40 s[1,3]^2 s[l,2] t8[3,4][1,2,5]+1/20 s[1,2] s[2,3] s[l,2] t8[3,4][1,2,5]+1/20 s[1,3] s[2,3] s[l,2] t8[3,4][1,2,5]+1/40 s[2,3]^2 s[l,2] t8[3,4][1,2,5]+1/5 s[1,2] s[l,1] s[l,2] t8[3,4][1,2,5]+1/5 s[1,3] s[l,1] s[l,2] t8[3,4][1,2,5]+1/5 s[2,3] s[l,1] s[l,2] t8[3,4][1,2,5]+1/10 s[1,2] s[l,2]^2 t8[3,4][1,2,5]+1/10 s[1,3] s[l,2]^2 t8[3,4][1,2,5]+1/10 s[2,3] s[l,2]^2 t8[3,4][1,2,5]+1/40 s[1,2]^2 s[l,3] t8[3,4][1,2,5]+1/20 s[1,2] s[1,3] s[l,3] t8[3,4][1,2,5]+1/40 s[1,3]^2 s[l,3] t8[3,4][1,2,5]+1/20 s[1,2] s[2,3] s[l,3] t8[3,4][1,2,5]+1/20 s[1,3] s[2,3] s[l,3] t8[3,4][1,2,5]+1/40 s[2,3]^2 s[l,3] t8[3,4][1,2,5]+1/5 s[1,2] s[l,1] s[l,3] t8[3,4][1,2,5]+1/5 s[1,3] s[l,1] s[l,3] t8[3,4][1,2,5]+1/5 s[2,3] s[l,1] s[l,3] t8[3,4][1,2,5]+1/5 s[1,2] s[l,2] s[l,3] t8[3,4][1,2,5]+1/5 s[1,3] s[l,2] s[l,3] t8[3,4][1,2,5]+1/5 s[2,3] s[l,2] s[l,3] t8[3,4][1,2,5]+1/10 s[1,2] s[l,3]^2 t8[3,4][1,2,5]+1/10 s[1,3] s[l,3]^2 t8[3,4][1,2,5]+1/10 s[2,3] s[l,3]^2 t8[3,4][1,2,5]-3/20 s[1,2]^2 s[l,4] t8[3,4][1,2,5]-3/10 s[1,2] s[1,3] s[l,4] t8[3,4][1,2,5]-3/20 s[1,3]^2 s[l,4] t8[3,4][1,2,5]-3/10 s[1,2] s[2,3] s[l,4] t8[3,4][1,2,5]-3/10 s[1,3] s[2,3] s[l,4] t8[3,4][1,2,5]-3/20 s[2,3]^2 s[l,4] t8[3,4][1,2,5]+1/5 s[1,2] s[l,1] s[l,4] t8[3,4][1,2,5]+1/5 s[1,3] s[l,1] s[l,4] t8[3,4][1,2,5]+1/5 s[2,3] s[l,1] s[l,4] t8[3,4][1,2,5]+1/5 s[1,2] s[l,2] s[l,4] t8[3,4][1,2,5]+1/5 s[1,3] s[l,2] s[l,4] t8[3,4][1,2,5]+1/5 s[2,3] s[l,2] s[l,4] t8[3,4][1,2,5]+1/5 s[1,2] s[l,3] s[l,4] t8[3,4][1,2,5]+1/5 s[1,3] s[l,3] s[l,4] t8[3,4][1,2,5]+1/5 s[2,3] s[l,3] s[l,4] t8[3,4][1,2,5]+1/5 s[1,2] s[l,4]^2 t8[3,4][1,2,5]+1/5 s[1,3] s[l,4]^2 t8[3,4][1,2,5]+1/5 s[2,3] s[l,4]^2 t8[3,4][1,2,5]+11/40 s[1,2]^3 t8[3,5][1,2,4]+33/40 s[1,2]^2 s[1,3] t8[3,5][1,2,4]+33/40 s[1,2] s[1,3]^2 t8[3,5][1,2,4]+11/40 s[1,3]^3 t8[3,5][1,2,4]+33/40 s[1,2]^2 s[2,3] t8[3,5][1,2,4]+33/20 s[1,2] s[1,3] s[2,3] t8[3,5][1,2,4]+33/40 s[1,3]^2 s[2,3] t8[3,5][1,2,4]+33/40 s[1,2] s[2,3]^2 t8[3,5][1,2,4]+33/40 s[1,3] s[2,3]^2 t8[3,5][1,2,4]+11/40 s[2,3]^3 t8[3,5][1,2,4]+1/40 s[1,2]^2 s[l,1] t8[3,5][1,2,4]+1/20 s[1,2] s[1,3] s[l,1] t8[3,5][1,2,4]+1/40 s[1,3]^2 s[l,1] t8[3,5][1,2,4]+1/20 s[1,2] s[2,3] s[l,1] t8[3,5][1,2,4]+1/20 s[1,3] s[2,3] s[l,1] t8[3,5][1,2,4]+1/40 s[2,3]^2 s[l,1] t8[3,5][1,2,4]+1/10 s[1,2] s[l,1]^2 t8[3,5][1,2,4]+1/10 s[1,3] s[l,1]^2 t8[3,5][1,2,4]+1/10 s[2,3] s[l,1]^2 t8[3,5][1,2,4]+1/40 s[1,2]^2 s[l,2] t8[3,5][1,2,4]+1/20 s[1,2] s[1,3] s[l,2] t8[3,5][1,2,4]+1/40 s[1,3]^2 s[l,2] t8[3,5][1,2,4]+1/20 s[1,2] s[2,3] s[l,2] t8[3,5][1,2,4]+1/20 s[1,3] s[2,3] s[l,2] t8[3,5][1,2,4]+1/40 s[2,3]^2 s[l,2] t8[3,5][1,2,4]+1/5 s[1,2] s[l,1] s[l,2] t8[3,5][1,2,4]+1/5 s[1,3] s[l,1] s[l,2] t8[3,5][1,2,4]+1/5 s[2,3] s[l,1] s[l,2] t8[3,5][1,2,4]+1/10 s[1,2] s[l,2]^2 t8[3,5][1,2,4]+1/10 s[1,3] s[l,2]^2 t8[3,5][1,2,4]+1/10 s[2,3] s[l,2]^2 t8[3,5][1,2,4]+1/40 s[1,2]^2 s[l,3] t8[3,5][1,2,4]+1/20 s[1,2] s[1,3] s[l,3] t8[3,5][1,2,4]+1/40 s[1,3]^2 s[l,3] t8[3,5][1,2,4]+1/20 s[1,2] s[2,3] s[l,3] t8[3,5][1,2,4]+1/20 s[1,3] s[2,3] s[l,3] t8[3,5][1,2,4]+1/40 s[2,3]^2 s[l,3] t8[3,5][1,2,4]+1/5 s[1,2] s[l,1] s[l,3] t8[3,5][1,2,4]+1/5 s[1,3] s[l,1] s[l,3] t8[3,5][1,2,4]+1/5 s[2,3] s[l,1] s[l,3] t8[3,5][1,2,4]+1/5 s[1,2] s[l,2] s[l,3] t8[3,5][1,2,4]+1/5 s[1,3] s[l,2] s[l,3] t8[3,5][1,2,4]+1/5 s[2,3] s[l,2] s[l,3] t8[3,5][1,2,4]+1/10 s[1,2] s[l,3]^2 t8[3,5][1,2,4]+1/10 s[1,3] s[l,3]^2 t8[3,5][1,2,4]+1/10 s[2,3] s[l,3]^2 t8[3,5][1,2,4]-3/20 s[1,2]^2 s[l,4] t8[3,5][1,2,4]-3/10 s[1,2] s[1,3] s[l,4] t8[3,5][1,2,4]-3/20 s[1,3]^2 s[l,4] t8[3,5][1,2,4]-3/10 s[1,2] s[2,3] s[l,4] t8[3,5][1,2,4]-3/10 s[1,3] s[2,3] s[l,4] t8[3,5][1,2,4]-3/20 s[2,3]^2 s[l,4] t8[3,5][1,2,4]+1/5 s[1,2] s[l,1] s[l,4] t8[3,5][1,2,4]+1/5 s[1,3] s[l,1] s[l,4] t8[3,5][1,2,4]+1/5 s[2,3] s[l,1] s[l,4] t8[3,5][1,2,4]+1/5 s[1,2] s[l,2] s[l,4] t8[3,5][1,2,4]+1/5 s[1,3] s[l,2] s[l,4] t8[3,5][1,2,4]+1/5 s[2,3] s[l,2] s[l,4] t8[3,5][1,2,4]+1/5 s[1,2] s[l,3] s[l,4] t8[3,5][1,2,4]+1/5 s[1,3] s[l,3] s[l,4] t8[3,5][1,2,4]+1/5 s[2,3] s[l,3] s[l,4] t8[3,5][1,2,4]+1/5 s[1,2] s[l,4]^2 t8[3,5][1,2,4]+1/5 s[1,3] s[l,4]^2 t8[3,5][1,2,4]+1/5 s[2,3] s[l,4]^2 t8[3,5][1,2,4]-3/40 s[1,2]^3 t8[4,5][1,2,3]-9/40 s[1,2]^2 s[1,3] t8[4,5][1,2,3]-9/40 s[1,2] s[1,3]^2 t8[4,5][1,2,3]-3/40 s[1,3]^3 t8[4,5][1,2,3]-9/40 s[1,2]^2 s[2,3] t8[4,5][1,2,3]-9/20 s[1,2] s[1,3] s[2,3] t8[4,5][1,2,3]-9/40 s[1,3]^2 s[2,3] t8[4,5][1,2,3]-9/40 s[1,2] s[2,3]^2 t8[4,5][1,2,3]-9/40 s[1,3] s[2,3]^2 t8[4,5][1,2,3]-3/40 s[2,3]^3 t8[4,5][1,2,3]+9/40 s[1,2]^2 s[l,1] t8[4,5][1,2,3]+9/20 s[1,2] s[1,3] s[l,1] t8[4,5][1,2,3]+9/40 s[1,3]^2 s[l,1] t8[4,5][1,2,3]+9/20 s[1,2] s[2,3] s[l,1] t8[4,5][1,2,3]+9/20 s[1,3] s[2,3] s[l,1] t8[4,5][1,2,3]+9/40 s[2,3]^2 s[l,1] t8[4,5][1,2,3]+3/20 s[1,2] s[l,1]^2 t8[4,5][1,2,3]+3/20 s[1,3] s[l,1]^2 t8[4,5][1,2,3]+3/20 s[2,3] s[l,1]^2 t8[4,5][1,2,3]+1/5 s[l,1]^3 t8[4,5][1,2,3]+9/40 s[1,2]^2 s[l,2] t8[4,5][1,2,3]+9/20 s[1,2] s[1,3] s[l,2] t8[4,5][1,2,3]+9/40 s[1,3]^2 s[l,2] t8[4,5][1,2,3]+9/20 s[1,2] s[2,3] s[l,2] t8[4,5][1,2,3]+9/20 s[1,3] s[2,3] s[l,2] t8[4,5][1,2,3]+9/40 s[2,3]^2 s[l,2] t8[4,5][1,2,3]+3/10 s[1,2] s[l,1] s[l,2] t8[4,5][1,2,3]+3/10 s[1,3] s[l,1] s[l,2] t8[4,5][1,2,3]+3/10 s[2,3] s[l,1] s[l,2] t8[4,5][1,2,3]+3/5 s[l,1]^2 s[l,2] t8[4,5][1,2,3]+3/20 s[1,2] s[l,2]^2 t8[4,5][1,2,3]+3/20 s[1,3] s[l,2]^2 t8[4,5][1,2,3]+3/20 s[2,3] s[l,2]^2 t8[4,5][1,2,3]+3/5 s[l,1] s[l,2]^2 t8[4,5][1,2,3]+1/5 s[l,2]^3 t8[4,5][1,2,3]+9/40 s[1,2]^2 s[l,3] t8[4,5][1,2,3]+9/20 s[1,2] s[1,3] s[l,3] t8[4,5][1,2,3]+9/40 s[1,3]^2 s[l,3] t8[4,5][1,2,3]+9/20 s[1,2] s[2,3] s[l,3] t8[4,5][1,2,3]+9/20 s[1,3] s[2,3] s[l,3] t8[4,5][1,2,3]+9/40 s[2,3]^2 s[l,3] t8[4,5][1,2,3]+3/10 s[1,2] s[l,1] s[l,3] t8[4,5][1,2,3]+3/10 s[1,3] s[l,1] s[l,3] t8[4,5][1,2,3]+3/10 s[2,3] s[l,1] s[l,3] t8[4,5][1,2,3]+3/5 s[l,1]^2 s[l,3] t8[4,5][1,2,3]+3/10 s[1,2] s[l,2] s[l,3] t8[4,5][1,2,3]+3/10 s[1,3] s[l,2] s[l,3] t8[4,5][1,2,3]+3/10 s[2,3] s[l,2] s[l,3] t8[4,5][1,2,3]+6/5 s[l,1] s[l,2] s[l,3] t8[4,5][1,2,3]+3/5 s[l,2]^2 s[l,3] t8[4,5][1,2,3]+3/20 s[1,2] s[l,3]^2 t8[4,5][1,2,3]+3/20 s[1,3] s[l,3]^2 t8[4,5][1,2,3]+3/20 s[2,3] s[l,3]^2 t8[4,5][1,2,3]+3/5 s[l,1] s[l,3]^2 t8[4,5][1,2,3]+3/5 s[l,2] s[l,3]^2 t8[4,5][1,2,3]+1/5 s[l,3]^3 t8[4,5][1,2,3]+3/4 s[1,2]^2 s[l,4] t8[4,5][1,2,3]+3/2 s[1,2] s[1,3] s[l,4] t8[4,5][1,2,3]+3/4 s[1,3]^2 s[l,4] t8[4,5][1,2,3]+3/2 s[1,2] s[2,3] s[l,4] t8[4,5][1,2,3]+3/2 s[1,3] s[2,3] s[l,4] t8[4,5][1,2,3]+3/4 s[2,3]^2 s[l,4] t8[4,5][1,2,3]+3/10 s[1,2] s[l,1] s[l,4] t8[4,5][1,2,3]+3/10 s[1,3] s[l,1] s[l,4] t8[4,5][1,2,3]+3/10 s[2,3] s[l,1] s[l,4] t8[4,5][1,2,3]+3/5 s[l,1]^2 s[l,4] t8[4,5][1,2,3]+3/10 s[1,2] s[l,2] s[l,4] t8[4,5][1,2,3]+3/10 s[1,3] s[l,2] s[l,4] t8[4,5][1,2,3]+3/10 s[2,3] s[l,2] s[l,4] t8[4,5][1,2,3]+6/5 s[l,1] s[l,2] s[l,4] t8[4,5][1,2,3]+3/5 s[l,2]^2 s[l,4] t8[4,5][1,2,3]+3/10 s[1,2] s[l,3] s[l,4] t8[4,5][1,2,3]+3/10 s[1,3] s[l,3] s[l,4] t8[4,5][1,2,3]+3/10 s[2,3] s[l,3] s[l,4] t8[4,5][1,2,3]+6/5 s[l,1] s[l,3] s[l,4] t8[4,5][1,2,3]+6/5 s[l,2] s[l,3] s[l,4] t8[4,5][1,2,3]+3/5 s[l,3]^2 s[l,4] t8[4,5][1,2,3]-3/10 s[1,2] s[l,4]^2 t8[4,5][1,2,3]-3/10 s[1,3] s[l,4]^2 t8[4,5][1,2,3]-3/10 s[2,3] s[l,4]^2 t8[4,5][1,2,3]+3/5 s[l,1] s[l,4]^2 t8[4,5][1,2,3]+3/5 s[l,2] s[l,4]^2 t8[4,5][1,2,3]+3/5 s[l,3] s[l,4]^2 t8[4,5][1,2,3]+2/5 s[l,4]^3 t8[4,5][1,2,3];
NtriZ2Z2[{3,4},5]=1/20 (2 s[1,2]+s[1,3]+s[1,4]+s[2,3]+s[2,4]) (32 s[1,2]^2+34 s[1,2] s[1,3]+13 s[1,3]^2+34 s[1,2] s[1,4]+26 s[1,3] s[1,4]+13 s[1,4]^2+34 s[1,2] s[2,3]+26 s[1,3] s[2,3]+26 s[1,4] s[2,3]+13 s[2,3]^2+34 s[1,2] s[2,4]+26 s[1,3] s[2,4]+26 s[1,4] s[2,4]+26 s[2,3] s[2,4]+13 s[2,4]^2+2 s[1,2] s[l,1]+s[1,3] s[l,1]+s[1,4] s[l,1]+s[2,3] s[l,1]+s[2,4] s[l,1]+4 s[l,1]^2+2 s[1,2] s[l,2]+s[1,3] s[l,2]+s[1,4] s[l,2]+s[2,3] s[l,2]+s[2,4] s[l,2]+8 s[l,1] s[l,2]+4 s[l,2]^2+4 s[1,2] s[l,3]+10 s[1,3] s[l,3]+10 s[1,4] s[l,3]+10 s[2,3] s[l,3]+10 s[2,4] s[l,3]+8 s[l,1] s[l,3]+8 s[l,2] s[l,3]+8 s[l,3]^2+4 s[1,2] s[l,4]+10 s[1,3] s[l,4]+10 s[1,4] s[l,4]+10 s[2,3] s[l,4]+10 s[2,4] s[l,4]+8 s[l,1] s[l,4]+8 s[l,2] s[l,4]+16 s[l,3] s[l,4]+8 s[l,4]^2) t8[3,4][1,2,5];
NtriZ2Z2[3,{4,5}]=-(1/20) (s[1,3]+s[2,3]) (11 s[1,3]^2+22 s[1,3] s[2,3]+11 s[2,3]^2-s[1,3] s[l,1]-s[2,3] s[l,1]+4 s[l,1]^2-s[1,3] s[l,2]-s[2,3] s[l,2]+8 s[l,1] s[l,2]+4 s[l,2]^2+6 s[1,3] s[l,3]+6 s[2,3] s[l,3]+8 s[l,1] s[l,3]+8 s[l,2] s[l,3]+8 s[l,3]^2) t8[4,5][1,2,3];
NtriZ2Z2[3,4,5]=-8 dot[l,t8V[1,2,3,4,5]] s[1,2]^2-16 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3]-20 dot[l,t8V[1,2,3,4,5]] s[1,3]^2-40 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,4]-12 dot[l,t8V[1,2,3,4,5]] s[1,3] s[1,4]-18 dot[l,t8V[1,2,3,4,5]] s[1,4]^2-16 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3]-40 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3]-12 dot[l,t8V[1,2,3,4,5]] s[1,4] s[2,3]-20 dot[l,t8V[1,2,3,4,5]] s[2,3]^2-40 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,4]-12 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,4]-36 dot[l,t8V[1,2,3,4,5]] s[1,4] s[2,4]-12 dot[l,t8V[1,2,3,4,5]] s[2,3] s[2,4]-18 dot[l,t8V[1,2,3,4,5]] s[2,4]^2+24 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,1]+8 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,1]+24 dot[l,t8V[1,2,3,4,5]] s[1,4] s[l,1]+8 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,1]+24 dot[l,t8V[1,2,3,4,5]] s[2,4] s[l,1]+24 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,2]+8 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,2]+24 dot[l,t8V[1,2,3,4,5]] s[1,4] s[l,2]+8 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,2]+24 dot[l,t8V[1,2,3,4,5]] s[2,4] s[l,2]+32 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,3]+40 dot[l,t8V[1,2,3,4,5]] s[1,4] s[l,3]+40 dot[l,t8V[1,2,3,4,5]] s[2,4] s[l,3]-8 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,4]-24 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,4]+8 dot[l,t8V[1,2,3,4,5]] s[1,4] s[l,4]-24 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,4]+8 dot[l,t8V[1,2,3,4,5]] s[2,4] s[l,4]+4 s[1,2]^2 t8[1,2][3,4,5]+8 s[1,2] s[1,3] t8[1,2][3,4,5]+10 s[1,3]^2 t8[1,2][3,4,5]+20 s[1,2] s[1,4] t8[1,2][3,4,5]+6 s[1,3] s[1,4] t8[1,2][3,4,5]+9 s[1,4]^2 t8[1,2][3,4,5]+8 s[1,2] s[2,3] t8[1,2][3,4,5]+20 s[1,3] s[2,3] t8[1,2][3,4,5]+6 s[1,4] s[2,3] t8[1,2][3,4,5]+10 s[2,3]^2 t8[1,2][3,4,5]+20 s[1,2] s[2,4] t8[1,2][3,4,5]+6 s[1,3] s[2,4] t8[1,2][3,4,5]+18 s[1,4] s[2,4] t8[1,2][3,4,5]+6 s[2,3] s[2,4] t8[1,2][3,4,5]+9 s[2,4]^2 t8[1,2][3,4,5]-12 s[1,2] s[l,1] t8[1,2][3,4,5]-4 s[1,3] s[l,1] t8[1,2][3,4,5]-12 s[1,4] s[l,1] t8[1,2][3,4,5]-4 s[2,3] s[l,1] t8[1,2][3,4,5]-12 s[2,4] s[l,1] t8[1,2][3,4,5]-12 s[1,2] s[l,2] t8[1,2][3,4,5]-4 s[1,3] s[l,2] t8[1,2][3,4,5]-12 s[1,4] s[l,2] t8[1,2][3,4,5]-4 s[2,3] s[l,2] t8[1,2][3,4,5]-12 s[2,4] s[l,2] t8[1,2][3,4,5]-16 s[1,2] s[l,3] t8[1,2][3,4,5]-20 s[1,4] s[l,3] t8[1,2][3,4,5]-20 s[2,4] s[l,3] t8[1,2][3,4,5]+4 s[1,2] s[l,4] t8[1,2][3,4,5]+12 s[1,3] s[l,4] t8[1,2][3,4,5]-4 s[1,4] s[l,4] t8[1,2][3,4,5]+12 s[2,3] s[l,4] t8[1,2][3,4,5]-4 s[2,4] s[l,4] t8[1,2][3,4,5]+4 s[1,2]^2 t8[1,3][2,4,5]+8 s[1,2] s[1,3] t8[1,3][2,4,5]+10 s[1,3]^2 t8[1,3][2,4,5]+20 s[1,2] s[1,4] t8[1,3][2,4,5]+6 s[1,3] s[1,4] t8[1,3][2,4,5]+9 s[1,4]^2 t8[1,3][2,4,5]+8 s[1,2] s[2,3] t8[1,3][2,4,5]+20 s[1,3] s[2,3] t8[1,3][2,4,5]+6 s[1,4] s[2,3] t8[1,3][2,4,5]+10 s[2,3]^2 t8[1,3][2,4,5]+20 s[1,2] s[2,4] t8[1,3][2,4,5]+6 s[1,3] s[2,4] t8[1,3][2,4,5]+18 s[1,4] s[2,4] t8[1,3][2,4,5]+6 s[2,3] s[2,4] t8[1,3][2,4,5]+9 s[2,4]^2 t8[1,3][2,4,5]-12 s[1,2] s[l,1] t8[1,3][2,4,5]-4 s[1,3] s[l,1] t8[1,3][2,4,5]-12 s[1,4] s[l,1] t8[1,3][2,4,5]-4 s[2,3] s[l,1] t8[1,3][2,4,5]-12 s[2,4] s[l,1] t8[1,3][2,4,5]-12 s[1,2] s[l,2] t8[1,3][2,4,5]-4 s[1,3] s[l,2] t8[1,3][2,4,5]-12 s[1,4] s[l,2] t8[1,3][2,4,5]-4 s[2,3] s[l,2] t8[1,3][2,4,5]-12 s[2,4] s[l,2] t8[1,3][2,4,5]-16 s[1,2] s[l,3] t8[1,3][2,4,5]-20 s[1,4] s[l,3] t8[1,3][2,4,5]-20 s[2,4] s[l,3] t8[1,3][2,4,5]+4 s[1,2] s[l,4] t8[1,3][2,4,5]+12 s[1,3] s[l,4] t8[1,3][2,4,5]-4 s[1,4] s[l,4] t8[1,3][2,4,5]+12 s[2,3] s[l,4] t8[1,3][2,4,5]-4 s[2,4] s[l,4] t8[1,3][2,4,5]+4 s[1,2]^2 t8[1,4][2,3,5]+8 s[1,2] s[1,3] t8[1,4][2,3,5]+10 s[1,3]^2 t8[1,4][2,3,5]+20 s[1,2] s[1,4] t8[1,4][2,3,5]+6 s[1,3] s[1,4] t8[1,4][2,3,5]+9 s[1,4]^2 t8[1,4][2,3,5]+8 s[1,2] s[2,3] t8[1,4][2,3,5]+20 s[1,3] s[2,3] t8[1,4][2,3,5]+6 s[1,4] s[2,3] t8[1,4][2,3,5]+10 s[2,3]^2 t8[1,4][2,3,5]+20 s[1,2] s[2,4] t8[1,4][2,3,5]+6 s[1,3] s[2,4] t8[1,4][2,3,5]+18 s[1,4] s[2,4] t8[1,4][2,3,5]+6 s[2,3] s[2,4] t8[1,4][2,3,5]+9 s[2,4]^2 t8[1,4][2,3,5]-12 s[1,2] s[l,1] t8[1,4][2,3,5]-4 s[1,3] s[l,1] t8[1,4][2,3,5]-12 s[1,4] s[l,1] t8[1,4][2,3,5]-4 s[2,3] s[l,1] t8[1,4][2,3,5]-12 s[2,4] s[l,1] t8[1,4][2,3,5]-12 s[1,2] s[l,2] t8[1,4][2,3,5]-4 s[1,3] s[l,2] t8[1,4][2,3,5]-12 s[1,4] s[l,2] t8[1,4][2,3,5]-4 s[2,3] s[l,2] t8[1,4][2,3,5]-12 s[2,4] s[l,2] t8[1,4][2,3,5]-16 s[1,2] s[l,3] t8[1,4][2,3,5]-20 s[1,4] s[l,3] t8[1,4][2,3,5]-20 s[2,4] s[l,3] t8[1,4][2,3,5]+4 s[1,2] s[l,4] t8[1,4][2,3,5]+12 s[1,3] s[l,4] t8[1,4][2,3,5]-4 s[1,4] s[l,4] t8[1,4][2,3,5]+12 s[2,3] s[l,4] t8[1,4][2,3,5]-4 s[2,4] s[l,4] t8[1,4][2,3,5]+4 s[1,2]^2 t8[1,5][2,3,4]+8 s[1,2] s[1,3] t8[1,5][2,3,4]+10 s[1,3]^2 t8[1,5][2,3,4]+20 s[1,2] s[1,4] t8[1,5][2,3,4]+6 s[1,3] s[1,4] t8[1,5][2,3,4]+9 s[1,4]^2 t8[1,5][2,3,4]+8 s[1,2] s[2,3] t8[1,5][2,3,4]+20 s[1,3] s[2,3] t8[1,5][2,3,4]+6 s[1,4] s[2,3] t8[1,5][2,3,4]+10 s[2,3]^2 t8[1,5][2,3,4]+20 s[1,2] s[2,4] t8[1,5][2,3,4]+6 s[1,3] s[2,4] t8[1,5][2,3,4]+18 s[1,4] s[2,4] t8[1,5][2,3,4]+6 s[2,3] s[2,4] t8[1,5][2,3,4]+9 s[2,4]^2 t8[1,5][2,3,4]-12 s[1,2] s[l,1] t8[1,5][2,3,4]-4 s[1,3] s[l,1] t8[1,5][2,3,4]-12 s[1,4] s[l,1] t8[1,5][2,3,4]-4 s[2,3] s[l,1] t8[1,5][2,3,4]-12 s[2,4] s[l,1] t8[1,5][2,3,4]-12 s[1,2] s[l,2] t8[1,5][2,3,4]-4 s[1,3] s[l,2] t8[1,5][2,3,4]-12 s[1,4] s[l,2] t8[1,5][2,3,4]-4 s[2,3] s[l,2] t8[1,5][2,3,4]-12 s[2,4] s[l,2] t8[1,5][2,3,4]-16 s[1,2] s[l,3] t8[1,5][2,3,4]-20 s[1,4] s[l,3] t8[1,5][2,3,4]-20 s[2,4] s[l,3] t8[1,5][2,3,4]+4 s[1,2] s[l,4] t8[1,5][2,3,4]+12 s[1,3] s[l,4] t8[1,5][2,3,4]-4 s[1,4] s[l,4] t8[1,5][2,3,4]+12 s[2,3] s[l,4] t8[1,5][2,3,4]-4 s[2,4] s[l,4] t8[1,5][2,3,4]+4 s[1,2]^2 t8[2,3][1,4,5]+8 s[1,2] s[1,3] t8[2,3][1,4,5]+10 s[1,3]^2 t8[2,3][1,4,5]+20 s[1,2] s[1,4] t8[2,3][1,4,5]+6 s[1,3] s[1,4] t8[2,3][1,4,5]+9 s[1,4]^2 t8[2,3][1,4,5]+8 s[1,2] s[2,3] t8[2,3][1,4,5]+20 s[1,3] s[2,3] t8[2,3][1,4,5]+6 s[1,4] s[2,3] t8[2,3][1,4,5]+10 s[2,3]^2 t8[2,3][1,4,5]+20 s[1,2] s[2,4] t8[2,3][1,4,5]+6 s[1,3] s[2,4] t8[2,3][1,4,5]+18 s[1,4] s[2,4] t8[2,3][1,4,5]+6 s[2,3] s[2,4] t8[2,3][1,4,5]+9 s[2,4]^2 t8[2,3][1,4,5]-12 s[1,2] s[l,1] t8[2,3][1,4,5]-4 s[1,3] s[l,1] t8[2,3][1,4,5]-12 s[1,4] s[l,1] t8[2,3][1,4,5]-4 s[2,3] s[l,1] t8[2,3][1,4,5]-12 s[2,4] s[l,1] t8[2,3][1,4,5]-12 s[1,2] s[l,2] t8[2,3][1,4,5]-4 s[1,3] s[l,2] t8[2,3][1,4,5]-12 s[1,4] s[l,2] t8[2,3][1,4,5]-4 s[2,3] s[l,2] t8[2,3][1,4,5]-12 s[2,4] s[l,2] t8[2,3][1,4,5]-16 s[1,2] s[l,3] t8[2,3][1,4,5]-20 s[1,4] s[l,3] t8[2,3][1,4,5]-20 s[2,4] s[l,3] t8[2,3][1,4,5]+4 s[1,2] s[l,4] t8[2,3][1,4,5]+12 s[1,3] s[l,4] t8[2,3][1,4,5]-4 s[1,4] s[l,4] t8[2,3][1,4,5]+12 s[2,3] s[l,4] t8[2,3][1,4,5]-4 s[2,4] s[l,4] t8[2,3][1,4,5]+4 s[1,2]^2 t8[2,4][1,3,5]+8 s[1,2] s[1,3] t8[2,4][1,3,5]+10 s[1,3]^2 t8[2,4][1,3,5]+20 s[1,2] s[1,4] t8[2,4][1,3,5]+6 s[1,3] s[1,4] t8[2,4][1,3,5]+9 s[1,4]^2 t8[2,4][1,3,5]+8 s[1,2] s[2,3] t8[2,4][1,3,5]+20 s[1,3] s[2,3] t8[2,4][1,3,5]+6 s[1,4] s[2,3] t8[2,4][1,3,5]+10 s[2,3]^2 t8[2,4][1,3,5]+20 s[1,2] s[2,4] t8[2,4][1,3,5]+6 s[1,3] s[2,4] t8[2,4][1,3,5]+18 s[1,4] s[2,4] t8[2,4][1,3,5]+6 s[2,3] s[2,4] t8[2,4][1,3,5]+9 s[2,4]^2 t8[2,4][1,3,5]-12 s[1,2] s[l,1] t8[2,4][1,3,5]-4 s[1,3] s[l,1] t8[2,4][1,3,5]-12 s[1,4] s[l,1] t8[2,4][1,3,5]-4 s[2,3] s[l,1] t8[2,4][1,3,5]-12 s[2,4] s[l,1] t8[2,4][1,3,5]-12 s[1,2] s[l,2] t8[2,4][1,3,5]-4 s[1,3] s[l,2] t8[2,4][1,3,5]-12 s[1,4] s[l,2] t8[2,4][1,3,5]-4 s[2,3] s[l,2] t8[2,4][1,3,5]-12 s[2,4] s[l,2] t8[2,4][1,3,5]-16 s[1,2] s[l,3] t8[2,4][1,3,5]-20 s[1,4] s[l,3] t8[2,4][1,3,5]-20 s[2,4] s[l,3] t8[2,4][1,3,5]+4 s[1,2] s[l,4] t8[2,4][1,3,5]+12 s[1,3] s[l,4] t8[2,4][1,3,5]-4 s[1,4] s[l,4] t8[2,4][1,3,5]+12 s[2,3] s[l,4] t8[2,4][1,3,5]-4 s[2,4] s[l,4] t8[2,4][1,3,5]+4 s[1,2]^2 t8[2,5][1,3,4]+8 s[1,2] s[1,3] t8[2,5][1,3,4]+10 s[1,3]^2 t8[2,5][1,3,4]+20 s[1,2] s[1,4] t8[2,5][1,3,4]+6 s[1,3] s[1,4] t8[2,5][1,3,4]+9 s[1,4]^2 t8[2,5][1,3,4]+8 s[1,2] s[2,3] t8[2,5][1,3,4]+20 s[1,3] s[2,3] t8[2,5][1,3,4]+6 s[1,4] s[2,3] t8[2,5][1,3,4]+10 s[2,3]^2 t8[2,5][1,3,4]+20 s[1,2] s[2,4] t8[2,5][1,3,4]+6 s[1,3] s[2,4] t8[2,5][1,3,4]+18 s[1,4] s[2,4] t8[2,5][1,3,4]+6 s[2,3] s[2,4] t8[2,5][1,3,4]+9 s[2,4]^2 t8[2,5][1,3,4]-12 s[1,2] s[l,1] t8[2,5][1,3,4]-4 s[1,3] s[l,1] t8[2,5][1,3,4]-12 s[1,4] s[l,1] t8[2,5][1,3,4]-4 s[2,3] s[l,1] t8[2,5][1,3,4]-12 s[2,4] s[l,1] t8[2,5][1,3,4]-12 s[1,2] s[l,2] t8[2,5][1,3,4]-4 s[1,3] s[l,2] t8[2,5][1,3,4]-12 s[1,4] s[l,2] t8[2,5][1,3,4]-4 s[2,3] s[l,2] t8[2,5][1,3,4]-12 s[2,4] s[l,2] t8[2,5][1,3,4]-16 s[1,2] s[l,3] t8[2,5][1,3,4]-20 s[1,4] s[l,3] t8[2,5][1,3,4]-20 s[2,4] s[l,3] t8[2,5][1,3,4]+4 s[1,2] s[l,4] t8[2,5][1,3,4]+12 s[1,3] s[l,4] t8[2,5][1,3,4]-4 s[1,4] s[l,4] t8[2,5][1,3,4]+12 s[2,3] s[l,4] t8[2,5][1,3,4]-4 s[2,4] s[l,4] t8[2,5][1,3,4]+56 s[1,2]^2 t8[3,4][1,2,5]+28 s[1,2] s[1,3] t8[3,4][1,2,5]+8 s[1,3]^2 t8[3,4][1,2,5]+100 s[1,2] s[1,4] t8[3,4][1,2,5]+46 s[1,3] s[1,4] t8[3,4][1,2,5]+27 s[1,4]^2 t8[3,4][1,2,5]+28 s[1,2] s[2,3] t8[3,4][1,2,5]+16 s[1,3] s[2,3] t8[3,4][1,2,5]+46 s[1,4] s[2,3] t8[3,4][1,2,5]+8 s[2,3]^2 t8[3,4][1,2,5]+100 s[1,2] s[2,4] t8[3,4][1,2,5]+46 s[1,3] s[2,4] t8[3,4][1,2,5]+54 s[1,4] s[2,4] t8[3,4][1,2,5]+46 s[2,3] s[2,4] t8[3,4][1,2,5]+27 s[2,4]^2 t8[3,4][1,2,5]-6 s[1,2] s[l,1] t8[3,4][1,2,5]-2 s[1,3] s[l,1] t8[3,4][1,2,5]-10 s[1,4] s[l,1] t8[3,4][1,2,5]-2 s[2,3] s[l,1] t8[3,4][1,2,5]-10 s[2,4] s[l,1] t8[3,4][1,2,5]+8 s[l,1]^2 t8[3,4][1,2,5]-6 s[1,2] s[l,2] t8[3,4][1,2,5]-2 s[1,3] s[l,2] t8[3,4][1,2,5]-10 s[1,4] s[l,2] t8[3,4][1,2,5]-2 s[2,3] s[l,2] t8[3,4][1,2,5]-10 s[2,4] s[l,2] t8[3,4][1,2,5]+16 s[l,1] s[l,2] t8[3,4][1,2,5]+8 s[l,2]^2 t8[3,4][1,2,5]+6 s[1,2] s[l,3] t8[3,4][1,2,5]-2 s[1,3] s[l,3] t8[3,4][1,2,5]+2 s[1,4] s[l,3] t8[3,4][1,2,5]-2 s[2,3] s[l,3] t8[3,4][1,2,5]+2 s[2,4] s[l,3] t8[3,4][1,2,5]+16 s[l,1] s[l,3] t8[3,4][1,2,5]+16 s[l,2] s[l,3] t8[3,4][1,2,5]+8 s[l,3]^2 t8[3,4][1,2,5]+34 s[1,2] s[l,4] t8[3,4][1,2,5]+6 s[1,3] s[l,4] t8[3,4][1,2,5]+34 s[1,4] s[l,4] t8[3,4][1,2,5]+6 s[2,3] s[l,4] t8[3,4][1,2,5]+34 s[2,4] s[l,4] t8[3,4][1,2,5]-8 s[l,1] s[l,4] t8[3,4][1,2,5]-8 s[l,2] s[l,4] t8[3,4][1,2,5]-8 s[l,3] s[l,4] t8[3,4][1,2,5]+8 s[l,4]^2 t8[3,4][1,2,5]-68 s[1,2]^2 t8[3,5][1,2,4]-84 s[1,2] s[1,3] t8[3,5][1,2,4]-46 s[1,3]^2 t8[3,5][1,2,4]+2 s[1,2] s[1,4] t8[3,5][1,2,4]-18 s[1,3] s[1,4] t8[3,5][1,2,4]-7 s[1,4]^2 t8[3,5][1,2,4]-84 s[1,2] s[2,3] t8[3,5][1,2,4]-92 s[1,3] s[2,3] t8[3,5][1,2,4]-18 s[1,4] s[2,3] t8[3,5][1,2,4]-46 s[2,3]^2 t8[3,5][1,2,4]+2 s[1,2] s[2,4] t8[3,5][1,2,4]-18 s[1,3] s[2,4] t8[3,5][1,2,4]-14 s[1,4] s[2,4] t8[3,5][1,2,4]-18 s[2,3] s[2,4] t8[3,5][1,2,4]-7 s[2,4]^2 t8[3,5][1,2,4]-40 s[1,2] s[l,1] t8[3,5][1,2,4]-28 s[1,3] s[l,1] t8[3,5][1,2,4]-2 s[1,4] s[l,1] t8[3,5][1,2,4]-28 s[2,3] s[l,1] t8[3,5][1,2,4]-2 s[2,4] s[l,1] t8[3,5][1,2,4]-24 s[l,1]^2 t8[3,5][1,2,4]-40 s[1,2] s[l,2] t8[3,5][1,2,4]-28 s[1,3] s[l,2] t8[3,5][1,2,4]-2 s[1,4] s[l,2] t8[3,5][1,2,4]-28 s[2,3] s[l,2] t8[3,5][1,2,4]-2 s[2,4] s[l,2] t8[3,5][1,2,4]-48 s[l,1] s[l,2] t8[3,5][1,2,4]-24 s[l,2]^2 t8[3,5][1,2,4]-24 s[1,2] s[l,3] t8[3,5][1,2,4]-48 s[1,3] s[l,3] t8[3,5][1,2,4]-48 s[2,3] s[l,3] t8[3,5][1,2,4]-48 s[l,1] s[l,3] t8[3,5][1,2,4]-48 s[l,2] s[l,3] t8[3,5][1,2,4]-48 s[l,3]^2 t8[3,5][1,2,4]+20 s[1,2] s[l,4] t8[3,5][1,2,4]+8 s[1,3] s[l,4] t8[3,5][1,2,4]+12 s[1,4] s[l,4] t8[3,5][1,2,4]+8 s[2,3] s[l,4] t8[3,5][1,2,4]+12 s[2,4] s[l,4] t8[3,5][1,2,4]-24 s[l,1] s[l,4] t8[3,5][1,2,4]-24 s[l,2] s[l,4] t8[3,5][1,2,4]-48 s[l,3] s[l,4] t8[3,5][1,2,4]-16 s[l,4]^2 t8[3,5][1,2,4]+56 s[1,2]^2 t8[4,5][1,2,3]+14 s[1,2] s[1,3] t8[4,5][1,2,3]+18 s[1,3]^2 t8[4,5][1,2,3]+24 s[1,2] s[1,4] t8[4,5][1,2,3]+6 s[1,3] s[1,4] t8[4,5][1,2,3]-11 s[1,4]^2 t8[4,5][1,2,3]+14 s[1,2] s[2,3] t8[4,5][1,2,3]+36 s[1,3] s[2,3] t8[4,5][1,2,3]+6 s[1,4] s[2,3] t8[4,5][1,2,3]+18 s[2,3]^2 t8[4,5][1,2,3]+24 s[1,2] s[2,4] t8[4,5][1,2,3]+6 s[1,3] s[2,4] t8[4,5][1,2,3]-22 s[1,4] s[2,4] t8[4,5][1,2,3]+6 s[2,3] s[2,4] t8[4,5][1,2,3]-11 s[2,4]^2 t8[4,5][1,2,3]+12 s[1,2] s[l,1] t8[4,5][1,2,3]+12 s[1,4] s[l,1] t8[4,5][1,2,3]+12 s[2,4] s[l,1] t8[4,5][1,2,3]+12 s[1,2] s[l,2] t8[4,5][1,2,3]+12 s[1,4] s[l,2] t8[4,5][1,2,3]+12 s[2,4] s[l,2] t8[4,5][1,2,3]+10 s[1,2] s[l,3] t8[4,5][1,2,3]+18 s[1,3] s[l,3] t8[4,5][1,2,3]+28 s[1,4] s[l,3] t8[4,5][1,2,3]+18 s[2,3] s[l,3] t8[4,5][1,2,3]+28 s[2,4] s[l,3] t8[4,5][1,2,3]+8 s[l,3]^2 t8[4,5][1,2,3]-12 s[1,2] s[l,4] t8[4,5][1,2,3]+32 s[1,3] s[l,4] t8[4,5][1,2,3]+24 s[1,4] s[l,4] t8[4,5][1,2,3]+32 s[2,3] s[l,4] t8[4,5][1,2,3]+24 s[2,4] s[l,4] t8[4,5][1,2,3]+24 s[l,3] s[l,4] t8[4,5][1,2,3]+24 s[l,4]^2 t8[4,5][1,2,3];
NtriZ2Z2[2,3][4,5]=1/2 (2 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3]+2 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3]+2 dot[l,t8V[1,2,3,4,5]] s[2,3]^2-s[1,2] s[2,3] t8[1,2][3,4,5]-s[1,3] s[2,3] t8[1,2][3,4,5]-s[2,3]^2 t8[1,2][3,4,5]-s[1,2] s[2,3] t8[1,3][2,4,5]-s[1,3] s[2,3] t8[1,3][2,4,5]-s[2,3]^2 t8[1,3][2,4,5]-s[1,2] s[2,3] t8[1,4][2,3,5]-s[1,3] s[2,3] t8[1,4][2,3,5]-s[2,3]^2 t8[1,4][2,3,5]-s[1,2] s[2,3] t8[1,5][2,3,4]-s[1,3] s[2,3] t8[1,5][2,3,4]-s[2,3]^2 t8[1,5][2,3,4]-s[1,2]^2 t8[2,3][1,4,5]+s[1,3]^2 t8[2,3][1,4,5]-s[1,2] s[2,3] t8[2,3][1,4,5]+s[1,3] s[2,3] t8[2,3][1,4,5]-s[1,2] s[l,2] t8[2,3][1,4,5]-s[1,3] s[l,2] t8[2,3][1,4,5]-s[2,3] s[l,2] t8[2,3][1,4,5]+s[1,2] s[l,3] t8[2,3][1,4,5]+s[1,3] s[l,3] t8[2,3][1,4,5]+s[2,3] s[l,3] t8[2,3][1,4,5]-s[1,2] s[2,3] t8[2,4][1,3,5]-s[1,3] s[2,3] t8[2,4][1,3,5]-s[2,3]^2 t8[2,4][1,3,5]-s[1,2] s[2,3] t8[2,5][1,3,4]-s[1,3] s[2,3] t8[2,5][1,3,4]-s[2,3]^2 t8[2,5][1,3,4]-s[1,2] s[2,3] t8[3,4][1,2,5]-s[1,3] s[2,3] t8[3,4][1,2,5]-s[2,3]^2 t8[3,4][1,2,5]-s[1,2] s[2,3] t8[3,5][1,2,4]-s[1,3] s[2,3] t8[3,5][1,2,4]-s[2,3]^2 t8[3,5][1,2,4]-s[2,3] s[l,1] t8[4,5][1,2,3]-s[2,3] s[l,2] t8[4,5][1,2,3]-s[2,3] s[l,3] t8[4,5][1,2,3]-2 s[2,3] s[l,4] t8[4,5][1,2,3]);
NtriZ2Z2[{2,3}][4,5]=1/20 (s[1,2]+s[1,3]+s[2,3]) (11 s[1,2]^2+22 s[1,2] s[1,3]+11 s[1,3]^2+22 s[1,2] s[2,3]+22 s[1,3] s[2,3]+11 s[2,3]^2+s[1,2] s[l,1]+s[1,3] s[l,1]+s[2,3] s[l,1]+4 s[l,1]^2+s[1,2] s[l,2]+s[1,3] s[l,2]+s[2,3] s[l,2]+8 s[l,1] s[l,2]+4 s[l,2]^2+s[1,2] s[l,3]+s[1,3] s[l,3]+s[2,3] s[l,3]+8 s[l,1] s[l,3]+8 s[l,2] s[l,3]+4 s[l,3]^2-6 s[1,2] s[l,4]-6 s[1,3] s[l,4]-6 s[2,3] s[l,4]+8 s[l,1] s[l,4]+8 s[l,2] s[l,4]+8 s[l,3] s[l,4]+8 s[l,4]^2) t8[2,3][1,4,5];
NtriZ2Z2[2,3][{4,5}]=1/20 s[2,3] (4 s[1,2]^2+4 s[1,3]^2+s[1,2] s[2,3]+7 s[1,3] s[2,3]+11 s[2,3]^2+8 s[1,2] s[l,2]+s[2,3] s[l,2]+4 s[l,2]^2+8 s[1,3] s[l,3]+7 s[2,3] s[l,3]+4 s[l,3]^2) t8[4,5][1,2,3];
NbubZ2Z2[2,3,4,5]=1/20 (12 dot[l,t8V[1,2,3,4,5]] s[1,2]-4 dot[l,t8V[1,2,3,4,5]] s[1,3]+8 dot[l,t8V[1,2,3,4,5]] s[1,4]+24 dot[l,t8V[1,2,3,4,5]] s[2,4]-6 s[1,2] t8[1,2][3,4,5]+2 s[1,3] t8[1,2][3,4,5]-4 s[1,4] t8[1,2][3,4,5]-12 s[2,4] t8[1,2][3,4,5]-6 s[1,2] t8[1,3][2,4,5]+2 s[1,3] t8[1,3][2,4,5]-4 s[1,4] t8[1,3][2,4,5]-12 s[2,4] t8[1,3][2,4,5]-6 s[1,2] t8[1,4][2,3,5]+2 s[1,3] t8[1,4][2,3,5]-4 s[1,4] t8[1,4][2,3,5]-12 s[2,4] t8[1,4][2,3,5]-6 s[1,2] t8[1,5][2,3,4]+2 s[1,3] t8[1,5][2,3,4]-4 s[1,4] t8[1,5][2,3,4]-12 s[2,4] t8[1,5][2,3,4]+16 s[1,2] t8[2,3][1,4,5]+2 s[1,3] t8[2,3][1,4,5]-2 s[1,4] t8[2,3][1,4,5]+19 s[2,3] t8[2,3][1,4,5]+10 s[2,4] t8[2,3][1,4,5]+4 s[l,1] t8[2,3][1,4,5]+4 s[l,2] t8[2,3][1,4,5]-8 s[l,3] t8[2,3][1,4,5]-4 s[l,4] t8[2,3][1,4,5]+s[1,2] t8[2,4][1,3,5]+17 s[1,3] t8[2,4][1,3,5]+13 s[1,4] t8[2,4][1,3,5]+2 s[2,3] t8[2,4][1,3,5]-3 s[2,4] t8[2,4][1,3,5]-12 s[l,1] t8[2,4][1,3,5]-12 s[l,2] t8[2,4][1,3,5]+12 s[l,4] t8[2,4][1,3,5]+12 s[1,2] t8[2,5][1,3,4]+10 s[1,3] t8[2,5][1,3,4]-10 s[1,4] t8[2,5][1,3,4]+16 s[2,3] t8[2,5][1,3,4]-16 s[2,4] t8[2,5][1,3,4]+12 s[l,1] t8[2,5][1,3,4]+24 s[l,2] t8[2,5][1,3,4]+16 s[l,3] t8[2,5][1,3,4]+8 s[l,4] t8[2,5][1,3,4]+20 s[1,2] t8[3,4][1,2,5]+6 s[1,4] t8[3,4][1,2,5]+14 s[2,3] t8[3,4][1,2,5]+26 s[2,4] t8[3,4][1,2,5]-14 s[1,2] t8[3,5][1,2,4]-10 s[1,3] t8[3,5][1,2,4]+s[1,4] t8[3,5][1,2,4]+2 s[2,3] t8[3,5][1,2,4]-3 s[2,4] t8[3,5][1,2,4]-12 s[l,2] t8[3,5][1,2,4]-24 s[l,3] t8[3,5][1,2,4]-12 s[l,4] t8[3,5][1,2,4]+17 s[1,2] t8[4,5][1,2,3]+9 s[1,3] t8[4,5][1,2,3]+8 s[1,4] t8[4,5][1,2,3]+19 s[2,3] t8[4,5][1,2,3]+10 s[2,4] t8[4,5][1,2,3]+4 s[l,2] t8[4,5][1,2,3]+8 s[l,3] t8[4,5][1,2,3]+12 s[l,4] t8[4,5][1,2,3]);
NbubZ2Z2[{1,2}][3,4,5]=1/20 (4 s[1,2]^2+8 s[1,2] s[1,3]+10 s[1,3]^2+20 s[1,2] s[1,4]+6 s[1,3] s[1,4]+9 s[1,4]^2+8 s[1,2] s[2,3]+20 s[1,3] s[2,3]+6 s[1,4] s[2,3]+10 s[2,3]^2+20 s[1,2] s[2,4]+6 s[1,3] s[2,4]+18 s[1,4] s[2,4]+6 s[2,3] s[2,4]+9 s[2,4]^2-12 s[1,2] s[l,1]-4 s[1,3] s[l,1]-12 s[1,4] s[l,1]-4 s[2,3] s[l,1]-12 s[2,4] s[l,1]-12 s[1,2] s[l,2]-4 s[1,3] s[l,2]-12 s[1,4] s[l,2]-4 s[2,3] s[l,2]-12 s[2,4] s[l,2]-16 s[1,2] s[l,3]-20 s[1,4] s[l,3]-20 s[2,4] s[l,3]+4 s[1,2] s[l,4]+12 s[1,3] s[l,4]-4 s[1,4] s[l,4]+12 s[2,3] s[l,4]-4 s[2,4] s[l,4]) t8[1,2][3,4,5];
NbubZ2Z2[{2,3},4,5]=1/20 (10 s[1,2]^2+20 s[1,2] s[1,3]+10 s[1,3]^2+6 s[1,2] s[1,4]+6 s[1,3] s[1,4]+9 s[1,4]^2+24 s[1,2] s[2,3]+24 s[1,3] s[2,3]+8 s[1,4] s[2,3]+4 s[2,3]^2-4 s[1,2] s[l,1]-4 s[1,3] s[l,1]-12 s[1,4] s[l,1]+4 s[2,3] s[l,1]-20 s[1,4] s[l,2]+16 s[2,3] s[l,2]-20 s[1,4] s[l,3]+16 s[2,3] s[l,3]+12 s[1,2] s[l,4]+12 s[1,3] s[l,4]-4 s[1,4] s[l,4]+20 s[2,3] s[l,4]) t8[2,3][1,4,5];
NbubZ2Z2[2,{3,4},5]=1/20 (46 s[1,2]^2+42 s[1,2] s[1,3]+9 s[1,3]^2+42 s[1,2] s[1,4]+18 s[1,3] s[1,4]+9 s[1,4]^2+60 s[1,2] s[2,3]+24 s[1,3] s[2,3]+24 s[1,4] s[2,3]+24 s[2,3]^2+60 s[1,2] s[2,4]+24 s[1,3] s[2,4]+24 s[1,4] s[2,4]+48 s[2,3] s[2,4]+24 s[2,4]^2+8 s[1,2] s[l,1]+12 s[2,3] s[l,1]+12 s[2,4] s[l,1]+24 s[1,2] s[l,2]+4 s[1,3] s[l,2]+4 s[1,4] s[l,2]+24 s[2,3] s[l,2]+24 s[2,4] s[l,2]+24 s[1,2] s[l,3]+8 s[1,3] s[l,3]+8 s[1,4] s[l,3]+12 s[2,3] s[l,3]+12 s[2,4] s[l,3]+24 s[1,2] s[l,4]+8 s[1,3] s[l,4]+8 s[1,4] s[l,4]+12 s[2,3] s[l,4]+12 s[2,4] s[l,4]) t8[3,4][1,2,5];
NbubZ2Z2[2,3,{4,5}]=1/20 (6 s[1,2]^2-14 s[1,2] s[1,3]-7 s[1,3]^2-12 s[1,3] s[2,3]+4 s[2,3]^2+8 s[1,2] s[l,1]+12 s[2,3] s[l,1]+16 s[1,2] s[l,2]-4 s[1,3] s[l,2]+16 s[2,3] s[l,2]+8 s[1,2] s[l,3]-8 s[1,3] s[l,3]-4 s[2,3] s[l,3]) t8[4,5][1,2,3];
NbubZ2Z2[1,2][3,4,5]=-(1/2) s[1,2] (t8[3,4][1,2,5]-2 t8[3,5][1,2,4]+t8[4,5][1,2,3]);
NbubZ2Z2[1,2][{3,4},5]=-s[1,2] (2 s[1,2]+s[1,3]+s[1,4]+s[2,3]+s[2,4]) t8[3,4][1,2,5];
NbubZ2Z2[1,2][3,{4,5}]=s[1,2] (s[1,3]+s[2,3]) t8[4,5][1,2,3];
NtadZ2Z2=(12 (s[1,5] s[2,3] s[3,4]^2 s[4,5] t8[1,2][3,4,5]-s[1,5] s[2,3] s[3,4] s[3,5] s[4,5] t8[1,2][3,4,5]+s[1,5] s[2,3] s[3,4] s[4,5]^2 t8[1,2][3,4,5]-s[1,2] s[1,5] s[2,3] s[3,4] s[4,5] t8[1,3][2,4,5]+s[1,2] s[1,5] s[2,3] s[3,4] s[4,5] t8[1,4][2,3,5]-s[1,2] s[2,3]^2 s[3,4] s[4,5] t8[1,5][2,3,4]+s[1,2] s[2,3] s[2,4] s[3,4] s[4,5] t8[1,5][2,3,4]-s[1,2] s[2,3] s[3,4]^2 s[4,5] t8[1,5][2,3,4]-s[1,2] s[1,4] s[1,5] s[3,4] s[4,5] t8[2,3][1,4,5]+s[1,2] s[1,5]^2 s[3,4] s[4,5] t8[2,3][1,4,5]+s[1,2] s[1,5] s[3,4] s[4,5]^2 t8[2,3][1,4,5]-s[1,2] s[1,5] s[2,3] s[3,4] s[4,5] t8[2,4][1,3,5]+s[1,2] s[1,5] s[2,3] s[3,4] s[4,5] t8[2,5][1,3,4]+s[1,2]^2 s[1,5] s[2,3] s[4,5] t8[3,4][1,2,5]+s[1,2] s[1,5]^2 s[2,3] s[4,5] t8[3,4][1,2,5]-s[1,2] s[1,5] s[2,3] s[2,5] s[4,5] t8[3,4][1,2,5]-s[1,2] s[1,5] s[2,3] s[3,4] s[4,5] t8[3,5][1,2,4]+s[1,2]^2 s[1,5] s[2,3] s[3,4] t8[4,5][1,2,3]-s[1,2] s[1,3] s[1,5] s[2,3] s[3,4] t8[4,5][1,2,3]+s[1,2] s[1,5] s[2,3]^2 s[3,4] t8[4,5][1,2,3]))/(5 s[1,2] s[1,5] s[2,3] s[3,4] s[4,5]);


(* ::Subsection::Closed:: *)
(*Subscript[\[Zeta], 5] order*)


NboxZ5[4,5]=(2 dot[l,t8V[1,2,3,4,5]] s[1,2]^4+8 dot[l,t8V[1,2,3,4,5]] s[1,2]^3 s[1,3]+12 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[1,3]^2+8 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3]^3+2 dot[l,t8V[1,2,3,4,5]] s[1,3]^4+8 dot[l,t8V[1,2,3,4,5]] s[1,2]^3 s[2,3]+24 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[1,3] s[2,3]+24 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3]^2 s[2,3]+8 dot[l,t8V[1,2,3,4,5]] s[1,3]^3 s[2,3]+12 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[2,3]^2+24 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[2,3]^2+12 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[2,3]^2+8 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3]^3+8 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3]^3+2 dot[l,t8V[1,2,3,4,5]] s[2,3]^4+4 dot[l,t8V[1,2,3,4,5]] s[1,2]^3 s[l,1]+12 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[1,3] s[l,1]+12 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3]^2 s[l,1]+4 dot[l,t8V[1,2,3,4,5]] s[1,3]^3 s[l,1]+12 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[2,3] s[l,1]+24 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[2,3] s[l,1]+12 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[2,3] s[l,1]+12 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3]^2 s[l,1]+12 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3]^2 s[l,1]+4 dot[l,t8V[1,2,3,4,5]] s[2,3]^3 s[l,1]+4 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[l,1]^2+8 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[l,1]^2+4 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[l,1]^2+8 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,1]^2+8 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,1]^2+4 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,1]^2+2 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,1]^3+2 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,1]^3+2 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,1]^3+4 dot[l,t8V[1,2,3,4,5]] s[1,2]^3 s[l,2]+12 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[1,3] s[l,2]+12 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3]^2 s[l,2]+4 dot[l,t8V[1,2,3,4,5]] s[1,3]^3 s[l,2]+12 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[2,3] s[l,2]+24 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[2,3] s[l,2]+12 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[2,3] s[l,2]+12 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3]^2 s[l,2]+12 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3]^2 s[l,2]+4 dot[l,t8V[1,2,3,4,5]] s[2,3]^3 s[l,2]+8 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[l,1] s[l,2]+16 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[l,1] s[l,2]+8 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[l,1] s[l,2]+16 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,1] s[l,2]+16 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,1] s[l,2]+8 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,1] s[l,2]+6 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,1]^2 s[l,2]+6 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,1]^2 s[l,2]+6 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,1]^2 s[l,2]+4 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[l,2]^2+8 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[l,2]^2+4 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[l,2]^2+8 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,2]^2+8 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,2]^2+4 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,2]^2+6 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,1] s[l,2]^2+6 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,1] s[l,2]^2+6 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,1] s[l,2]^2+2 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,2]^3+2 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,2]^3+2 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,2]^3+4 dot[l,t8V[1,2,3,4,5]] s[1,2]^3 s[l,3]+12 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[1,3] s[l,3]+12 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3]^2 s[l,3]+4 dot[l,t8V[1,2,3,4,5]] s[1,3]^3 s[l,3]+12 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[2,3] s[l,3]+24 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[2,3] s[l,3]+12 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[2,3] s[l,3]+12 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3]^2 s[l,3]+12 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3]^2 s[l,3]+4 dot[l,t8V[1,2,3,4,5]] s[2,3]^3 s[l,3]+8 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[l,1] s[l,3]+16 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[l,1] s[l,3]+8 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[l,1] s[l,3]+16 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,1] s[l,3]+16 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,1] s[l,3]+8 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,1] s[l,3]+6 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,1]^2 s[l,3]+6 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,1]^2 s[l,3]+6 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,1]^2 s[l,3]+8 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[l,2] s[l,3]+16 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[l,2] s[l,3]+8 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[l,2] s[l,3]+16 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,2] s[l,3]+16 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,2] s[l,3]+8 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,2] s[l,3]+12 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,1] s[l,2] s[l,3]+12 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,1] s[l,2] s[l,3]+12 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,1] s[l,2] s[l,3]+6 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,2]^2 s[l,3]+6 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,2]^2 s[l,3]+6 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,2]^2 s[l,3]+4 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[l,3]^2+8 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[l,3]^2+4 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[l,3]^2+8 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,3]^2+8 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,3]^2+4 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,3]^2+6 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,1] s[l,3]^2+6 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,1] s[l,3]^2+6 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,1] s[l,3]^2+6 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,2] s[l,3]^2+6 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,2] s[l,3]^2+6 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,2] s[l,3]^2+2 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,3]^3+2 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,3]^3+2 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,3]^3+6 dot[l,t8V[1,2,3,4,5]] s[1,2]^3 s[l,4]+18 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[1,3] s[l,4]+18 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3]^2 s[l,4]+6 dot[l,t8V[1,2,3,4,5]] s[1,3]^3 s[l,4]+18 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[2,3] s[l,4]+36 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[2,3] s[l,4]+18 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[2,3] s[l,4]+18 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3]^2 s[l,4]+18 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3]^2 s[l,4]+6 dot[l,t8V[1,2,3,4,5]] s[2,3]^3 s[l,4]+8 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[l,1] s[l,4]+16 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[l,1] s[l,4]+8 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[l,1] s[l,4]+16 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,1] s[l,4]+16 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,1] s[l,4]+8 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,1] s[l,4]+6 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,1]^2 s[l,4]+6 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,1]^2 s[l,4]+6 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,1]^2 s[l,4]+8 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[l,2] s[l,4]+16 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[l,2] s[l,4]+8 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[l,2] s[l,4]+16 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,2] s[l,4]+16 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,2] s[l,4]+8 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,2] s[l,4]+12 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,1] s[l,2] s[l,4]+12 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,1] s[l,2] s[l,4]+12 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,1] s[l,2] s[l,4]+6 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,2]^2 s[l,4]+6 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,2]^2 s[l,4]+6 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,2]^2 s[l,4]+8 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[l,3] s[l,4]+16 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[l,3] s[l,4]+8 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[l,3] s[l,4]+16 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,3] s[l,4]+16 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,3] s[l,4]+8 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,3] s[l,4]+12 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,1] s[l,3] s[l,4]+12 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,1] s[l,3] s[l,4]+12 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,1] s[l,3] s[l,4]+12 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,2] s[l,3] s[l,4]+12 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,2] s[l,3] s[l,4]+12 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,2] s[l,3] s[l,4]+6 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,3]^2 s[l,4]+6 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,3]^2 s[l,4]+6 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,3]^2 s[l,4]+2 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[l,4]^2+4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[l,4]^2+2 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[l,4]^2+4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,4]^2+4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,4]^2+2 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,4]^2+6 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,1] s[l,4]^2+6 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,1] s[l,4]^2+6 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,1] s[l,4]^2+6 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,2] s[l,4]^2+6 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,2] s[l,4]^2+6 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,2] s[l,4]^2+6 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,3] s[l,4]^2+6 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,3] s[l,4]^2+6 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,3] s[l,4]^2+4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,4]^3+4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,4]^3+4 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,4]^3-s[1,2]^4 t8[1,2][3,4,5]-4 s[1,2]^3 s[1,3] t8[1,2][3,4,5]-6 s[1,2]^2 s[1,3]^2 t8[1,2][3,4,5]-4 s[1,2] s[1,3]^3 t8[1,2][3,4,5]-s[1,3]^4 t8[1,2][3,4,5]-4 s[1,2]^3 s[2,3] t8[1,2][3,4,5]-12 s[1,2]^2 s[1,3] s[2,3] t8[1,2][3,4,5]-12 s[1,2] s[1,3]^2 s[2,3] t8[1,2][3,4,5]-4 s[1,3]^3 s[2,3] t8[1,2][3,4,5]-6 s[1,2]^2 s[2,3]^2 t8[1,2][3,4,5]-12 s[1,2] s[1,3] s[2,3]^2 t8[1,2][3,4,5]-6 s[1,3]^2 s[2,3]^2 t8[1,2][3,4,5]-4 s[1,2] s[2,3]^3 t8[1,2][3,4,5]-4 s[1,3] s[2,3]^3 t8[1,2][3,4,5]-s[2,3]^4 t8[1,2][3,4,5]-2 s[1,2]^3 s[l,1] t8[1,2][3,4,5]-6 s[1,2]^2 s[1,3] s[l,1] t8[1,2][3,4,5]-6 s[1,2] s[1,3]^2 s[l,1] t8[1,2][3,4,5]-2 s[1,3]^3 s[l,1] t8[1,2][3,4,5]-6 s[1,2]^2 s[2,3] s[l,1] t8[1,2][3,4,5]-12 s[1,2] s[1,3] s[2,3] s[l,1] t8[1,2][3,4,5]-6 s[1,3]^2 s[2,3] s[l,1] t8[1,2][3,4,5]-6 s[1,2] s[2,3]^2 s[l,1] t8[1,2][3,4,5]-6 s[1,3] s[2,3]^2 s[l,1] t8[1,2][3,4,5]-2 s[2,3]^3 s[l,1] t8[1,2][3,4,5]-2 s[1,2]^2 s[l,1]^2 t8[1,2][3,4,5]-4 s[1,2] s[1,3] s[l,1]^2 t8[1,2][3,4,5]-2 s[1,3]^2 s[l,1]^2 t8[1,2][3,4,5]-4 s[1,2] s[2,3] s[l,1]^2 t8[1,2][3,4,5]-4 s[1,3] s[2,3] s[l,1]^2 t8[1,2][3,4,5]-2 s[2,3]^2 s[l,1]^2 t8[1,2][3,4,5]-s[1,2] s[l,1]^3 t8[1,2][3,4,5]-s[1,3] s[l,1]^3 t8[1,2][3,4,5]-s[2,3] s[l,1]^3 t8[1,2][3,4,5]-2 s[1,2]^3 s[l,2] t8[1,2][3,4,5]-6 s[1,2]^2 s[1,3] s[l,2] t8[1,2][3,4,5]-6 s[1,2] s[1,3]^2 s[l,2] t8[1,2][3,4,5]-2 s[1,3]^3 s[l,2] t8[1,2][3,4,5]-6 s[1,2]^2 s[2,3] s[l,2] t8[1,2][3,4,5]-12 s[1,2] s[1,3] s[2,3] s[l,2] t8[1,2][3,4,5]-6 s[1,3]^2 s[2,3] s[l,2] t8[1,2][3,4,5]-6 s[1,2] s[2,3]^2 s[l,2] t8[1,2][3,4,5]-6 s[1,3] s[2,3]^2 s[l,2] t8[1,2][3,4,5]-2 s[2,3]^3 s[l,2] t8[1,2][3,4,5]-4 s[1,2]^2 s[l,1] s[l,2] t8[1,2][3,4,5]-8 s[1,2] s[1,3] s[l,1] s[l,2] t8[1,2][3,4,5]-4 s[1,3]^2 s[l,1] s[l,2] t8[1,2][3,4,5]-8 s[1,2] s[2,3] s[l,1] s[l,2] t8[1,2][3,4,5]-8 s[1,3] s[2,3] s[l,1] s[l,2] t8[1,2][3,4,5]-4 s[2,3]^2 s[l,1] s[l,2] t8[1,2][3,4,5]-3 s[1,2] s[l,1]^2 s[l,2] t8[1,2][3,4,5]-3 s[1,3] s[l,1]^2 s[l,2] t8[1,2][3,4,5]-3 s[2,3] s[l,1]^2 s[l,2] t8[1,2][3,4,5]-2 s[1,2]^2 s[l,2]^2 t8[1,2][3,4,5]-4 s[1,2] s[1,3] s[l,2]^2 t8[1,2][3,4,5]-2 s[1,3]^2 s[l,2]^2 t8[1,2][3,4,5]-4 s[1,2] s[2,3] s[l,2]^2 t8[1,2][3,4,5]-4 s[1,3] s[2,3] s[l,2]^2 t8[1,2][3,4,5]-2 s[2,3]^2 s[l,2]^2 t8[1,2][3,4,5]-3 s[1,2] s[l,1] s[l,2]^2 t8[1,2][3,4,5]-3 s[1,3] s[l,1] s[l,2]^2 t8[1,2][3,4,5]-3 s[2,3] s[l,1] s[l,2]^2 t8[1,2][3,4,5]-s[1,2] s[l,2]^3 t8[1,2][3,4,5]-s[1,3] s[l,2]^3 t8[1,2][3,4,5]-s[2,3] s[l,2]^3 t8[1,2][3,4,5]-2 s[1,2]^3 s[l,3] t8[1,2][3,4,5]-6 s[1,2]^2 s[1,3] s[l,3] t8[1,2][3,4,5]-6 s[1,2] s[1,3]^2 s[l,3] t8[1,2][3,4,5]-2 s[1,3]^3 s[l,3] t8[1,2][3,4,5]-6 s[1,2]^2 s[2,3] s[l,3] t8[1,2][3,4,5]-12 s[1,2] s[1,3] s[2,3] s[l,3] t8[1,2][3,4,5]-6 s[1,3]^2 s[2,3] s[l,3] t8[1,2][3,4,5]-6 s[1,2] s[2,3]^2 s[l,3] t8[1,2][3,4,5]-6 s[1,3] s[2,3]^2 s[l,3] t8[1,2][3,4,5]-2 s[2,3]^3 s[l,3] t8[1,2][3,4,5]-4 s[1,2]^2 s[l,1] s[l,3] t8[1,2][3,4,5]-8 s[1,2] s[1,3] s[l,1] s[l,3] t8[1,2][3,4,5]-4 s[1,3]^2 s[l,1] s[l,3] t8[1,2][3,4,5]-8 s[1,2] s[2,3] s[l,1] s[l,3] t8[1,2][3,4,5]-8 s[1,3] s[2,3] s[l,1] s[l,3] t8[1,2][3,4,5]-4 s[2,3]^2 s[l,1] s[l,3] t8[1,2][3,4,5]-3 s[1,2] s[l,1]^2 s[l,3] t8[1,2][3,4,5]-3 s[1,3] s[l,1]^2 s[l,3] t8[1,2][3,4,5]-3 s[2,3] s[l,1]^2 s[l,3] t8[1,2][3,4,5]-4 s[1,2]^2 s[l,2] s[l,3] t8[1,2][3,4,5]-8 s[1,2] s[1,3] s[l,2] s[l,3] t8[1,2][3,4,5]-4 s[1,3]^2 s[l,2] s[l,3] t8[1,2][3,4,5]-8 s[1,2] s[2,3] s[l,2] s[l,3] t8[1,2][3,4,5]-8 s[1,3] s[2,3] s[l,2] s[l,3] t8[1,2][3,4,5]-4 s[2,3]^2 s[l,2] s[l,3] t8[1,2][3,4,5]-6 s[1,2] s[l,1] s[l,2] s[l,3] t8[1,2][3,4,5]-6 s[1,3] s[l,1] s[l,2] s[l,3] t8[1,2][3,4,5]-6 s[2,3] s[l,1] s[l,2] s[l,3] t8[1,2][3,4,5]-3 s[1,2] s[l,2]^2 s[l,3] t8[1,2][3,4,5]-3 s[1,3] s[l,2]^2 s[l,3] t8[1,2][3,4,5]-3 s[2,3] s[l,2]^2 s[l,3] t8[1,2][3,4,5]-2 s[1,2]^2 s[l,3]^2 t8[1,2][3,4,5]-4 s[1,2] s[1,3] s[l,3]^2 t8[1,2][3,4,5]-2 s[1,3]^2 s[l,3]^2 t8[1,2][3,4,5]-4 s[1,2] s[2,3] s[l,3]^2 t8[1,2][3,4,5]-4 s[1,3] s[2,3] s[l,3]^2 t8[1,2][3,4,5]-2 s[2,3]^2 s[l,3]^2 t8[1,2][3,4,5]-3 s[1,2] s[l,1] s[l,3]^2 t8[1,2][3,4,5]-3 s[1,3] s[l,1] s[l,3]^2 t8[1,2][3,4,5]-3 s[2,3] s[l,1] s[l,3]^2 t8[1,2][3,4,5]-3 s[1,2] s[l,2] s[l,3]^2 t8[1,2][3,4,5]-3 s[1,3] s[l,2] s[l,3]^2 t8[1,2][3,4,5]-3 s[2,3] s[l,2] s[l,3]^2 t8[1,2][3,4,5]-s[1,2] s[l,3]^3 t8[1,2][3,4,5]-s[1,3] s[l,3]^3 t8[1,2][3,4,5]-s[2,3] s[l,3]^3 t8[1,2][3,4,5]-3 s[1,2]^3 s[l,4] t8[1,2][3,4,5]-9 s[1,2]^2 s[1,3] s[l,4] t8[1,2][3,4,5]-9 s[1,2] s[1,3]^2 s[l,4] t8[1,2][3,4,5]-3 s[1,3]^3 s[l,4] t8[1,2][3,4,5]-9 s[1,2]^2 s[2,3] s[l,4] t8[1,2][3,4,5]-18 s[1,2] s[1,3] s[2,3] s[l,4] t8[1,2][3,4,5]-9 s[1,3]^2 s[2,3] s[l,4] t8[1,2][3,4,5]-9 s[1,2] s[2,3]^2 s[l,4] t8[1,2][3,4,5]-9 s[1,3] s[2,3]^2 s[l,4] t8[1,2][3,4,5]-3 s[2,3]^3 s[l,4] t8[1,2][3,4,5]-4 s[1,2]^2 s[l,1] s[l,4] t8[1,2][3,4,5]-8 s[1,2] s[1,3] s[l,1] s[l,4] t8[1,2][3,4,5]-4 s[1,3]^2 s[l,1] s[l,4] t8[1,2][3,4,5]-8 s[1,2] s[2,3] s[l,1] s[l,4] t8[1,2][3,4,5]-8 s[1,3] s[2,3] s[l,1] s[l,4] t8[1,2][3,4,5]-4 s[2,3]^2 s[l,1] s[l,4] t8[1,2][3,4,5]-3 s[1,2] s[l,1]^2 s[l,4] t8[1,2][3,4,5]-3 s[1,3] s[l,1]^2 s[l,4] t8[1,2][3,4,5]-3 s[2,3] s[l,1]^2 s[l,4] t8[1,2][3,4,5]-4 s[1,2]^2 s[l,2] s[l,4] t8[1,2][3,4,5]-8 s[1,2] s[1,3] s[l,2] s[l,4] t8[1,2][3,4,5]-4 s[1,3]^2 s[l,2] s[l,4] t8[1,2][3,4,5]-8 s[1,2] s[2,3] s[l,2] s[l,4] t8[1,2][3,4,5]-8 s[1,3] s[2,3] s[l,2] s[l,4] t8[1,2][3,4,5]-4 s[2,3]^2 s[l,2] s[l,4] t8[1,2][3,4,5]-6 s[1,2] s[l,1] s[l,2] s[l,4] t8[1,2][3,4,5]-6 s[1,3] s[l,1] s[l,2] s[l,4] t8[1,2][3,4,5]-6 s[2,3] s[l,1] s[l,2] s[l,4] t8[1,2][3,4,5]-3 s[1,2] s[l,2]^2 s[l,4] t8[1,2][3,4,5]-3 s[1,3] s[l,2]^2 s[l,4] t8[1,2][3,4,5]-3 s[2,3] s[l,2]^2 s[l,4] t8[1,2][3,4,5]-4 s[1,2]^2 s[l,3] s[l,4] t8[1,2][3,4,5]-8 s[1,2] s[1,3] s[l,3] s[l,4] t8[1,2][3,4,5]-4 s[1,3]^2 s[l,3] s[l,4] t8[1,2][3,4,5]-8 s[1,2] s[2,3] s[l,3] s[l,4] t8[1,2][3,4,5]-8 s[1,3] s[2,3] s[l,3] s[l,4] t8[1,2][3,4,5]-4 s[2,3]^2 s[l,3] s[l,4] t8[1,2][3,4,5]-6 s[1,2] s[l,1] s[l,3] s[l,4] t8[1,2][3,4,5]-6 s[1,3] s[l,1] s[l,3] s[l,4] t8[1,2][3,4,5]-6 s[2,3] s[l,1] s[l,3] s[l,4] t8[1,2][3,4,5]-6 s[1,2] s[l,2] s[l,3] s[l,4] t8[1,2][3,4,5]-6 s[1,3] s[l,2] s[l,3] s[l,4] t8[1,2][3,4,5]-6 s[2,3] s[l,2] s[l,3] s[l,4] t8[1,2][3,4,5]-3 s[1,2] s[l,3]^2 s[l,4] t8[1,2][3,4,5]-3 s[1,3] s[l,3]^2 s[l,4] t8[1,2][3,4,5]-3 s[2,3] s[l,3]^2 s[l,4] t8[1,2][3,4,5]-s[1,2]^2 s[l,4]^2 t8[1,2][3,4,5]-2 s[1,2] s[1,3] s[l,4]^2 t8[1,2][3,4,5]-s[1,3]^2 s[l,4]^2 t8[1,2][3,4,5]-2 s[1,2] s[2,3] s[l,4]^2 t8[1,2][3,4,5]-2 s[1,3] s[2,3] s[l,4]^2 t8[1,2][3,4,5]-s[2,3]^2 s[l,4]^2 t8[1,2][3,4,5]-3 s[1,2] s[l,1] s[l,4]^2 t8[1,2][3,4,5]-3 s[1,3] s[l,1] s[l,4]^2 t8[1,2][3,4,5]-3 s[2,3] s[l,1] s[l,4]^2 t8[1,2][3,4,5]-3 s[1,2] s[l,2] s[l,4]^2 t8[1,2][3,4,5]-3 s[1,3] s[l,2] s[l,4]^2 t8[1,2][3,4,5]-3 s[2,3] s[l,2] s[l,4]^2 t8[1,2][3,4,5]-3 s[1,2] s[l,3] s[l,4]^2 t8[1,2][3,4,5]-3 s[1,3] s[l,3] s[l,4]^2 t8[1,2][3,4,5]-3 s[2,3] s[l,3] s[l,4]^2 t8[1,2][3,4,5]-2 s[1,2] s[l,4]^3 t8[1,2][3,4,5]-2 s[1,3] s[l,4]^3 t8[1,2][3,4,5]-2 s[2,3] s[l,4]^3 t8[1,2][3,4,5]-s[1,2]^4 t8[1,3][2,4,5]-4 s[1,2]^3 s[1,3] t8[1,3][2,4,5]-6 s[1,2]^2 s[1,3]^2 t8[1,3][2,4,5]-4 s[1,2] s[1,3]^3 t8[1,3][2,4,5]-s[1,3]^4 t8[1,3][2,4,5]-4 s[1,2]^3 s[2,3] t8[1,3][2,4,5]-12 s[1,2]^2 s[1,3] s[2,3] t8[1,3][2,4,5]-12 s[1,2] s[1,3]^2 s[2,3] t8[1,3][2,4,5]-4 s[1,3]^3 s[2,3] t8[1,3][2,4,5]-6 s[1,2]^2 s[2,3]^2 t8[1,3][2,4,5]-12 s[1,2] s[1,3] s[2,3]^2 t8[1,3][2,4,5]-6 s[1,3]^2 s[2,3]^2 t8[1,3][2,4,5]-4 s[1,2] s[2,3]^3 t8[1,3][2,4,5]-4 s[1,3] s[2,3]^3 t8[1,3][2,4,5]-s[2,3]^4 t8[1,3][2,4,5]-2 s[1,2]^3 s[l,1] t8[1,3][2,4,5]-6 s[1,2]^2 s[1,3] s[l,1] t8[1,3][2,4,5]-6 s[1,2] s[1,3]^2 s[l,1] t8[1,3][2,4,5]-2 s[1,3]^3 s[l,1] t8[1,3][2,4,5]-6 s[1,2]^2 s[2,3] s[l,1] t8[1,3][2,4,5]-12 s[1,2] s[1,3] s[2,3] s[l,1] t8[1,3][2,4,5]-6 s[1,3]^2 s[2,3] s[l,1] t8[1,3][2,4,5]-6 s[1,2] s[2,3]^2 s[l,1] t8[1,3][2,4,5]-6 s[1,3] s[2,3]^2 s[l,1] t8[1,3][2,4,5]-2 s[2,3]^3 s[l,1] t8[1,3][2,4,5]-2 s[1,2]^2 s[l,1]^2 t8[1,3][2,4,5]-4 s[1,2] s[1,3] s[l,1]^2 t8[1,3][2,4,5]-2 s[1,3]^2 s[l,1]^2 t8[1,3][2,4,5]-4 s[1,2] s[2,3] s[l,1]^2 t8[1,3][2,4,5]-4 s[1,3] s[2,3] s[l,1]^2 t8[1,3][2,4,5]-2 s[2,3]^2 s[l,1]^2 t8[1,3][2,4,5]-s[1,2] s[l,1]^3 t8[1,3][2,4,5]-s[1,3] s[l,1]^3 t8[1,3][2,4,5]-s[2,3] s[l,1]^3 t8[1,3][2,4,5]-2 s[1,2]^3 s[l,2] t8[1,3][2,4,5]-6 s[1,2]^2 s[1,3] s[l,2] t8[1,3][2,4,5]-6 s[1,2] s[1,3]^2 s[l,2] t8[1,3][2,4,5]-2 s[1,3]^3 s[l,2] t8[1,3][2,4,5]-6 s[1,2]^2 s[2,3] s[l,2] t8[1,3][2,4,5]-12 s[1,2] s[1,3] s[2,3] s[l,2] t8[1,3][2,4,5]-6 s[1,3]^2 s[2,3] s[l,2] t8[1,3][2,4,5]-6 s[1,2] s[2,3]^2 s[l,2] t8[1,3][2,4,5]-6 s[1,3] s[2,3]^2 s[l,2] t8[1,3][2,4,5]-2 s[2,3]^3 s[l,2] t8[1,3][2,4,5]-4 s[1,2]^2 s[l,1] s[l,2] t8[1,3][2,4,5]-8 s[1,2] s[1,3] s[l,1] s[l,2] t8[1,3][2,4,5]-4 s[1,3]^2 s[l,1] s[l,2] t8[1,3][2,4,5]-8 s[1,2] s[2,3] s[l,1] s[l,2] t8[1,3][2,4,5]-8 s[1,3] s[2,3] s[l,1] s[l,2] t8[1,3][2,4,5]-4 s[2,3]^2 s[l,1] s[l,2] t8[1,3][2,4,5]-3 s[1,2] s[l,1]^2 s[l,2] t8[1,3][2,4,5]-3 s[1,3] s[l,1]^2 s[l,2] t8[1,3][2,4,5]-3 s[2,3] s[l,1]^2 s[l,2] t8[1,3][2,4,5]-2 s[1,2]^2 s[l,2]^2 t8[1,3][2,4,5]-4 s[1,2] s[1,3] s[l,2]^2 t8[1,3][2,4,5]-2 s[1,3]^2 s[l,2]^2 t8[1,3][2,4,5]-4 s[1,2] s[2,3] s[l,2]^2 t8[1,3][2,4,5]-4 s[1,3] s[2,3] s[l,2]^2 t8[1,3][2,4,5]-2 s[2,3]^2 s[l,2]^2 t8[1,3][2,4,5]-3 s[1,2] s[l,1] s[l,2]^2 t8[1,3][2,4,5]-3 s[1,3] s[l,1] s[l,2]^2 t8[1,3][2,4,5]-3 s[2,3] s[l,1] s[l,2]^2 t8[1,3][2,4,5]-s[1,2] s[l,2]^3 t8[1,3][2,4,5]-s[1,3] s[l,2]^3 t8[1,3][2,4,5]-s[2,3] s[l,2]^3 t8[1,3][2,4,5]-2 s[1,2]^3 s[l,3] t8[1,3][2,4,5]-6 s[1,2]^2 s[1,3] s[l,3] t8[1,3][2,4,5]-6 s[1,2] s[1,3]^2 s[l,3] t8[1,3][2,4,5]-2 s[1,3]^3 s[l,3] t8[1,3][2,4,5]-6 s[1,2]^2 s[2,3] s[l,3] t8[1,3][2,4,5]-12 s[1,2] s[1,3] s[2,3] s[l,3] t8[1,3][2,4,5]-6 s[1,3]^2 s[2,3] s[l,3] t8[1,3][2,4,5]-6 s[1,2] s[2,3]^2 s[l,3] t8[1,3][2,4,5]-6 s[1,3] s[2,3]^2 s[l,3] t8[1,3][2,4,5]-2 s[2,3]^3 s[l,3] t8[1,3][2,4,5]-4 s[1,2]^2 s[l,1] s[l,3] t8[1,3][2,4,5]-8 s[1,2] s[1,3] s[l,1] s[l,3] t8[1,3][2,4,5]-4 s[1,3]^2 s[l,1] s[l,3] t8[1,3][2,4,5]-8 s[1,2] s[2,3] s[l,1] s[l,3] t8[1,3][2,4,5]-8 s[1,3] s[2,3] s[l,1] s[l,3] t8[1,3][2,4,5]-4 s[2,3]^2 s[l,1] s[l,3] t8[1,3][2,4,5]-3 s[1,2] s[l,1]^2 s[l,3] t8[1,3][2,4,5]-3 s[1,3] s[l,1]^2 s[l,3] t8[1,3][2,4,5]-3 s[2,3] s[l,1]^2 s[l,3] t8[1,3][2,4,5]-4 s[1,2]^2 s[l,2] s[l,3] t8[1,3][2,4,5]-8 s[1,2] s[1,3] s[l,2] s[l,3] t8[1,3][2,4,5]-4 s[1,3]^2 s[l,2] s[l,3] t8[1,3][2,4,5]-8 s[1,2] s[2,3] s[l,2] s[l,3] t8[1,3][2,4,5]-8 s[1,3] s[2,3] s[l,2] s[l,3] t8[1,3][2,4,5]-4 s[2,3]^2 s[l,2] s[l,3] t8[1,3][2,4,5]-6 s[1,2] s[l,1] s[l,2] s[l,3] t8[1,3][2,4,5]-6 s[1,3] s[l,1] s[l,2] s[l,3] t8[1,3][2,4,5]-6 s[2,3] s[l,1] s[l,2] s[l,3] t8[1,3][2,4,5]-3 s[1,2] s[l,2]^2 s[l,3] t8[1,3][2,4,5]-3 s[1,3] s[l,2]^2 s[l,3] t8[1,3][2,4,5]-3 s[2,3] s[l,2]^2 s[l,3] t8[1,3][2,4,5]-2 s[1,2]^2 s[l,3]^2 t8[1,3][2,4,5]-4 s[1,2] s[1,3] s[l,3]^2 t8[1,3][2,4,5]-2 s[1,3]^2 s[l,3]^2 t8[1,3][2,4,5]-4 s[1,2] s[2,3] s[l,3]^2 t8[1,3][2,4,5]-4 s[1,3] s[2,3] s[l,3]^2 t8[1,3][2,4,5]-2 s[2,3]^2 s[l,3]^2 t8[1,3][2,4,5]-3 s[1,2] s[l,1] s[l,3]^2 t8[1,3][2,4,5]-3 s[1,3] s[l,1] s[l,3]^2 t8[1,3][2,4,5]-3 s[2,3] s[l,1] s[l,3]^2 t8[1,3][2,4,5]-3 s[1,2] s[l,2] s[l,3]^2 t8[1,3][2,4,5]-3 s[1,3] s[l,2] s[l,3]^2 t8[1,3][2,4,5]-3 s[2,3] s[l,2] s[l,3]^2 t8[1,3][2,4,5]-s[1,2] s[l,3]^3 t8[1,3][2,4,5]-s[1,3] s[l,3]^3 t8[1,3][2,4,5]-s[2,3] s[l,3]^3 t8[1,3][2,4,5]-3 s[1,2]^3 s[l,4] t8[1,3][2,4,5]-9 s[1,2]^2 s[1,3] s[l,4] t8[1,3][2,4,5]-9 s[1,2] s[1,3]^2 s[l,4] t8[1,3][2,4,5]-3 s[1,3]^3 s[l,4] t8[1,3][2,4,5]-9 s[1,2]^2 s[2,3] s[l,4] t8[1,3][2,4,5]-18 s[1,2] s[1,3] s[2,3] s[l,4] t8[1,3][2,4,5]-9 s[1,3]^2 s[2,3] s[l,4] t8[1,3][2,4,5]-9 s[1,2] s[2,3]^2 s[l,4] t8[1,3][2,4,5]-9 s[1,3] s[2,3]^2 s[l,4] t8[1,3][2,4,5]-3 s[2,3]^3 s[l,4] t8[1,3][2,4,5]-4 s[1,2]^2 s[l,1] s[l,4] t8[1,3][2,4,5]-8 s[1,2] s[1,3] s[l,1] s[l,4] t8[1,3][2,4,5]-4 s[1,3]^2 s[l,1] s[l,4] t8[1,3][2,4,5]-8 s[1,2] s[2,3] s[l,1] s[l,4] t8[1,3][2,4,5]-8 s[1,3] s[2,3] s[l,1] s[l,4] t8[1,3][2,4,5]-4 s[2,3]^2 s[l,1] s[l,4] t8[1,3][2,4,5]-3 s[1,2] s[l,1]^2 s[l,4] t8[1,3][2,4,5]-3 s[1,3] s[l,1]^2 s[l,4] t8[1,3][2,4,5]-3 s[2,3] s[l,1]^2 s[l,4] t8[1,3][2,4,5]-4 s[1,2]^2 s[l,2] s[l,4] t8[1,3][2,4,5]-8 s[1,2] s[1,3] s[l,2] s[l,4] t8[1,3][2,4,5]-4 s[1,3]^2 s[l,2] s[l,4] t8[1,3][2,4,5]-8 s[1,2] s[2,3] s[l,2] s[l,4] t8[1,3][2,4,5]-8 s[1,3] s[2,3] s[l,2] s[l,4] t8[1,3][2,4,5]-4 s[2,3]^2 s[l,2] s[l,4] t8[1,3][2,4,5]-6 s[1,2] s[l,1] s[l,2] s[l,4] t8[1,3][2,4,5]-6 s[1,3] s[l,1] s[l,2] s[l,4] t8[1,3][2,4,5]-6 s[2,3] s[l,1] s[l,2] s[l,4] t8[1,3][2,4,5]-3 s[1,2] s[l,2]^2 s[l,4] t8[1,3][2,4,5]-3 s[1,3] s[l,2]^2 s[l,4] t8[1,3][2,4,5]-3 s[2,3] s[l,2]^2 s[l,4] t8[1,3][2,4,5]-4 s[1,2]^2 s[l,3] s[l,4] t8[1,3][2,4,5]-8 s[1,2] s[1,3] s[l,3] s[l,4] t8[1,3][2,4,5]-4 s[1,3]^2 s[l,3] s[l,4] t8[1,3][2,4,5]-8 s[1,2] s[2,3] s[l,3] s[l,4] t8[1,3][2,4,5]-8 s[1,3] s[2,3] s[l,3] s[l,4] t8[1,3][2,4,5]-4 s[2,3]^2 s[l,3] s[l,4] t8[1,3][2,4,5]-6 s[1,2] s[l,1] s[l,3] s[l,4] t8[1,3][2,4,5]-6 s[1,3] s[l,1] s[l,3] s[l,4] t8[1,3][2,4,5]-6 s[2,3] s[l,1] s[l,3] s[l,4] t8[1,3][2,4,5]-6 s[1,2] s[l,2] s[l,3] s[l,4] t8[1,3][2,4,5]-6 s[1,3] s[l,2] s[l,3] s[l,4] t8[1,3][2,4,5]-6 s[2,3] s[l,2] s[l,3] s[l,4] t8[1,3][2,4,5]-3 s[1,2] s[l,3]^2 s[l,4] t8[1,3][2,4,5]-3 s[1,3] s[l,3]^2 s[l,4] t8[1,3][2,4,5]-3 s[2,3] s[l,3]^2 s[l,4] t8[1,3][2,4,5]-s[1,2]^2 s[l,4]^2 t8[1,3][2,4,5]-2 s[1,2] s[1,3] s[l,4]^2 t8[1,3][2,4,5]-s[1,3]^2 s[l,4]^2 t8[1,3][2,4,5]-2 s[1,2] s[2,3] s[l,4]^2 t8[1,3][2,4,5]-2 s[1,3] s[2,3] s[l,4]^2 t8[1,3][2,4,5]-s[2,3]^2 s[l,4]^2 t8[1,3][2,4,5]-3 s[1,2] s[l,1] s[l,4]^2 t8[1,3][2,4,5]-3 s[1,3] s[l,1] s[l,4]^2 t8[1,3][2,4,5]-3 s[2,3] s[l,1] s[l,4]^2 t8[1,3][2,4,5]-3 s[1,2] s[l,2] s[l,4]^2 t8[1,3][2,4,5]-3 s[1,3] s[l,2] s[l,4]^2 t8[1,3][2,4,5]-3 s[2,3] s[l,2] s[l,4]^2 t8[1,3][2,4,5]-3 s[1,2] s[l,3] s[l,4]^2 t8[1,3][2,4,5]-3 s[1,3] s[l,3] s[l,4]^2 t8[1,3][2,4,5]-3 s[2,3] s[l,3] s[l,4]^2 t8[1,3][2,4,5]-2 s[1,2] s[l,4]^3 t8[1,3][2,4,5]-2 s[1,3] s[l,4]^3 t8[1,3][2,4,5]-2 s[2,3] s[l,4]^3 t8[1,3][2,4,5]-s[1,2]^4 t8[1,4][2,3,5]-4 s[1,2]^3 s[1,3] t8[1,4][2,3,5]-6 s[1,2]^2 s[1,3]^2 t8[1,4][2,3,5]-4 s[1,2] s[1,3]^3 t8[1,4][2,3,5]-s[1,3]^4 t8[1,4][2,3,5]-4 s[1,2]^3 s[2,3] t8[1,4][2,3,5]-12 s[1,2]^2 s[1,3] s[2,3] t8[1,4][2,3,5]-12 s[1,2] s[1,3]^2 s[2,3] t8[1,4][2,3,5]-4 s[1,3]^3 s[2,3] t8[1,4][2,3,5]-6 s[1,2]^2 s[2,3]^2 t8[1,4][2,3,5]-12 s[1,2] s[1,3] s[2,3]^2 t8[1,4][2,3,5]-6 s[1,3]^2 s[2,3]^2 t8[1,4][2,3,5]-4 s[1,2] s[2,3]^3 t8[1,4][2,3,5]-4 s[1,3] s[2,3]^3 t8[1,4][2,3,5]-s[2,3]^4 t8[1,4][2,3,5]-2 s[1,2]^3 s[l,1] t8[1,4][2,3,5]-6 s[1,2]^2 s[1,3] s[l,1] t8[1,4][2,3,5]-6 s[1,2] s[1,3]^2 s[l,1] t8[1,4][2,3,5]-2 s[1,3]^3 s[l,1] t8[1,4][2,3,5]-6 s[1,2]^2 s[2,3] s[l,1] t8[1,4][2,3,5]-12 s[1,2] s[1,3] s[2,3] s[l,1] t8[1,4][2,3,5]-6 s[1,3]^2 s[2,3] s[l,1] t8[1,4][2,3,5]-6 s[1,2] s[2,3]^2 s[l,1] t8[1,4][2,3,5]-6 s[1,3] s[2,3]^2 s[l,1] t8[1,4][2,3,5]-2 s[2,3]^3 s[l,1] t8[1,4][2,3,5]-2 s[1,2]^2 s[l,1]^2 t8[1,4][2,3,5]-4 s[1,2] s[1,3] s[l,1]^2 t8[1,4][2,3,5]-2 s[1,3]^2 s[l,1]^2 t8[1,4][2,3,5]-4 s[1,2] s[2,3] s[l,1]^2 t8[1,4][2,3,5]-4 s[1,3] s[2,3] s[l,1]^2 t8[1,4][2,3,5]-2 s[2,3]^2 s[l,1]^2 t8[1,4][2,3,5]-s[1,2] s[l,1]^3 t8[1,4][2,3,5]-s[1,3] s[l,1]^3 t8[1,4][2,3,5]-s[2,3] s[l,1]^3 t8[1,4][2,3,5]-2 s[1,2]^3 s[l,2] t8[1,4][2,3,5]-6 s[1,2]^2 s[1,3] s[l,2] t8[1,4][2,3,5]-6 s[1,2] s[1,3]^2 s[l,2] t8[1,4][2,3,5]-2 s[1,3]^3 s[l,2] t8[1,4][2,3,5]-6 s[1,2]^2 s[2,3] s[l,2] t8[1,4][2,3,5]-12 s[1,2] s[1,3] s[2,3] s[l,2] t8[1,4][2,3,5]-6 s[1,3]^2 s[2,3] s[l,2] t8[1,4][2,3,5]-6 s[1,2] s[2,3]^2 s[l,2] t8[1,4][2,3,5]-6 s[1,3] s[2,3]^2 s[l,2] t8[1,4][2,3,5]-2 s[2,3]^3 s[l,2] t8[1,4][2,3,5]-4 s[1,2]^2 s[l,1] s[l,2] t8[1,4][2,3,5]-8 s[1,2] s[1,3] s[l,1] s[l,2] t8[1,4][2,3,5]-4 s[1,3]^2 s[l,1] s[l,2] t8[1,4][2,3,5]-8 s[1,2] s[2,3] s[l,1] s[l,2] t8[1,4][2,3,5]-8 s[1,3] s[2,3] s[l,1] s[l,2] t8[1,4][2,3,5]-4 s[2,3]^2 s[l,1] s[l,2] t8[1,4][2,3,5]-3 s[1,2] s[l,1]^2 s[l,2] t8[1,4][2,3,5]-3 s[1,3] s[l,1]^2 s[l,2] t8[1,4][2,3,5]-3 s[2,3] s[l,1]^2 s[l,2] t8[1,4][2,3,5]-2 s[1,2]^2 s[l,2]^2 t8[1,4][2,3,5]-4 s[1,2] s[1,3] s[l,2]^2 t8[1,4][2,3,5]-2 s[1,3]^2 s[l,2]^2 t8[1,4][2,3,5]-4 s[1,2] s[2,3] s[l,2]^2 t8[1,4][2,3,5]-4 s[1,3] s[2,3] s[l,2]^2 t8[1,4][2,3,5]-2 s[2,3]^2 s[l,2]^2 t8[1,4][2,3,5]-3 s[1,2] s[l,1] s[l,2]^2 t8[1,4][2,3,5]-3 s[1,3] s[l,1] s[l,2]^2 t8[1,4][2,3,5]-3 s[2,3] s[l,1] s[l,2]^2 t8[1,4][2,3,5]-s[1,2] s[l,2]^3 t8[1,4][2,3,5]-s[1,3] s[l,2]^3 t8[1,4][2,3,5]-s[2,3] s[l,2]^3 t8[1,4][2,3,5]-2 s[1,2]^3 s[l,3] t8[1,4][2,3,5]-6 s[1,2]^2 s[1,3] s[l,3] t8[1,4][2,3,5]-6 s[1,2] s[1,3]^2 s[l,3] t8[1,4][2,3,5]-2 s[1,3]^3 s[l,3] t8[1,4][2,3,5]-6 s[1,2]^2 s[2,3] s[l,3] t8[1,4][2,3,5]-12 s[1,2] s[1,3] s[2,3] s[l,3] t8[1,4][2,3,5]-6 s[1,3]^2 s[2,3] s[l,3] t8[1,4][2,3,5]-6 s[1,2] s[2,3]^2 s[l,3] t8[1,4][2,3,5]-6 s[1,3] s[2,3]^2 s[l,3] t8[1,4][2,3,5]-2 s[2,3]^3 s[l,3] t8[1,4][2,3,5]-4 s[1,2]^2 s[l,1] s[l,3] t8[1,4][2,3,5]-8 s[1,2] s[1,3] s[l,1] s[l,3] t8[1,4][2,3,5]-4 s[1,3]^2 s[l,1] s[l,3] t8[1,4][2,3,5]-8 s[1,2] s[2,3] s[l,1] s[l,3] t8[1,4][2,3,5]-8 s[1,3] s[2,3] s[l,1] s[l,3] t8[1,4][2,3,5]-4 s[2,3]^2 s[l,1] s[l,3] t8[1,4][2,3,5]-3 s[1,2] s[l,1]^2 s[l,3] t8[1,4][2,3,5]-3 s[1,3] s[l,1]^2 s[l,3] t8[1,4][2,3,5]-3 s[2,3] s[l,1]^2 s[l,3] t8[1,4][2,3,5]-4 s[1,2]^2 s[l,2] s[l,3] t8[1,4][2,3,5]-8 s[1,2] s[1,3] s[l,2] s[l,3] t8[1,4][2,3,5]-4 s[1,3]^2 s[l,2] s[l,3] t8[1,4][2,3,5]-8 s[1,2] s[2,3] s[l,2] s[l,3] t8[1,4][2,3,5]-8 s[1,3] s[2,3] s[l,2] s[l,3] t8[1,4][2,3,5]-4 s[2,3]^2 s[l,2] s[l,3] t8[1,4][2,3,5]-6 s[1,2] s[l,1] s[l,2] s[l,3] t8[1,4][2,3,5]-6 s[1,3] s[l,1] s[l,2] s[l,3] t8[1,4][2,3,5]-6 s[2,3] s[l,1] s[l,2] s[l,3] t8[1,4][2,3,5]-3 s[1,2] s[l,2]^2 s[l,3] t8[1,4][2,3,5]-3 s[1,3] s[l,2]^2 s[l,3] t8[1,4][2,3,5]-3 s[2,3] s[l,2]^2 s[l,3] t8[1,4][2,3,5]-2 s[1,2]^2 s[l,3]^2 t8[1,4][2,3,5]-4 s[1,2] s[1,3] s[l,3]^2 t8[1,4][2,3,5]-2 s[1,3]^2 s[l,3]^2 t8[1,4][2,3,5]-4 s[1,2] s[2,3] s[l,3]^2 t8[1,4][2,3,5]-4 s[1,3] s[2,3] s[l,3]^2 t8[1,4][2,3,5]-2 s[2,3]^2 s[l,3]^2 t8[1,4][2,3,5]-3 s[1,2] s[l,1] s[l,3]^2 t8[1,4][2,3,5]-3 s[1,3] s[l,1] s[l,3]^2 t8[1,4][2,3,5]-3 s[2,3] s[l,1] s[l,3]^2 t8[1,4][2,3,5]-3 s[1,2] s[l,2] s[l,3]^2 t8[1,4][2,3,5]-3 s[1,3] s[l,2] s[l,3]^2 t8[1,4][2,3,5]-3 s[2,3] s[l,2] s[l,3]^2 t8[1,4][2,3,5]-s[1,2] s[l,3]^3 t8[1,4][2,3,5]-s[1,3] s[l,3]^3 t8[1,4][2,3,5]-s[2,3] s[l,3]^3 t8[1,4][2,3,5]-3 s[1,2]^3 s[l,4] t8[1,4][2,3,5]-9 s[1,2]^2 s[1,3] s[l,4] t8[1,4][2,3,5]-9 s[1,2] s[1,3]^2 s[l,4] t8[1,4][2,3,5]-3 s[1,3]^3 s[l,4] t8[1,4][2,3,5]-9 s[1,2]^2 s[2,3] s[l,4] t8[1,4][2,3,5]-18 s[1,2] s[1,3] s[2,3] s[l,4] t8[1,4][2,3,5]-9 s[1,3]^2 s[2,3] s[l,4] t8[1,4][2,3,5]-9 s[1,2] s[2,3]^2 s[l,4] t8[1,4][2,3,5]-9 s[1,3] s[2,3]^2 s[l,4] t8[1,4][2,3,5]-3 s[2,3]^3 s[l,4] t8[1,4][2,3,5]-4 s[1,2]^2 s[l,1] s[l,4] t8[1,4][2,3,5]-8 s[1,2] s[1,3] s[l,1] s[l,4] t8[1,4][2,3,5]-4 s[1,3]^2 s[l,1] s[l,4] t8[1,4][2,3,5]-8 s[1,2] s[2,3] s[l,1] s[l,4] t8[1,4][2,3,5]-8 s[1,3] s[2,3] s[l,1] s[l,4] t8[1,4][2,3,5]-4 s[2,3]^2 s[l,1] s[l,4] t8[1,4][2,3,5]-3 s[1,2] s[l,1]^2 s[l,4] t8[1,4][2,3,5]-3 s[1,3] s[l,1]^2 s[l,4] t8[1,4][2,3,5]-3 s[2,3] s[l,1]^2 s[l,4] t8[1,4][2,3,5]-4 s[1,2]^2 s[l,2] s[l,4] t8[1,4][2,3,5]-8 s[1,2] s[1,3] s[l,2] s[l,4] t8[1,4][2,3,5]-4 s[1,3]^2 s[l,2] s[l,4] t8[1,4][2,3,5]-8 s[1,2] s[2,3] s[l,2] s[l,4] t8[1,4][2,3,5]-8 s[1,3] s[2,3] s[l,2] s[l,4] t8[1,4][2,3,5]-4 s[2,3]^2 s[l,2] s[l,4] t8[1,4][2,3,5]-6 s[1,2] s[l,1] s[l,2] s[l,4] t8[1,4][2,3,5]-6 s[1,3] s[l,1] s[l,2] s[l,4] t8[1,4][2,3,5]-6 s[2,3] s[l,1] s[l,2] s[l,4] t8[1,4][2,3,5]-3 s[1,2] s[l,2]^2 s[l,4] t8[1,4][2,3,5]-3 s[1,3] s[l,2]^2 s[l,4] t8[1,4][2,3,5]-3 s[2,3] s[l,2]^2 s[l,4] t8[1,4][2,3,5]-4 s[1,2]^2 s[l,3] s[l,4] t8[1,4][2,3,5]-8 s[1,2] s[1,3] s[l,3] s[l,4] t8[1,4][2,3,5]-4 s[1,3]^2 s[l,3] s[l,4] t8[1,4][2,3,5]-8 s[1,2] s[2,3] s[l,3] s[l,4] t8[1,4][2,3,5]-8 s[1,3] s[2,3] s[l,3] s[l,4] t8[1,4][2,3,5]-4 s[2,3]^2 s[l,3] s[l,4] t8[1,4][2,3,5]-6 s[1,2] s[l,1] s[l,3] s[l,4] t8[1,4][2,3,5]-6 s[1,3] s[l,1] s[l,3] s[l,4] t8[1,4][2,3,5]-6 s[2,3] s[l,1] s[l,3] s[l,4] t8[1,4][2,3,5]-6 s[1,2] s[l,2] s[l,3] s[l,4] t8[1,4][2,3,5]-6 s[1,3] s[l,2] s[l,3] s[l,4] t8[1,4][2,3,5]-6 s[2,3] s[l,2] s[l,3] s[l,4] t8[1,4][2,3,5]-3 s[1,2] s[l,3]^2 s[l,4] t8[1,4][2,3,5]-3 s[1,3] s[l,3]^2 s[l,4] t8[1,4][2,3,5]-3 s[2,3] s[l,3]^2 s[l,4] t8[1,4][2,3,5]-s[1,2]^2 s[l,4]^2 t8[1,4][2,3,5]-2 s[1,2] s[1,3] s[l,4]^2 t8[1,4][2,3,5]-s[1,3]^2 s[l,4]^2 t8[1,4][2,3,5]-2 s[1,2] s[2,3] s[l,4]^2 t8[1,4][2,3,5]-2 s[1,3] s[2,3] s[l,4]^2 t8[1,4][2,3,5]-s[2,3]^2 s[l,4]^2 t8[1,4][2,3,5]-3 s[1,2] s[l,1] s[l,4]^2 t8[1,4][2,3,5]-3 s[1,3] s[l,1] s[l,4]^2 t8[1,4][2,3,5]-3 s[2,3] s[l,1] s[l,4]^2 t8[1,4][2,3,5]-3 s[1,2] s[l,2] s[l,4]^2 t8[1,4][2,3,5]-3 s[1,3] s[l,2] s[l,4]^2 t8[1,4][2,3,5]-3 s[2,3] s[l,2] s[l,4]^2 t8[1,4][2,3,5]-3 s[1,2] s[l,3] s[l,4]^2 t8[1,4][2,3,5]-3 s[1,3] s[l,3] s[l,4]^2 t8[1,4][2,3,5]-3 s[2,3] s[l,3] s[l,4]^2 t8[1,4][2,3,5]-2 s[1,2] s[l,4]^3 t8[1,4][2,3,5]-2 s[1,3] s[l,4]^3 t8[1,4][2,3,5]-2 s[2,3] s[l,4]^3 t8[1,4][2,3,5]-s[1,2]^4 t8[1,5][2,3,4]-4 s[1,2]^3 s[1,3] t8[1,5][2,3,4]-6 s[1,2]^2 s[1,3]^2 t8[1,5][2,3,4]-4 s[1,2] s[1,3]^3 t8[1,5][2,3,4]-s[1,3]^4 t8[1,5][2,3,4]-4 s[1,2]^3 s[2,3] t8[1,5][2,3,4]-12 s[1,2]^2 s[1,3] s[2,3] t8[1,5][2,3,4]-12 s[1,2] s[1,3]^2 s[2,3] t8[1,5][2,3,4]-4 s[1,3]^3 s[2,3] t8[1,5][2,3,4]-6 s[1,2]^2 s[2,3]^2 t8[1,5][2,3,4]-12 s[1,2] s[1,3] s[2,3]^2 t8[1,5][2,3,4]-6 s[1,3]^2 s[2,3]^2 t8[1,5][2,3,4]-4 s[1,2] s[2,3]^3 t8[1,5][2,3,4]-4 s[1,3] s[2,3]^3 t8[1,5][2,3,4]-s[2,3]^4 t8[1,5][2,3,4]-2 s[1,2]^3 s[l,1] t8[1,5][2,3,4]-6 s[1,2]^2 s[1,3] s[l,1] t8[1,5][2,3,4]-6 s[1,2] s[1,3]^2 s[l,1] t8[1,5][2,3,4]-2 s[1,3]^3 s[l,1] t8[1,5][2,3,4]-6 s[1,2]^2 s[2,3] s[l,1] t8[1,5][2,3,4]-12 s[1,2] s[1,3] s[2,3] s[l,1] t8[1,5][2,3,4]-6 s[1,3]^2 s[2,3] s[l,1] t8[1,5][2,3,4]-6 s[1,2] s[2,3]^2 s[l,1] t8[1,5][2,3,4]-6 s[1,3] s[2,3]^2 s[l,1] t8[1,5][2,3,4]-2 s[2,3]^3 s[l,1] t8[1,5][2,3,4]-2 s[1,2]^2 s[l,1]^2 t8[1,5][2,3,4]-4 s[1,2] s[1,3] s[l,1]^2 t8[1,5][2,3,4]-2 s[1,3]^2 s[l,1]^2 t8[1,5][2,3,4]-4 s[1,2] s[2,3] s[l,1]^2 t8[1,5][2,3,4]-4 s[1,3] s[2,3] s[l,1]^2 t8[1,5][2,3,4]-2 s[2,3]^2 s[l,1]^2 t8[1,5][2,3,4]-s[1,2] s[l,1]^3 t8[1,5][2,3,4]-s[1,3] s[l,1]^3 t8[1,5][2,3,4]-s[2,3] s[l,1]^3 t8[1,5][2,3,4]-2 s[1,2]^3 s[l,2] t8[1,5][2,3,4]-6 s[1,2]^2 s[1,3] s[l,2] t8[1,5][2,3,4]-6 s[1,2] s[1,3]^2 s[l,2] t8[1,5][2,3,4]-2 s[1,3]^3 s[l,2] t8[1,5][2,3,4]-6 s[1,2]^2 s[2,3] s[l,2] t8[1,5][2,3,4]-12 s[1,2] s[1,3] s[2,3] s[l,2] t8[1,5][2,3,4]-6 s[1,3]^2 s[2,3] s[l,2] t8[1,5][2,3,4]-6 s[1,2] s[2,3]^2 s[l,2] t8[1,5][2,3,4]-6 s[1,3] s[2,3]^2 s[l,2] t8[1,5][2,3,4]-2 s[2,3]^3 s[l,2] t8[1,5][2,3,4]-4 s[1,2]^2 s[l,1] s[l,2] t8[1,5][2,3,4]-8 s[1,2] s[1,3] s[l,1] s[l,2] t8[1,5][2,3,4]-4 s[1,3]^2 s[l,1] s[l,2] t8[1,5][2,3,4]-8 s[1,2] s[2,3] s[l,1] s[l,2] t8[1,5][2,3,4]-8 s[1,3] s[2,3] s[l,1] s[l,2] t8[1,5][2,3,4]-4 s[2,3]^2 s[l,1] s[l,2] t8[1,5][2,3,4]-3 s[1,2] s[l,1]^2 s[l,2] t8[1,5][2,3,4]-3 s[1,3] s[l,1]^2 s[l,2] t8[1,5][2,3,4]-3 s[2,3] s[l,1]^2 s[l,2] t8[1,5][2,3,4]-2 s[1,2]^2 s[l,2]^2 t8[1,5][2,3,4]-4 s[1,2] s[1,3] s[l,2]^2 t8[1,5][2,3,4]-2 s[1,3]^2 s[l,2]^2 t8[1,5][2,3,4]-4 s[1,2] s[2,3] s[l,2]^2 t8[1,5][2,3,4]-4 s[1,3] s[2,3] s[l,2]^2 t8[1,5][2,3,4]-2 s[2,3]^2 s[l,2]^2 t8[1,5][2,3,4]-3 s[1,2] s[l,1] s[l,2]^2 t8[1,5][2,3,4]-3 s[1,3] s[l,1] s[l,2]^2 t8[1,5][2,3,4]-3 s[2,3] s[l,1] s[l,2]^2 t8[1,5][2,3,4]-s[1,2] s[l,2]^3 t8[1,5][2,3,4]-s[1,3] s[l,2]^3 t8[1,5][2,3,4]-s[2,3] s[l,2]^3 t8[1,5][2,3,4]-2 s[1,2]^3 s[l,3] t8[1,5][2,3,4]-6 s[1,2]^2 s[1,3] s[l,3] t8[1,5][2,3,4]-6 s[1,2] s[1,3]^2 s[l,3] t8[1,5][2,3,4]-2 s[1,3]^3 s[l,3] t8[1,5][2,3,4]-6 s[1,2]^2 s[2,3] s[l,3] t8[1,5][2,3,4]-12 s[1,2] s[1,3] s[2,3] s[l,3] t8[1,5][2,3,4]-6 s[1,3]^2 s[2,3] s[l,3] t8[1,5][2,3,4]-6 s[1,2] s[2,3]^2 s[l,3] t8[1,5][2,3,4]-6 s[1,3] s[2,3]^2 s[l,3] t8[1,5][2,3,4]-2 s[2,3]^3 s[l,3] t8[1,5][2,3,4]-4 s[1,2]^2 s[l,1] s[l,3] t8[1,5][2,3,4]-8 s[1,2] s[1,3] s[l,1] s[l,3] t8[1,5][2,3,4]-4 s[1,3]^2 s[l,1] s[l,3] t8[1,5][2,3,4]-8 s[1,2] s[2,3] s[l,1] s[l,3] t8[1,5][2,3,4]-8 s[1,3] s[2,3] s[l,1] s[l,3] t8[1,5][2,3,4]-4 s[2,3]^2 s[l,1] s[l,3] t8[1,5][2,3,4]-3 s[1,2] s[l,1]^2 s[l,3] t8[1,5][2,3,4]-3 s[1,3] s[l,1]^2 s[l,3] t8[1,5][2,3,4]-3 s[2,3] s[l,1]^2 s[l,3] t8[1,5][2,3,4]-4 s[1,2]^2 s[l,2] s[l,3] t8[1,5][2,3,4]-8 s[1,2] s[1,3] s[l,2] s[l,3] t8[1,5][2,3,4]-4 s[1,3]^2 s[l,2] s[l,3] t8[1,5][2,3,4]-8 s[1,2] s[2,3] s[l,2] s[l,3] t8[1,5][2,3,4]-8 s[1,3] s[2,3] s[l,2] s[l,3] t8[1,5][2,3,4]-4 s[2,3]^2 s[l,2] s[l,3] t8[1,5][2,3,4]-6 s[1,2] s[l,1] s[l,2] s[l,3] t8[1,5][2,3,4]-6 s[1,3] s[l,1] s[l,2] s[l,3] t8[1,5][2,3,4]-6 s[2,3] s[l,1] s[l,2] s[l,3] t8[1,5][2,3,4]-3 s[1,2] s[l,2]^2 s[l,3] t8[1,5][2,3,4]-3 s[1,3] s[l,2]^2 s[l,3] t8[1,5][2,3,4]-3 s[2,3] s[l,2]^2 s[l,3] t8[1,5][2,3,4]-2 s[1,2]^2 s[l,3]^2 t8[1,5][2,3,4]-4 s[1,2] s[1,3] s[l,3]^2 t8[1,5][2,3,4]-2 s[1,3]^2 s[l,3]^2 t8[1,5][2,3,4]-4 s[1,2] s[2,3] s[l,3]^2 t8[1,5][2,3,4]-4 s[1,3] s[2,3] s[l,3]^2 t8[1,5][2,3,4]-2 s[2,3]^2 s[l,3]^2 t8[1,5][2,3,4]-3 s[1,2] s[l,1] s[l,3]^2 t8[1,5][2,3,4]-3 s[1,3] s[l,1] s[l,3]^2 t8[1,5][2,3,4]-3 s[2,3] s[l,1] s[l,3]^2 t8[1,5][2,3,4]-3 s[1,2] s[l,2] s[l,3]^2 t8[1,5][2,3,4]-3 s[1,3] s[l,2] s[l,3]^2 t8[1,5][2,3,4]-3 s[2,3] s[l,2] s[l,3]^2 t8[1,5][2,3,4]-s[1,2] s[l,3]^3 t8[1,5][2,3,4]-s[1,3] s[l,3]^3 t8[1,5][2,3,4]-s[2,3] s[l,3]^3 t8[1,5][2,3,4]-3 s[1,2]^3 s[l,4] t8[1,5][2,3,4]-9 s[1,2]^2 s[1,3] s[l,4] t8[1,5][2,3,4]-9 s[1,2] s[1,3]^2 s[l,4] t8[1,5][2,3,4]-3 s[1,3]^3 s[l,4] t8[1,5][2,3,4]-9 s[1,2]^2 s[2,3] s[l,4] t8[1,5][2,3,4]-18 s[1,2] s[1,3] s[2,3] s[l,4] t8[1,5][2,3,4]-9 s[1,3]^2 s[2,3] s[l,4] t8[1,5][2,3,4]-9 s[1,2] s[2,3]^2 s[l,4] t8[1,5][2,3,4]-9 s[1,3] s[2,3]^2 s[l,4] t8[1,5][2,3,4]-3 s[2,3]^3 s[l,4] t8[1,5][2,3,4]-4 s[1,2]^2 s[l,1] s[l,4] t8[1,5][2,3,4]-8 s[1,2] s[1,3] s[l,1] s[l,4] t8[1,5][2,3,4]-4 s[1,3]^2 s[l,1] s[l,4] t8[1,5][2,3,4]-8 s[1,2] s[2,3] s[l,1] s[l,4] t8[1,5][2,3,4]-8 s[1,3] s[2,3] s[l,1] s[l,4] t8[1,5][2,3,4]-4 s[2,3]^2 s[l,1] s[l,4] t8[1,5][2,3,4]-3 s[1,2] s[l,1]^2 s[l,4] t8[1,5][2,3,4]-3 s[1,3] s[l,1]^2 s[l,4] t8[1,5][2,3,4]-3 s[2,3] s[l,1]^2 s[l,4] t8[1,5][2,3,4]-4 s[1,2]^2 s[l,2] s[l,4] t8[1,5][2,3,4]-8 s[1,2] s[1,3] s[l,2] s[l,4] t8[1,5][2,3,4]-4 s[1,3]^2 s[l,2] s[l,4] t8[1,5][2,3,4]-8 s[1,2] s[2,3] s[l,2] s[l,4] t8[1,5][2,3,4]-8 s[1,3] s[2,3] s[l,2] s[l,4] t8[1,5][2,3,4]-4 s[2,3]^2 s[l,2] s[l,4] t8[1,5][2,3,4]-6 s[1,2] s[l,1] s[l,2] s[l,4] t8[1,5][2,3,4]-6 s[1,3] s[l,1] s[l,2] s[l,4] t8[1,5][2,3,4]-6 s[2,3] s[l,1] s[l,2] s[l,4] t8[1,5][2,3,4]-3 s[1,2] s[l,2]^2 s[l,4] t8[1,5][2,3,4]-3 s[1,3] s[l,2]^2 s[l,4] t8[1,5][2,3,4]-3 s[2,3] s[l,2]^2 s[l,4] t8[1,5][2,3,4]-4 s[1,2]^2 s[l,3] s[l,4] t8[1,5][2,3,4]-8 s[1,2] s[1,3] s[l,3] s[l,4] t8[1,5][2,3,4]-4 s[1,3]^2 s[l,3] s[l,4] t8[1,5][2,3,4]-8 s[1,2] s[2,3] s[l,3] s[l,4] t8[1,5][2,3,4]-8 s[1,3] s[2,3] s[l,3] s[l,4] t8[1,5][2,3,4]-4 s[2,3]^2 s[l,3] s[l,4] t8[1,5][2,3,4]-6 s[1,2] s[l,1] s[l,3] s[l,4] t8[1,5][2,3,4]-6 s[1,3] s[l,1] s[l,3] s[l,4] t8[1,5][2,3,4]-6 s[2,3] s[l,1] s[l,3] s[l,4] t8[1,5][2,3,4]-6 s[1,2] s[l,2] s[l,3] s[l,4] t8[1,5][2,3,4]-6 s[1,3] s[l,2] s[l,3] s[l,4] t8[1,5][2,3,4]-6 s[2,3] s[l,2] s[l,3] s[l,4] t8[1,5][2,3,4]-3 s[1,2] s[l,3]^2 s[l,4] t8[1,5][2,3,4]-3 s[1,3] s[l,3]^2 s[l,4] t8[1,5][2,3,4]-3 s[2,3] s[l,3]^2 s[l,4] t8[1,5][2,3,4]-s[1,2]^2 s[l,4]^2 t8[1,5][2,3,4]-2 s[1,2] s[1,3] s[l,4]^2 t8[1,5][2,3,4]-s[1,3]^2 s[l,4]^2 t8[1,5][2,3,4]-2 s[1,2] s[2,3] s[l,4]^2 t8[1,5][2,3,4]-2 s[1,3] s[2,3] s[l,4]^2 t8[1,5][2,3,4]-s[2,3]^2 s[l,4]^2 t8[1,5][2,3,4]-3 s[1,2] s[l,1] s[l,4]^2 t8[1,5][2,3,4]-3 s[1,3] s[l,1] s[l,4]^2 t8[1,5][2,3,4]-3 s[2,3] s[l,1] s[l,4]^2 t8[1,5][2,3,4]-3 s[1,2] s[l,2] s[l,4]^2 t8[1,5][2,3,4]-3 s[1,3] s[l,2] s[l,4]^2 t8[1,5][2,3,4]-3 s[2,3] s[l,2] s[l,4]^2 t8[1,5][2,3,4]-3 s[1,2] s[l,3] s[l,4]^2 t8[1,5][2,3,4]-3 s[1,3] s[l,3] s[l,4]^2 t8[1,5][2,3,4]-3 s[2,3] s[l,3] s[l,4]^2 t8[1,5][2,3,4]-2 s[1,2] s[l,4]^3 t8[1,5][2,3,4]-2 s[1,3] s[l,4]^3 t8[1,5][2,3,4]-2 s[2,3] s[l,4]^3 t8[1,5][2,3,4]-s[1,2]^4 t8[2,3][1,4,5]-4 s[1,2]^3 s[1,3] t8[2,3][1,4,5]-6 s[1,2]^2 s[1,3]^2 t8[2,3][1,4,5]-4 s[1,2] s[1,3]^3 t8[2,3][1,4,5]-s[1,3]^4 t8[2,3][1,4,5]-4 s[1,2]^3 s[2,3] t8[2,3][1,4,5]-12 s[1,2]^2 s[1,3] s[2,3] t8[2,3][1,4,5]-12 s[1,2] s[1,3]^2 s[2,3] t8[2,3][1,4,5]-4 s[1,3]^3 s[2,3] t8[2,3][1,4,5]-6 s[1,2]^2 s[2,3]^2 t8[2,3][1,4,5]-12 s[1,2] s[1,3] s[2,3]^2 t8[2,3][1,4,5]-6 s[1,3]^2 s[2,3]^2 t8[2,3][1,4,5]-4 s[1,2] s[2,3]^3 t8[2,3][1,4,5]-4 s[1,3] s[2,3]^3 t8[2,3][1,4,5]-s[2,3]^4 t8[2,3][1,4,5]-2 s[1,2]^3 s[l,1] t8[2,3][1,4,5]-6 s[1,2]^2 s[1,3] s[l,1] t8[2,3][1,4,5]-6 s[1,2] s[1,3]^2 s[l,1] t8[2,3][1,4,5]-2 s[1,3]^3 s[l,1] t8[2,3][1,4,5]-6 s[1,2]^2 s[2,3] s[l,1] t8[2,3][1,4,5]-12 s[1,2] s[1,3] s[2,3] s[l,1] t8[2,3][1,4,5]-6 s[1,3]^2 s[2,3] s[l,1] t8[2,3][1,4,5]-6 s[1,2] s[2,3]^2 s[l,1] t8[2,3][1,4,5]-6 s[1,3] s[2,3]^2 s[l,1] t8[2,3][1,4,5]-2 s[2,3]^3 s[l,1] t8[2,3][1,4,5]-2 s[1,2]^2 s[l,1]^2 t8[2,3][1,4,5]-4 s[1,2] s[1,3] s[l,1]^2 t8[2,3][1,4,5]-2 s[1,3]^2 s[l,1]^2 t8[2,3][1,4,5]-4 s[1,2] s[2,3] s[l,1]^2 t8[2,3][1,4,5]-4 s[1,3] s[2,3] s[l,1]^2 t8[2,3][1,4,5]-2 s[2,3]^2 s[l,1]^2 t8[2,3][1,4,5]-s[1,2] s[l,1]^3 t8[2,3][1,4,5]-s[1,3] s[l,1]^3 t8[2,3][1,4,5]-s[2,3] s[l,1]^3 t8[2,3][1,4,5]-2 s[1,2]^3 s[l,2] t8[2,3][1,4,5]-6 s[1,2]^2 s[1,3] s[l,2] t8[2,3][1,4,5]-6 s[1,2] s[1,3]^2 s[l,2] t8[2,3][1,4,5]-2 s[1,3]^3 s[l,2] t8[2,3][1,4,5]-6 s[1,2]^2 s[2,3] s[l,2] t8[2,3][1,4,5]-12 s[1,2] s[1,3] s[2,3] s[l,2] t8[2,3][1,4,5]-6 s[1,3]^2 s[2,3] s[l,2] t8[2,3][1,4,5]-6 s[1,2] s[2,3]^2 s[l,2] t8[2,3][1,4,5]-6 s[1,3] s[2,3]^2 s[l,2] t8[2,3][1,4,5]-2 s[2,3]^3 s[l,2] t8[2,3][1,4,5]-4 s[1,2]^2 s[l,1] s[l,2] t8[2,3][1,4,5]-8 s[1,2] s[1,3] s[l,1] s[l,2] t8[2,3][1,4,5]-4 s[1,3]^2 s[l,1] s[l,2] t8[2,3][1,4,5]-8 s[1,2] s[2,3] s[l,1] s[l,2] t8[2,3][1,4,5]-8 s[1,3] s[2,3] s[l,1] s[l,2] t8[2,3][1,4,5]-4 s[2,3]^2 s[l,1] s[l,2] t8[2,3][1,4,5]-3 s[1,2] s[l,1]^2 s[l,2] t8[2,3][1,4,5]-3 s[1,3] s[l,1]^2 s[l,2] t8[2,3][1,4,5]-3 s[2,3] s[l,1]^2 s[l,2] t8[2,3][1,4,5]-2 s[1,2]^2 s[l,2]^2 t8[2,3][1,4,5]-4 s[1,2] s[1,3] s[l,2]^2 t8[2,3][1,4,5]-2 s[1,3]^2 s[l,2]^2 t8[2,3][1,4,5]-4 s[1,2] s[2,3] s[l,2]^2 t8[2,3][1,4,5]-4 s[1,3] s[2,3] s[l,2]^2 t8[2,3][1,4,5]-2 s[2,3]^2 s[l,2]^2 t8[2,3][1,4,5]-3 s[1,2] s[l,1] s[l,2]^2 t8[2,3][1,4,5]-3 s[1,3] s[l,1] s[l,2]^2 t8[2,3][1,4,5]-3 s[2,3] s[l,1] s[l,2]^2 t8[2,3][1,4,5]-s[1,2] s[l,2]^3 t8[2,3][1,4,5]-s[1,3] s[l,2]^3 t8[2,3][1,4,5]-s[2,3] s[l,2]^3 t8[2,3][1,4,5]-2 s[1,2]^3 s[l,3] t8[2,3][1,4,5]-6 s[1,2]^2 s[1,3] s[l,3] t8[2,3][1,4,5]-6 s[1,2] s[1,3]^2 s[l,3] t8[2,3][1,4,5]-2 s[1,3]^3 s[l,3] t8[2,3][1,4,5]-6 s[1,2]^2 s[2,3] s[l,3] t8[2,3][1,4,5]-12 s[1,2] s[1,3] s[2,3] s[l,3] t8[2,3][1,4,5]-6 s[1,3]^2 s[2,3] s[l,3] t8[2,3][1,4,5]-6 s[1,2] s[2,3]^2 s[l,3] t8[2,3][1,4,5]-6 s[1,3] s[2,3]^2 s[l,3] t8[2,3][1,4,5]-2 s[2,3]^3 s[l,3] t8[2,3][1,4,5]-4 s[1,2]^2 s[l,1] s[l,3] t8[2,3][1,4,5]-8 s[1,2] s[1,3] s[l,1] s[l,3] t8[2,3][1,4,5]-4 s[1,3]^2 s[l,1] s[l,3] t8[2,3][1,4,5]-8 s[1,2] s[2,3] s[l,1] s[l,3] t8[2,3][1,4,5]-8 s[1,3] s[2,3] s[l,1] s[l,3] t8[2,3][1,4,5]-4 s[2,3]^2 s[l,1] s[l,3] t8[2,3][1,4,5]-3 s[1,2] s[l,1]^2 s[l,3] t8[2,3][1,4,5]-3 s[1,3] s[l,1]^2 s[l,3] t8[2,3][1,4,5]-3 s[2,3] s[l,1]^2 s[l,3] t8[2,3][1,4,5]-4 s[1,2]^2 s[l,2] s[l,3] t8[2,3][1,4,5]-8 s[1,2] s[1,3] s[l,2] s[l,3] t8[2,3][1,4,5]-4 s[1,3]^2 s[l,2] s[l,3] t8[2,3][1,4,5]-8 s[1,2] s[2,3] s[l,2] s[l,3] t8[2,3][1,4,5]-8 s[1,3] s[2,3] s[l,2] s[l,3] t8[2,3][1,4,5]-4 s[2,3]^2 s[l,2] s[l,3] t8[2,3][1,4,5]-6 s[1,2] s[l,1] s[l,2] s[l,3] t8[2,3][1,4,5]-6 s[1,3] s[l,1] s[l,2] s[l,3] t8[2,3][1,4,5]-6 s[2,3] s[l,1] s[l,2] s[l,3] t8[2,3][1,4,5]-3 s[1,2] s[l,2]^2 s[l,3] t8[2,3][1,4,5]-3 s[1,3] s[l,2]^2 s[l,3] t8[2,3][1,4,5]-3 s[2,3] s[l,2]^2 s[l,3] t8[2,3][1,4,5]-2 s[1,2]^2 s[l,3]^2 t8[2,3][1,4,5]-4 s[1,2] s[1,3] s[l,3]^2 t8[2,3][1,4,5]-2 s[1,3]^2 s[l,3]^2 t8[2,3][1,4,5]-4 s[1,2] s[2,3] s[l,3]^2 t8[2,3][1,4,5]-4 s[1,3] s[2,3] s[l,3]^2 t8[2,3][1,4,5]-2 s[2,3]^2 s[l,3]^2 t8[2,3][1,4,5]-3 s[1,2] s[l,1] s[l,3]^2 t8[2,3][1,4,5]-3 s[1,3] s[l,1] s[l,3]^2 t8[2,3][1,4,5]-3 s[2,3] s[l,1] s[l,3]^2 t8[2,3][1,4,5]-3 s[1,2] s[l,2] s[l,3]^2 t8[2,3][1,4,5]-3 s[1,3] s[l,2] s[l,3]^2 t8[2,3][1,4,5]-3 s[2,3] s[l,2] s[l,3]^2 t8[2,3][1,4,5]-s[1,2] s[l,3]^3 t8[2,3][1,4,5]-s[1,3] s[l,3]^3 t8[2,3][1,4,5]-s[2,3] s[l,3]^3 t8[2,3][1,4,5]-3 s[1,2]^3 s[l,4] t8[2,3][1,4,5]-9 s[1,2]^2 s[1,3] s[l,4] t8[2,3][1,4,5]-9 s[1,2] s[1,3]^2 s[l,4] t8[2,3][1,4,5]-3 s[1,3]^3 s[l,4] t8[2,3][1,4,5]-9 s[1,2]^2 s[2,3] s[l,4] t8[2,3][1,4,5]-18 s[1,2] s[1,3] s[2,3] s[l,4] t8[2,3][1,4,5]-9 s[1,3]^2 s[2,3] s[l,4] t8[2,3][1,4,5]-9 s[1,2] s[2,3]^2 s[l,4] t8[2,3][1,4,5]-9 s[1,3] s[2,3]^2 s[l,4] t8[2,3][1,4,5]-3 s[2,3]^3 s[l,4] t8[2,3][1,4,5]-4 s[1,2]^2 s[l,1] s[l,4] t8[2,3][1,4,5]-8 s[1,2] s[1,3] s[l,1] s[l,4] t8[2,3][1,4,5]-4 s[1,3]^2 s[l,1] s[l,4] t8[2,3][1,4,5]-8 s[1,2] s[2,3] s[l,1] s[l,4] t8[2,3][1,4,5]-8 s[1,3] s[2,3] s[l,1] s[l,4] t8[2,3][1,4,5]-4 s[2,3]^2 s[l,1] s[l,4] t8[2,3][1,4,5]-3 s[1,2] s[l,1]^2 s[l,4] t8[2,3][1,4,5]-3 s[1,3] s[l,1]^2 s[l,4] t8[2,3][1,4,5]-3 s[2,3] s[l,1]^2 s[l,4] t8[2,3][1,4,5]-4 s[1,2]^2 s[l,2] s[l,4] t8[2,3][1,4,5]-8 s[1,2] s[1,3] s[l,2] s[l,4] t8[2,3][1,4,5]-4 s[1,3]^2 s[l,2] s[l,4] t8[2,3][1,4,5]-8 s[1,2] s[2,3] s[l,2] s[l,4] t8[2,3][1,4,5]-8 s[1,3] s[2,3] s[l,2] s[l,4] t8[2,3][1,4,5]-4 s[2,3]^2 s[l,2] s[l,4] t8[2,3][1,4,5]-6 s[1,2] s[l,1] s[l,2] s[l,4] t8[2,3][1,4,5]-6 s[1,3] s[l,1] s[l,2] s[l,4] t8[2,3][1,4,5]-6 s[2,3] s[l,1] s[l,2] s[l,4] t8[2,3][1,4,5]-3 s[1,2] s[l,2]^2 s[l,4] t8[2,3][1,4,5]-3 s[1,3] s[l,2]^2 s[l,4] t8[2,3][1,4,5]-3 s[2,3] s[l,2]^2 s[l,4] t8[2,3][1,4,5]-4 s[1,2]^2 s[l,3] s[l,4] t8[2,3][1,4,5]-8 s[1,2] s[1,3] s[l,3] s[l,4] t8[2,3][1,4,5]-4 s[1,3]^2 s[l,3] s[l,4] t8[2,3][1,4,5]-8 s[1,2] s[2,3] s[l,3] s[l,4] t8[2,3][1,4,5]-8 s[1,3] s[2,3] s[l,3] s[l,4] t8[2,3][1,4,5]-4 s[2,3]^2 s[l,3] s[l,4] t8[2,3][1,4,5]-6 s[1,2] s[l,1] s[l,3] s[l,4] t8[2,3][1,4,5]-6 s[1,3] s[l,1] s[l,3] s[l,4] t8[2,3][1,4,5]-6 s[2,3] s[l,1] s[l,3] s[l,4] t8[2,3][1,4,5]-6 s[1,2] s[l,2] s[l,3] s[l,4] t8[2,3][1,4,5]-6 s[1,3] s[l,2] s[l,3] s[l,4] t8[2,3][1,4,5]-6 s[2,3] s[l,2] s[l,3] s[l,4] t8[2,3][1,4,5]-3 s[1,2] s[l,3]^2 s[l,4] t8[2,3][1,4,5]-3 s[1,3] s[l,3]^2 s[l,4] t8[2,3][1,4,5]-3 s[2,3] s[l,3]^2 s[l,4] t8[2,3][1,4,5]-s[1,2]^2 s[l,4]^2 t8[2,3][1,4,5]-2 s[1,2] s[1,3] s[l,4]^2 t8[2,3][1,4,5]-s[1,3]^2 s[l,4]^2 t8[2,3][1,4,5]-2 s[1,2] s[2,3] s[l,4]^2 t8[2,3][1,4,5]-2 s[1,3] s[2,3] s[l,4]^2 t8[2,3][1,4,5]-s[2,3]^2 s[l,4]^2 t8[2,3][1,4,5]-3 s[1,2] s[l,1] s[l,4]^2 t8[2,3][1,4,5]-3 s[1,3] s[l,1] s[l,4]^2 t8[2,3][1,4,5]-3 s[2,3] s[l,1] s[l,4]^2 t8[2,3][1,4,5]-3 s[1,2] s[l,2] s[l,4]^2 t8[2,3][1,4,5]-3 s[1,3] s[l,2] s[l,4]^2 t8[2,3][1,4,5]-3 s[2,3] s[l,2] s[l,4]^2 t8[2,3][1,4,5]-3 s[1,2] s[l,3] s[l,4]^2 t8[2,3][1,4,5]-3 s[1,3] s[l,3] s[l,4]^2 t8[2,3][1,4,5]-3 s[2,3] s[l,3] s[l,4]^2 t8[2,3][1,4,5]-2 s[1,2] s[l,4]^3 t8[2,3][1,4,5]-2 s[1,3] s[l,4]^3 t8[2,3][1,4,5]-2 s[2,3] s[l,4]^3 t8[2,3][1,4,5]-s[1,2]^4 t8[2,4][1,3,5]-4 s[1,2]^3 s[1,3] t8[2,4][1,3,5]-6 s[1,2]^2 s[1,3]^2 t8[2,4][1,3,5]-4 s[1,2] s[1,3]^3 t8[2,4][1,3,5]-s[1,3]^4 t8[2,4][1,3,5]-4 s[1,2]^3 s[2,3] t8[2,4][1,3,5]-12 s[1,2]^2 s[1,3] s[2,3] t8[2,4][1,3,5]-12 s[1,2] s[1,3]^2 s[2,3] t8[2,4][1,3,5]-4 s[1,3]^3 s[2,3] t8[2,4][1,3,5]-6 s[1,2]^2 s[2,3]^2 t8[2,4][1,3,5]-12 s[1,2] s[1,3] s[2,3]^2 t8[2,4][1,3,5]-6 s[1,3]^2 s[2,3]^2 t8[2,4][1,3,5]-4 s[1,2] s[2,3]^3 t8[2,4][1,3,5]-4 s[1,3] s[2,3]^3 t8[2,4][1,3,5]-s[2,3]^4 t8[2,4][1,3,5]-2 s[1,2]^3 s[l,1] t8[2,4][1,3,5]-6 s[1,2]^2 s[1,3] s[l,1] t8[2,4][1,3,5]-6 s[1,2] s[1,3]^2 s[l,1] t8[2,4][1,3,5]-2 s[1,3]^3 s[l,1] t8[2,4][1,3,5]-6 s[1,2]^2 s[2,3] s[l,1] t8[2,4][1,3,5]-12 s[1,2] s[1,3] s[2,3] s[l,1] t8[2,4][1,3,5]-6 s[1,3]^2 s[2,3] s[l,1] t8[2,4][1,3,5]-6 s[1,2] s[2,3]^2 s[l,1] t8[2,4][1,3,5]-6 s[1,3] s[2,3]^2 s[l,1] t8[2,4][1,3,5]-2 s[2,3]^3 s[l,1] t8[2,4][1,3,5]-2 s[1,2]^2 s[l,1]^2 t8[2,4][1,3,5]-4 s[1,2] s[1,3] s[l,1]^2 t8[2,4][1,3,5]-2 s[1,3]^2 s[l,1]^2 t8[2,4][1,3,5]-4 s[1,2] s[2,3] s[l,1]^2 t8[2,4][1,3,5]-4 s[1,3] s[2,3] s[l,1]^2 t8[2,4][1,3,5]-2 s[2,3]^2 s[l,1]^2 t8[2,4][1,3,5]-s[1,2] s[l,1]^3 t8[2,4][1,3,5]-s[1,3] s[l,1]^3 t8[2,4][1,3,5]-s[2,3] s[l,1]^3 t8[2,4][1,3,5]-2 s[1,2]^3 s[l,2] t8[2,4][1,3,5]-6 s[1,2]^2 s[1,3] s[l,2] t8[2,4][1,3,5]-6 s[1,2] s[1,3]^2 s[l,2] t8[2,4][1,3,5]-2 s[1,3]^3 s[l,2] t8[2,4][1,3,5]-6 s[1,2]^2 s[2,3] s[l,2] t8[2,4][1,3,5]-12 s[1,2] s[1,3] s[2,3] s[l,2] t8[2,4][1,3,5]-6 s[1,3]^2 s[2,3] s[l,2] t8[2,4][1,3,5]-6 s[1,2] s[2,3]^2 s[l,2] t8[2,4][1,3,5]-6 s[1,3] s[2,3]^2 s[l,2] t8[2,4][1,3,5]-2 s[2,3]^3 s[l,2] t8[2,4][1,3,5]-4 s[1,2]^2 s[l,1] s[l,2] t8[2,4][1,3,5]-8 s[1,2] s[1,3] s[l,1] s[l,2] t8[2,4][1,3,5]-4 s[1,3]^2 s[l,1] s[l,2] t8[2,4][1,3,5]-8 s[1,2] s[2,3] s[l,1] s[l,2] t8[2,4][1,3,5]-8 s[1,3] s[2,3] s[l,1] s[l,2] t8[2,4][1,3,5]-4 s[2,3]^2 s[l,1] s[l,2] t8[2,4][1,3,5]-3 s[1,2] s[l,1]^2 s[l,2] t8[2,4][1,3,5]-3 s[1,3] s[l,1]^2 s[l,2] t8[2,4][1,3,5]-3 s[2,3] s[l,1]^2 s[l,2] t8[2,4][1,3,5]-2 s[1,2]^2 s[l,2]^2 t8[2,4][1,3,5]-4 s[1,2] s[1,3] s[l,2]^2 t8[2,4][1,3,5]-2 s[1,3]^2 s[l,2]^2 t8[2,4][1,3,5]-4 s[1,2] s[2,3] s[l,2]^2 t8[2,4][1,3,5]-4 s[1,3] s[2,3] s[l,2]^2 t8[2,4][1,3,5]-2 s[2,3]^2 s[l,2]^2 t8[2,4][1,3,5]-3 s[1,2] s[l,1] s[l,2]^2 t8[2,4][1,3,5]-3 s[1,3] s[l,1] s[l,2]^2 t8[2,4][1,3,5]-3 s[2,3] s[l,1] s[l,2]^2 t8[2,4][1,3,5]-s[1,2] s[l,2]^3 t8[2,4][1,3,5]-s[1,3] s[l,2]^3 t8[2,4][1,3,5]-s[2,3] s[l,2]^3 t8[2,4][1,3,5]-2 s[1,2]^3 s[l,3] t8[2,4][1,3,5]-6 s[1,2]^2 s[1,3] s[l,3] t8[2,4][1,3,5]-6 s[1,2] s[1,3]^2 s[l,3] t8[2,4][1,3,5]-2 s[1,3]^3 s[l,3] t8[2,4][1,3,5]-6 s[1,2]^2 s[2,3] s[l,3] t8[2,4][1,3,5]-12 s[1,2] s[1,3] s[2,3] s[l,3] t8[2,4][1,3,5]-6 s[1,3]^2 s[2,3] s[l,3] t8[2,4][1,3,5]-6 s[1,2] s[2,3]^2 s[l,3] t8[2,4][1,3,5]-6 s[1,3] s[2,3]^2 s[l,3] t8[2,4][1,3,5]-2 s[2,3]^3 s[l,3] t8[2,4][1,3,5]-4 s[1,2]^2 s[l,1] s[l,3] t8[2,4][1,3,5]-8 s[1,2] s[1,3] s[l,1] s[l,3] t8[2,4][1,3,5]-4 s[1,3]^2 s[l,1] s[l,3] t8[2,4][1,3,5]-8 s[1,2] s[2,3] s[l,1] s[l,3] t8[2,4][1,3,5]-8 s[1,3] s[2,3] s[l,1] s[l,3] t8[2,4][1,3,5]-4 s[2,3]^2 s[l,1] s[l,3] t8[2,4][1,3,5]-3 s[1,2] s[l,1]^2 s[l,3] t8[2,4][1,3,5]-3 s[1,3] s[l,1]^2 s[l,3] t8[2,4][1,3,5]-3 s[2,3] s[l,1]^2 s[l,3] t8[2,4][1,3,5]-4 s[1,2]^2 s[l,2] s[l,3] t8[2,4][1,3,5]-8 s[1,2] s[1,3] s[l,2] s[l,3] t8[2,4][1,3,5]-4 s[1,3]^2 s[l,2] s[l,3] t8[2,4][1,3,5]-8 s[1,2] s[2,3] s[l,2] s[l,3] t8[2,4][1,3,5]-8 s[1,3] s[2,3] s[l,2] s[l,3] t8[2,4][1,3,5]-4 s[2,3]^2 s[l,2] s[l,3] t8[2,4][1,3,5]-6 s[1,2] s[l,1] s[l,2] s[l,3] t8[2,4][1,3,5]-6 s[1,3] s[l,1] s[l,2] s[l,3] t8[2,4][1,3,5]-6 s[2,3] s[l,1] s[l,2] s[l,3] t8[2,4][1,3,5]-3 s[1,2] s[l,2]^2 s[l,3] t8[2,4][1,3,5]-3 s[1,3] s[l,2]^2 s[l,3] t8[2,4][1,3,5]-3 s[2,3] s[l,2]^2 s[l,3] t8[2,4][1,3,5]-2 s[1,2]^2 s[l,3]^2 t8[2,4][1,3,5]-4 s[1,2] s[1,3] s[l,3]^2 t8[2,4][1,3,5]-2 s[1,3]^2 s[l,3]^2 t8[2,4][1,3,5]-4 s[1,2] s[2,3] s[l,3]^2 t8[2,4][1,3,5]-4 s[1,3] s[2,3] s[l,3]^2 t8[2,4][1,3,5]-2 s[2,3]^2 s[l,3]^2 t8[2,4][1,3,5]-3 s[1,2] s[l,1] s[l,3]^2 t8[2,4][1,3,5]-3 s[1,3] s[l,1] s[l,3]^2 t8[2,4][1,3,5]-3 s[2,3] s[l,1] s[l,3]^2 t8[2,4][1,3,5]-3 s[1,2] s[l,2] s[l,3]^2 t8[2,4][1,3,5]-3 s[1,3] s[l,2] s[l,3]^2 t8[2,4][1,3,5]-3 s[2,3] s[l,2] s[l,3]^2 t8[2,4][1,3,5]-s[1,2] s[l,3]^3 t8[2,4][1,3,5]-s[1,3] s[l,3]^3 t8[2,4][1,3,5]-s[2,3] s[l,3]^3 t8[2,4][1,3,5]-3 s[1,2]^3 s[l,4] t8[2,4][1,3,5]-9 s[1,2]^2 s[1,3] s[l,4] t8[2,4][1,3,5]-9 s[1,2] s[1,3]^2 s[l,4] t8[2,4][1,3,5]-3 s[1,3]^3 s[l,4] t8[2,4][1,3,5]-9 s[1,2]^2 s[2,3] s[l,4] t8[2,4][1,3,5]-18 s[1,2] s[1,3] s[2,3] s[l,4] t8[2,4][1,3,5]-9 s[1,3]^2 s[2,3] s[l,4] t8[2,4][1,3,5]-9 s[1,2] s[2,3]^2 s[l,4] t8[2,4][1,3,5]-9 s[1,3] s[2,3]^2 s[l,4] t8[2,4][1,3,5]-3 s[2,3]^3 s[l,4] t8[2,4][1,3,5]-4 s[1,2]^2 s[l,1] s[l,4] t8[2,4][1,3,5]-8 s[1,2] s[1,3] s[l,1] s[l,4] t8[2,4][1,3,5]-4 s[1,3]^2 s[l,1] s[l,4] t8[2,4][1,3,5]-8 s[1,2] s[2,3] s[l,1] s[l,4] t8[2,4][1,3,5]-8 s[1,3] s[2,3] s[l,1] s[l,4] t8[2,4][1,3,5]-4 s[2,3]^2 s[l,1] s[l,4] t8[2,4][1,3,5]-3 s[1,2] s[l,1]^2 s[l,4] t8[2,4][1,3,5]-3 s[1,3] s[l,1]^2 s[l,4] t8[2,4][1,3,5]-3 s[2,3] s[l,1]^2 s[l,4] t8[2,4][1,3,5]-4 s[1,2]^2 s[l,2] s[l,4] t8[2,4][1,3,5]-8 s[1,2] s[1,3] s[l,2] s[l,4] t8[2,4][1,3,5]-4 s[1,3]^2 s[l,2] s[l,4] t8[2,4][1,3,5]-8 s[1,2] s[2,3] s[l,2] s[l,4] t8[2,4][1,3,5]-8 s[1,3] s[2,3] s[l,2] s[l,4] t8[2,4][1,3,5]-4 s[2,3]^2 s[l,2] s[l,4] t8[2,4][1,3,5]-6 s[1,2] s[l,1] s[l,2] s[l,4] t8[2,4][1,3,5]-6 s[1,3] s[l,1] s[l,2] s[l,4] t8[2,4][1,3,5]-6 s[2,3] s[l,1] s[l,2] s[l,4] t8[2,4][1,3,5]-3 s[1,2] s[l,2]^2 s[l,4] t8[2,4][1,3,5]-3 s[1,3] s[l,2]^2 s[l,4] t8[2,4][1,3,5]-3 s[2,3] s[l,2]^2 s[l,4] t8[2,4][1,3,5]-4 s[1,2]^2 s[l,3] s[l,4] t8[2,4][1,3,5]-8 s[1,2] s[1,3] s[l,3] s[l,4] t8[2,4][1,3,5]-4 s[1,3]^2 s[l,3] s[l,4] t8[2,4][1,3,5]-8 s[1,2] s[2,3] s[l,3] s[l,4] t8[2,4][1,3,5]-8 s[1,3] s[2,3] s[l,3] s[l,4] t8[2,4][1,3,5]-4 s[2,3]^2 s[l,3] s[l,4] t8[2,4][1,3,5]-6 s[1,2] s[l,1] s[l,3] s[l,4] t8[2,4][1,3,5]-6 s[1,3] s[l,1] s[l,3] s[l,4] t8[2,4][1,3,5]-6 s[2,3] s[l,1] s[l,3] s[l,4] t8[2,4][1,3,5]-6 s[1,2] s[l,2] s[l,3] s[l,4] t8[2,4][1,3,5]-6 s[1,3] s[l,2] s[l,3] s[l,4] t8[2,4][1,3,5]-6 s[2,3] s[l,2] s[l,3] s[l,4] t8[2,4][1,3,5]-3 s[1,2] s[l,3]^2 s[l,4] t8[2,4][1,3,5]-3 s[1,3] s[l,3]^2 s[l,4] t8[2,4][1,3,5]-3 s[2,3] s[l,3]^2 s[l,4] t8[2,4][1,3,5]-s[1,2]^2 s[l,4]^2 t8[2,4][1,3,5]-2 s[1,2] s[1,3] s[l,4]^2 t8[2,4][1,3,5]-s[1,3]^2 s[l,4]^2 t8[2,4][1,3,5]-2 s[1,2] s[2,3] s[l,4]^2 t8[2,4][1,3,5]-2 s[1,3] s[2,3] s[l,4]^2 t8[2,4][1,3,5]-s[2,3]^2 s[l,4]^2 t8[2,4][1,3,5]-3 s[1,2] s[l,1] s[l,4]^2 t8[2,4][1,3,5]-3 s[1,3] s[l,1] s[l,4]^2 t8[2,4][1,3,5]-3 s[2,3] s[l,1] s[l,4]^2 t8[2,4][1,3,5]-3 s[1,2] s[l,2] s[l,4]^2 t8[2,4][1,3,5]-3 s[1,3] s[l,2] s[l,4]^2 t8[2,4][1,3,5]-3 s[2,3] s[l,2] s[l,4]^2 t8[2,4][1,3,5]-3 s[1,2] s[l,3] s[l,4]^2 t8[2,4][1,3,5]-3 s[1,3] s[l,3] s[l,4]^2 t8[2,4][1,3,5]-3 s[2,3] s[l,3] s[l,4]^2 t8[2,4][1,3,5]-2 s[1,2] s[l,4]^3 t8[2,4][1,3,5]-2 s[1,3] s[l,4]^3 t8[2,4][1,3,5]-2 s[2,3] s[l,4]^3 t8[2,4][1,3,5]-s[1,2]^4 t8[2,5][1,3,4]-4 s[1,2]^3 s[1,3] t8[2,5][1,3,4]-6 s[1,2]^2 s[1,3]^2 t8[2,5][1,3,4]-4 s[1,2] s[1,3]^3 t8[2,5][1,3,4]-s[1,3]^4 t8[2,5][1,3,4]-4 s[1,2]^3 s[2,3] t8[2,5][1,3,4]-12 s[1,2]^2 s[1,3] s[2,3] t8[2,5][1,3,4]-12 s[1,2] s[1,3]^2 s[2,3] t8[2,5][1,3,4]-4 s[1,3]^3 s[2,3] t8[2,5][1,3,4]-6 s[1,2]^2 s[2,3]^2 t8[2,5][1,3,4]-12 s[1,2] s[1,3] s[2,3]^2 t8[2,5][1,3,4]-6 s[1,3]^2 s[2,3]^2 t8[2,5][1,3,4]-4 s[1,2] s[2,3]^3 t8[2,5][1,3,4]-4 s[1,3] s[2,3]^3 t8[2,5][1,3,4]-s[2,3]^4 t8[2,5][1,3,4]-2 s[1,2]^3 s[l,1] t8[2,5][1,3,4]-6 s[1,2]^2 s[1,3] s[l,1] t8[2,5][1,3,4]-6 s[1,2] s[1,3]^2 s[l,1] t8[2,5][1,3,4]-2 s[1,3]^3 s[l,1] t8[2,5][1,3,4]-6 s[1,2]^2 s[2,3] s[l,1] t8[2,5][1,3,4]-12 s[1,2] s[1,3] s[2,3] s[l,1] t8[2,5][1,3,4]-6 s[1,3]^2 s[2,3] s[l,1] t8[2,5][1,3,4]-6 s[1,2] s[2,3]^2 s[l,1] t8[2,5][1,3,4]-6 s[1,3] s[2,3]^2 s[l,1] t8[2,5][1,3,4]-2 s[2,3]^3 s[l,1] t8[2,5][1,3,4]-2 s[1,2]^2 s[l,1]^2 t8[2,5][1,3,4]-4 s[1,2] s[1,3] s[l,1]^2 t8[2,5][1,3,4]-2 s[1,3]^2 s[l,1]^2 t8[2,5][1,3,4]-4 s[1,2] s[2,3] s[l,1]^2 t8[2,5][1,3,4]-4 s[1,3] s[2,3] s[l,1]^2 t8[2,5][1,3,4]-2 s[2,3]^2 s[l,1]^2 t8[2,5][1,3,4]-s[1,2] s[l,1]^3 t8[2,5][1,3,4]-s[1,3] s[l,1]^3 t8[2,5][1,3,4]-s[2,3] s[l,1]^3 t8[2,5][1,3,4]-2 s[1,2]^3 s[l,2] t8[2,5][1,3,4]-6 s[1,2]^2 s[1,3] s[l,2] t8[2,5][1,3,4]-6 s[1,2] s[1,3]^2 s[l,2] t8[2,5][1,3,4]-2 s[1,3]^3 s[l,2] t8[2,5][1,3,4]-6 s[1,2]^2 s[2,3] s[l,2] t8[2,5][1,3,4]-12 s[1,2] s[1,3] s[2,3] s[l,2] t8[2,5][1,3,4]-6 s[1,3]^2 s[2,3] s[l,2] t8[2,5][1,3,4]-6 s[1,2] s[2,3]^2 s[l,2] t8[2,5][1,3,4]-6 s[1,3] s[2,3]^2 s[l,2] t8[2,5][1,3,4]-2 s[2,3]^3 s[l,2] t8[2,5][1,3,4]-4 s[1,2]^2 s[l,1] s[l,2] t8[2,5][1,3,4]-8 s[1,2] s[1,3] s[l,1] s[l,2] t8[2,5][1,3,4]-4 s[1,3]^2 s[l,1] s[l,2] t8[2,5][1,3,4]-8 s[1,2] s[2,3] s[l,1] s[l,2] t8[2,5][1,3,4]-8 s[1,3] s[2,3] s[l,1] s[l,2] t8[2,5][1,3,4]-4 s[2,3]^2 s[l,1] s[l,2] t8[2,5][1,3,4]-3 s[1,2] s[l,1]^2 s[l,2] t8[2,5][1,3,4]-3 s[1,3] s[l,1]^2 s[l,2] t8[2,5][1,3,4]-3 s[2,3] s[l,1]^2 s[l,2] t8[2,5][1,3,4]-2 s[1,2]^2 s[l,2]^2 t8[2,5][1,3,4]-4 s[1,2] s[1,3] s[l,2]^2 t8[2,5][1,3,4]-2 s[1,3]^2 s[l,2]^2 t8[2,5][1,3,4]-4 s[1,2] s[2,3] s[l,2]^2 t8[2,5][1,3,4]-4 s[1,3] s[2,3] s[l,2]^2 t8[2,5][1,3,4]-2 s[2,3]^2 s[l,2]^2 t8[2,5][1,3,4]-3 s[1,2] s[l,1] s[l,2]^2 t8[2,5][1,3,4]-3 s[1,3] s[l,1] s[l,2]^2 t8[2,5][1,3,4]-3 s[2,3] s[l,1] s[l,2]^2 t8[2,5][1,3,4]-s[1,2] s[l,2]^3 t8[2,5][1,3,4]-s[1,3] s[l,2]^3 t8[2,5][1,3,4]-s[2,3] s[l,2]^3 t8[2,5][1,3,4]-2 s[1,2]^3 s[l,3] t8[2,5][1,3,4]-6 s[1,2]^2 s[1,3] s[l,3] t8[2,5][1,3,4]-6 s[1,2] s[1,3]^2 s[l,3] t8[2,5][1,3,4]-2 s[1,3]^3 s[l,3] t8[2,5][1,3,4]-6 s[1,2]^2 s[2,3] s[l,3] t8[2,5][1,3,4]-12 s[1,2] s[1,3] s[2,3] s[l,3] t8[2,5][1,3,4]-6 s[1,3]^2 s[2,3] s[l,3] t8[2,5][1,3,4]-6 s[1,2] s[2,3]^2 s[l,3] t8[2,5][1,3,4]-6 s[1,3] s[2,3]^2 s[l,3] t8[2,5][1,3,4]-2 s[2,3]^3 s[l,3] t8[2,5][1,3,4]-4 s[1,2]^2 s[l,1] s[l,3] t8[2,5][1,3,4]-8 s[1,2] s[1,3] s[l,1] s[l,3] t8[2,5][1,3,4]-4 s[1,3]^2 s[l,1] s[l,3] t8[2,5][1,3,4]-8 s[1,2] s[2,3] s[l,1] s[l,3] t8[2,5][1,3,4]-8 s[1,3] s[2,3] s[l,1] s[l,3] t8[2,5][1,3,4]-4 s[2,3]^2 s[l,1] s[l,3] t8[2,5][1,3,4]-3 s[1,2] s[l,1]^2 s[l,3] t8[2,5][1,3,4]-3 s[1,3] s[l,1]^2 s[l,3] t8[2,5][1,3,4]-3 s[2,3] s[l,1]^2 s[l,3] t8[2,5][1,3,4]-4 s[1,2]^2 s[l,2] s[l,3] t8[2,5][1,3,4]-8 s[1,2] s[1,3] s[l,2] s[l,3] t8[2,5][1,3,4]-4 s[1,3]^2 s[l,2] s[l,3] t8[2,5][1,3,4]-8 s[1,2] s[2,3] s[l,2] s[l,3] t8[2,5][1,3,4]-8 s[1,3] s[2,3] s[l,2] s[l,3] t8[2,5][1,3,4]-4 s[2,3]^2 s[l,2] s[l,3] t8[2,5][1,3,4]-6 s[1,2] s[l,1] s[l,2] s[l,3] t8[2,5][1,3,4]-6 s[1,3] s[l,1] s[l,2] s[l,3] t8[2,5][1,3,4]-6 s[2,3] s[l,1] s[l,2] s[l,3] t8[2,5][1,3,4]-3 s[1,2] s[l,2]^2 s[l,3] t8[2,5][1,3,4]-3 s[1,3] s[l,2]^2 s[l,3] t8[2,5][1,3,4]-3 s[2,3] s[l,2]^2 s[l,3] t8[2,5][1,3,4]-2 s[1,2]^2 s[l,3]^2 t8[2,5][1,3,4]-4 s[1,2] s[1,3] s[l,3]^2 t8[2,5][1,3,4]-2 s[1,3]^2 s[l,3]^2 t8[2,5][1,3,4]-4 s[1,2] s[2,3] s[l,3]^2 t8[2,5][1,3,4]-4 s[1,3] s[2,3] s[l,3]^2 t8[2,5][1,3,4]-2 s[2,3]^2 s[l,3]^2 t8[2,5][1,3,4]-3 s[1,2] s[l,1] s[l,3]^2 t8[2,5][1,3,4]-3 s[1,3] s[l,1] s[l,3]^2 t8[2,5][1,3,4]-3 s[2,3] s[l,1] s[l,3]^2 t8[2,5][1,3,4]-3 s[1,2] s[l,2] s[l,3]^2 t8[2,5][1,3,4]-3 s[1,3] s[l,2] s[l,3]^2 t8[2,5][1,3,4]-3 s[2,3] s[l,2] s[l,3]^2 t8[2,5][1,3,4]-s[1,2] s[l,3]^3 t8[2,5][1,3,4]-s[1,3] s[l,3]^3 t8[2,5][1,3,4]-s[2,3] s[l,3]^3 t8[2,5][1,3,4]-3 s[1,2]^3 s[l,4] t8[2,5][1,3,4]-9 s[1,2]^2 s[1,3] s[l,4] t8[2,5][1,3,4]-9 s[1,2] s[1,3]^2 s[l,4] t8[2,5][1,3,4]-3 s[1,3]^3 s[l,4] t8[2,5][1,3,4]-9 s[1,2]^2 s[2,3] s[l,4] t8[2,5][1,3,4]-18 s[1,2] s[1,3] s[2,3] s[l,4] t8[2,5][1,3,4]-9 s[1,3]^2 s[2,3] s[l,4] t8[2,5][1,3,4]-9 s[1,2] s[2,3]^2 s[l,4] t8[2,5][1,3,4]-9 s[1,3] s[2,3]^2 s[l,4] t8[2,5][1,3,4]-3 s[2,3]^3 s[l,4] t8[2,5][1,3,4]-4 s[1,2]^2 s[l,1] s[l,4] t8[2,5][1,3,4]-8 s[1,2] s[1,3] s[l,1] s[l,4] t8[2,5][1,3,4]-4 s[1,3]^2 s[l,1] s[l,4] t8[2,5][1,3,4]-8 s[1,2] s[2,3] s[l,1] s[l,4] t8[2,5][1,3,4]-8 s[1,3] s[2,3] s[l,1] s[l,4] t8[2,5][1,3,4]-4 s[2,3]^2 s[l,1] s[l,4] t8[2,5][1,3,4]-3 s[1,2] s[l,1]^2 s[l,4] t8[2,5][1,3,4]-3 s[1,3] s[l,1]^2 s[l,4] t8[2,5][1,3,4]-3 s[2,3] s[l,1]^2 s[l,4] t8[2,5][1,3,4]-4 s[1,2]^2 s[l,2] s[l,4] t8[2,5][1,3,4]-8 s[1,2] s[1,3] s[l,2] s[l,4] t8[2,5][1,3,4]-4 s[1,3]^2 s[l,2] s[l,4] t8[2,5][1,3,4]-8 s[1,2] s[2,3] s[l,2] s[l,4] t8[2,5][1,3,4]-8 s[1,3] s[2,3] s[l,2] s[l,4] t8[2,5][1,3,4]-4 s[2,3]^2 s[l,2] s[l,4] t8[2,5][1,3,4]-6 s[1,2] s[l,1] s[l,2] s[l,4] t8[2,5][1,3,4]-6 s[1,3] s[l,1] s[l,2] s[l,4] t8[2,5][1,3,4]-6 s[2,3] s[l,1] s[l,2] s[l,4] t8[2,5][1,3,4]-3 s[1,2] s[l,2]^2 s[l,4] t8[2,5][1,3,4]-3 s[1,3] s[l,2]^2 s[l,4] t8[2,5][1,3,4]-3 s[2,3] s[l,2]^2 s[l,4] t8[2,5][1,3,4]-4 s[1,2]^2 s[l,3] s[l,4] t8[2,5][1,3,4]-8 s[1,2] s[1,3] s[l,3] s[l,4] t8[2,5][1,3,4]-4 s[1,3]^2 s[l,3] s[l,4] t8[2,5][1,3,4]-8 s[1,2] s[2,3] s[l,3] s[l,4] t8[2,5][1,3,4]-8 s[1,3] s[2,3] s[l,3] s[l,4] t8[2,5][1,3,4]-4 s[2,3]^2 s[l,3] s[l,4] t8[2,5][1,3,4]-6 s[1,2] s[l,1] s[l,3] s[l,4] t8[2,5][1,3,4]-6 s[1,3] s[l,1] s[l,3] s[l,4] t8[2,5][1,3,4]-6 s[2,3] s[l,1] s[l,3] s[l,4] t8[2,5][1,3,4]-6 s[1,2] s[l,2] s[l,3] s[l,4] t8[2,5][1,3,4]-6 s[1,3] s[l,2] s[l,3] s[l,4] t8[2,5][1,3,4]-6 s[2,3] s[l,2] s[l,3] s[l,4] t8[2,5][1,3,4]-3 s[1,2] s[l,3]^2 s[l,4] t8[2,5][1,3,4]-3 s[1,3] s[l,3]^2 s[l,4] t8[2,5][1,3,4]-3 s[2,3] s[l,3]^2 s[l,4] t8[2,5][1,3,4]-s[1,2]^2 s[l,4]^2 t8[2,5][1,3,4]-2 s[1,2] s[1,3] s[l,4]^2 t8[2,5][1,3,4]-s[1,3]^2 s[l,4]^2 t8[2,5][1,3,4]-2 s[1,2] s[2,3] s[l,4]^2 t8[2,5][1,3,4]-2 s[1,3] s[2,3] s[l,4]^2 t8[2,5][1,3,4]-s[2,3]^2 s[l,4]^2 t8[2,5][1,3,4]-3 s[1,2] s[l,1] s[l,4]^2 t8[2,5][1,3,4]-3 s[1,3] s[l,1] s[l,4]^2 t8[2,5][1,3,4]-3 s[2,3] s[l,1] s[l,4]^2 t8[2,5][1,3,4]-3 s[1,2] s[l,2] s[l,4]^2 t8[2,5][1,3,4]-3 s[1,3] s[l,2] s[l,4]^2 t8[2,5][1,3,4]-3 s[2,3] s[l,2] s[l,4]^2 t8[2,5][1,3,4]-3 s[1,2] s[l,3] s[l,4]^2 t8[2,5][1,3,4]-3 s[1,3] s[l,3] s[l,4]^2 t8[2,5][1,3,4]-3 s[2,3] s[l,3] s[l,4]^2 t8[2,5][1,3,4]-2 s[1,2] s[l,4]^3 t8[2,5][1,3,4]-2 s[1,3] s[l,4]^3 t8[2,5][1,3,4]-2 s[2,3] s[l,4]^3 t8[2,5][1,3,4]-s[1,2]^4 t8[3,4][1,2,5]-4 s[1,2]^3 s[1,3] t8[3,4][1,2,5]-6 s[1,2]^2 s[1,3]^2 t8[3,4][1,2,5]-4 s[1,2] s[1,3]^3 t8[3,4][1,2,5]-s[1,3]^4 t8[3,4][1,2,5]-4 s[1,2]^3 s[2,3] t8[3,4][1,2,5]-12 s[1,2]^2 s[1,3] s[2,3] t8[3,4][1,2,5]-12 s[1,2] s[1,3]^2 s[2,3] t8[3,4][1,2,5]-4 s[1,3]^3 s[2,3] t8[3,4][1,2,5]-6 s[1,2]^2 s[2,3]^2 t8[3,4][1,2,5]-12 s[1,2] s[1,3] s[2,3]^2 t8[3,4][1,2,5]-6 s[1,3]^2 s[2,3]^2 t8[3,4][1,2,5]-4 s[1,2] s[2,3]^3 t8[3,4][1,2,5]-4 s[1,3] s[2,3]^3 t8[3,4][1,2,5]-s[2,3]^4 t8[3,4][1,2,5]-2 s[1,2]^3 s[l,1] t8[3,4][1,2,5]-6 s[1,2]^2 s[1,3] s[l,1] t8[3,4][1,2,5]-6 s[1,2] s[1,3]^2 s[l,1] t8[3,4][1,2,5]-2 s[1,3]^3 s[l,1] t8[3,4][1,2,5]-6 s[1,2]^2 s[2,3] s[l,1] t8[3,4][1,2,5]-12 s[1,2] s[1,3] s[2,3] s[l,1] t8[3,4][1,2,5]-6 s[1,3]^2 s[2,3] s[l,1] t8[3,4][1,2,5]-6 s[1,2] s[2,3]^2 s[l,1] t8[3,4][1,2,5]-6 s[1,3] s[2,3]^2 s[l,1] t8[3,4][1,2,5]-2 s[2,3]^3 s[l,1] t8[3,4][1,2,5]-2 s[1,2]^2 s[l,1]^2 t8[3,4][1,2,5]-4 s[1,2] s[1,3] s[l,1]^2 t8[3,4][1,2,5]-2 s[1,3]^2 s[l,1]^2 t8[3,4][1,2,5]-4 s[1,2] s[2,3] s[l,1]^2 t8[3,4][1,2,5]-4 s[1,3] s[2,3] s[l,1]^2 t8[3,4][1,2,5]-2 s[2,3]^2 s[l,1]^2 t8[3,4][1,2,5]-s[1,2] s[l,1]^3 t8[3,4][1,2,5]-s[1,3] s[l,1]^3 t8[3,4][1,2,5]-s[2,3] s[l,1]^3 t8[3,4][1,2,5]-2 s[1,2]^3 s[l,2] t8[3,4][1,2,5]-6 s[1,2]^2 s[1,3] s[l,2] t8[3,4][1,2,5]-6 s[1,2] s[1,3]^2 s[l,2] t8[3,4][1,2,5]-2 s[1,3]^3 s[l,2] t8[3,4][1,2,5]-6 s[1,2]^2 s[2,3] s[l,2] t8[3,4][1,2,5]-12 s[1,2] s[1,3] s[2,3] s[l,2] t8[3,4][1,2,5]-6 s[1,3]^2 s[2,3] s[l,2] t8[3,4][1,2,5]-6 s[1,2] s[2,3]^2 s[l,2] t8[3,4][1,2,5]-6 s[1,3] s[2,3]^2 s[l,2] t8[3,4][1,2,5]-2 s[2,3]^3 s[l,2] t8[3,4][1,2,5]-4 s[1,2]^2 s[l,1] s[l,2] t8[3,4][1,2,5]-8 s[1,2] s[1,3] s[l,1] s[l,2] t8[3,4][1,2,5]-4 s[1,3]^2 s[l,1] s[l,2] t8[3,4][1,2,5]-8 s[1,2] s[2,3] s[l,1] s[l,2] t8[3,4][1,2,5]-8 s[1,3] s[2,3] s[l,1] s[l,2] t8[3,4][1,2,5]-4 s[2,3]^2 s[l,1] s[l,2] t8[3,4][1,2,5]-3 s[1,2] s[l,1]^2 s[l,2] t8[3,4][1,2,5]-3 s[1,3] s[l,1]^2 s[l,2] t8[3,4][1,2,5]-3 s[2,3] s[l,1]^2 s[l,2] t8[3,4][1,2,5]-2 s[1,2]^2 s[l,2]^2 t8[3,4][1,2,5]-4 s[1,2] s[1,3] s[l,2]^2 t8[3,4][1,2,5]-2 s[1,3]^2 s[l,2]^2 t8[3,4][1,2,5]-4 s[1,2] s[2,3] s[l,2]^2 t8[3,4][1,2,5]-4 s[1,3] s[2,3] s[l,2]^2 t8[3,4][1,2,5]-2 s[2,3]^2 s[l,2]^2 t8[3,4][1,2,5]-3 s[1,2] s[l,1] s[l,2]^2 t8[3,4][1,2,5]-3 s[1,3] s[l,1] s[l,2]^2 t8[3,4][1,2,5]-3 s[2,3] s[l,1] s[l,2]^2 t8[3,4][1,2,5]-s[1,2] s[l,2]^3 t8[3,4][1,2,5]-s[1,3] s[l,2]^3 t8[3,4][1,2,5]-s[2,3] s[l,2]^3 t8[3,4][1,2,5]-2 s[1,2]^3 s[l,3] t8[3,4][1,2,5]-6 s[1,2]^2 s[1,3] s[l,3] t8[3,4][1,2,5]-6 s[1,2] s[1,3]^2 s[l,3] t8[3,4][1,2,5]-2 s[1,3]^3 s[l,3] t8[3,4][1,2,5]-6 s[1,2]^2 s[2,3] s[l,3] t8[3,4][1,2,5]-12 s[1,2] s[1,3] s[2,3] s[l,3] t8[3,4][1,2,5]-6 s[1,3]^2 s[2,3] s[l,3] t8[3,4][1,2,5]-6 s[1,2] s[2,3]^2 s[l,3] t8[3,4][1,2,5]-6 s[1,3] s[2,3]^2 s[l,3] t8[3,4][1,2,5]-2 s[2,3]^3 s[l,3] t8[3,4][1,2,5]-4 s[1,2]^2 s[l,1] s[l,3] t8[3,4][1,2,5]-8 s[1,2] s[1,3] s[l,1] s[l,3] t8[3,4][1,2,5]-4 s[1,3]^2 s[l,1] s[l,3] t8[3,4][1,2,5]-8 s[1,2] s[2,3] s[l,1] s[l,3] t8[3,4][1,2,5]-8 s[1,3] s[2,3] s[l,1] s[l,3] t8[3,4][1,2,5]-4 s[2,3]^2 s[l,1] s[l,3] t8[3,4][1,2,5]-3 s[1,2] s[l,1]^2 s[l,3] t8[3,4][1,2,5]-3 s[1,3] s[l,1]^2 s[l,3] t8[3,4][1,2,5]-3 s[2,3] s[l,1]^2 s[l,3] t8[3,4][1,2,5]-4 s[1,2]^2 s[l,2] s[l,3] t8[3,4][1,2,5]-8 s[1,2] s[1,3] s[l,2] s[l,3] t8[3,4][1,2,5]-4 s[1,3]^2 s[l,2] s[l,3] t8[3,4][1,2,5]-8 s[1,2] s[2,3] s[l,2] s[l,3] t8[3,4][1,2,5]-8 s[1,3] s[2,3] s[l,2] s[l,3] t8[3,4][1,2,5]-4 s[2,3]^2 s[l,2] s[l,3] t8[3,4][1,2,5]-6 s[1,2] s[l,1] s[l,2] s[l,3] t8[3,4][1,2,5]-6 s[1,3] s[l,1] s[l,2] s[l,3] t8[3,4][1,2,5]-6 s[2,3] s[l,1] s[l,2] s[l,3] t8[3,4][1,2,5]-3 s[1,2] s[l,2]^2 s[l,3] t8[3,4][1,2,5]-3 s[1,3] s[l,2]^2 s[l,3] t8[3,4][1,2,5]-3 s[2,3] s[l,2]^2 s[l,3] t8[3,4][1,2,5]-2 s[1,2]^2 s[l,3]^2 t8[3,4][1,2,5]-4 s[1,2] s[1,3] s[l,3]^2 t8[3,4][1,2,5]-2 s[1,3]^2 s[l,3]^2 t8[3,4][1,2,5]-4 s[1,2] s[2,3] s[l,3]^2 t8[3,4][1,2,5]-4 s[1,3] s[2,3] s[l,3]^2 t8[3,4][1,2,5]-2 s[2,3]^2 s[l,3]^2 t8[3,4][1,2,5]-3 s[1,2] s[l,1] s[l,3]^2 t8[3,4][1,2,5]-3 s[1,3] s[l,1] s[l,3]^2 t8[3,4][1,2,5]-3 s[2,3] s[l,1] s[l,3]^2 t8[3,4][1,2,5]-3 s[1,2] s[l,2] s[l,3]^2 t8[3,4][1,2,5]-3 s[1,3] s[l,2] s[l,3]^2 t8[3,4][1,2,5]-3 s[2,3] s[l,2] s[l,3]^2 t8[3,4][1,2,5]-s[1,2] s[l,3]^3 t8[3,4][1,2,5]-s[1,3] s[l,3]^3 t8[3,4][1,2,5]-s[2,3] s[l,3]^3 t8[3,4][1,2,5]-3 s[1,2]^3 s[l,4] t8[3,4][1,2,5]-9 s[1,2]^2 s[1,3] s[l,4] t8[3,4][1,2,5]-9 s[1,2] s[1,3]^2 s[l,4] t8[3,4][1,2,5]-3 s[1,3]^3 s[l,4] t8[3,4][1,2,5]-9 s[1,2]^2 s[2,3] s[l,4] t8[3,4][1,2,5]-18 s[1,2] s[1,3] s[2,3] s[l,4] t8[3,4][1,2,5]-9 s[1,3]^2 s[2,3] s[l,4] t8[3,4][1,2,5]-9 s[1,2] s[2,3]^2 s[l,4] t8[3,4][1,2,5]-9 s[1,3] s[2,3]^2 s[l,4] t8[3,4][1,2,5]-3 s[2,3]^3 s[l,4] t8[3,4][1,2,5]-4 s[1,2]^2 s[l,1] s[l,4] t8[3,4][1,2,5]-8 s[1,2] s[1,3] s[l,1] s[l,4] t8[3,4][1,2,5]-4 s[1,3]^2 s[l,1] s[l,4] t8[3,4][1,2,5]-8 s[1,2] s[2,3] s[l,1] s[l,4] t8[3,4][1,2,5]-8 s[1,3] s[2,3] s[l,1] s[l,4] t8[3,4][1,2,5]-4 s[2,3]^2 s[l,1] s[l,4] t8[3,4][1,2,5]-3 s[1,2] s[l,1]^2 s[l,4] t8[3,4][1,2,5]-3 s[1,3] s[l,1]^2 s[l,4] t8[3,4][1,2,5]-3 s[2,3] s[l,1]^2 s[l,4] t8[3,4][1,2,5]-4 s[1,2]^2 s[l,2] s[l,4] t8[3,4][1,2,5]-8 s[1,2] s[1,3] s[l,2] s[l,4] t8[3,4][1,2,5]-4 s[1,3]^2 s[l,2] s[l,4] t8[3,4][1,2,5]-8 s[1,2] s[2,3] s[l,2] s[l,4] t8[3,4][1,2,5]-8 s[1,3] s[2,3] s[l,2] s[l,4] t8[3,4][1,2,5]-4 s[2,3]^2 s[l,2] s[l,4] t8[3,4][1,2,5]-6 s[1,2] s[l,1] s[l,2] s[l,4] t8[3,4][1,2,5]-6 s[1,3] s[l,1] s[l,2] s[l,4] t8[3,4][1,2,5]-6 s[2,3] s[l,1] s[l,2] s[l,4] t8[3,4][1,2,5]-3 s[1,2] s[l,2]^2 s[l,4] t8[3,4][1,2,5]-3 s[1,3] s[l,2]^2 s[l,4] t8[3,4][1,2,5]-3 s[2,3] s[l,2]^2 s[l,4] t8[3,4][1,2,5]-4 s[1,2]^2 s[l,3] s[l,4] t8[3,4][1,2,5]-8 s[1,2] s[1,3] s[l,3] s[l,4] t8[3,4][1,2,5]-4 s[1,3]^2 s[l,3] s[l,4] t8[3,4][1,2,5]-8 s[1,2] s[2,3] s[l,3] s[l,4] t8[3,4][1,2,5]-8 s[1,3] s[2,3] s[l,3] s[l,4] t8[3,4][1,2,5]-4 s[2,3]^2 s[l,3] s[l,4] t8[3,4][1,2,5]-6 s[1,2] s[l,1] s[l,3] s[l,4] t8[3,4][1,2,5]-6 s[1,3] s[l,1] s[l,3] s[l,4] t8[3,4][1,2,5]-6 s[2,3] s[l,1] s[l,3] s[l,4] t8[3,4][1,2,5]-6 s[1,2] s[l,2] s[l,3] s[l,4] t8[3,4][1,2,5]-6 s[1,3] s[l,2] s[l,3] s[l,4] t8[3,4][1,2,5]-6 s[2,3] s[l,2] s[l,3] s[l,4] t8[3,4][1,2,5]-3 s[1,2] s[l,3]^2 s[l,4] t8[3,4][1,2,5]-3 s[1,3] s[l,3]^2 s[l,4] t8[3,4][1,2,5]-3 s[2,3] s[l,3]^2 s[l,4] t8[3,4][1,2,5]-s[1,2]^2 s[l,4]^2 t8[3,4][1,2,5]-2 s[1,2] s[1,3] s[l,4]^2 t8[3,4][1,2,5]-s[1,3]^2 s[l,4]^2 t8[3,4][1,2,5]-2 s[1,2] s[2,3] s[l,4]^2 t8[3,4][1,2,5]-2 s[1,3] s[2,3] s[l,4]^2 t8[3,4][1,2,5]-s[2,3]^2 s[l,4]^2 t8[3,4][1,2,5]-3 s[1,2] s[l,1] s[l,4]^2 t8[3,4][1,2,5]-3 s[1,3] s[l,1] s[l,4]^2 t8[3,4][1,2,5]-3 s[2,3] s[l,1] s[l,4]^2 t8[3,4][1,2,5]-3 s[1,2] s[l,2] s[l,4]^2 t8[3,4][1,2,5]-3 s[1,3] s[l,2] s[l,4]^2 t8[3,4][1,2,5]-3 s[2,3] s[l,2] s[l,4]^2 t8[3,4][1,2,5]-3 s[1,2] s[l,3] s[l,4]^2 t8[3,4][1,2,5]-3 s[1,3] s[l,3] s[l,4]^2 t8[3,4][1,2,5]-3 s[2,3] s[l,3] s[l,4]^2 t8[3,4][1,2,5]-2 s[1,2] s[l,4]^3 t8[3,4][1,2,5]-2 s[1,3] s[l,4]^3 t8[3,4][1,2,5]-2 s[2,3] s[l,4]^3 t8[3,4][1,2,5]-s[1,2]^4 t8[3,5][1,2,4]-4 s[1,2]^3 s[1,3] t8[3,5][1,2,4]-6 s[1,2]^2 s[1,3]^2 t8[3,5][1,2,4]-4 s[1,2] s[1,3]^3 t8[3,5][1,2,4]-s[1,3]^4 t8[3,5][1,2,4]-4 s[1,2]^3 s[2,3] t8[3,5][1,2,4]-12 s[1,2]^2 s[1,3] s[2,3] t8[3,5][1,2,4]-12 s[1,2] s[1,3]^2 s[2,3] t8[3,5][1,2,4]-4 s[1,3]^3 s[2,3] t8[3,5][1,2,4]-6 s[1,2]^2 s[2,3]^2 t8[3,5][1,2,4]-12 s[1,2] s[1,3] s[2,3]^2 t8[3,5][1,2,4]-6 s[1,3]^2 s[2,3]^2 t8[3,5][1,2,4]-4 s[1,2] s[2,3]^3 t8[3,5][1,2,4]-4 s[1,3] s[2,3]^3 t8[3,5][1,2,4]-s[2,3]^4 t8[3,5][1,2,4]-2 s[1,2]^3 s[l,1] t8[3,5][1,2,4]-6 s[1,2]^2 s[1,3] s[l,1] t8[3,5][1,2,4]-6 s[1,2] s[1,3]^2 s[l,1] t8[3,5][1,2,4]-2 s[1,3]^3 s[l,1] t8[3,5][1,2,4]-6 s[1,2]^2 s[2,3] s[l,1] t8[3,5][1,2,4]-12 s[1,2] s[1,3] s[2,3] s[l,1] t8[3,5][1,2,4]-6 s[1,3]^2 s[2,3] s[l,1] t8[3,5][1,2,4]-6 s[1,2] s[2,3]^2 s[l,1] t8[3,5][1,2,4]-6 s[1,3] s[2,3]^2 s[l,1] t8[3,5][1,2,4]-2 s[2,3]^3 s[l,1] t8[3,5][1,2,4]-2 s[1,2]^2 s[l,1]^2 t8[3,5][1,2,4]-4 s[1,2] s[1,3] s[l,1]^2 t8[3,5][1,2,4]-2 s[1,3]^2 s[l,1]^2 t8[3,5][1,2,4]-4 s[1,2] s[2,3] s[l,1]^2 t8[3,5][1,2,4]-4 s[1,3] s[2,3] s[l,1]^2 t8[3,5][1,2,4]-2 s[2,3]^2 s[l,1]^2 t8[3,5][1,2,4]-s[1,2] s[l,1]^3 t8[3,5][1,2,4]-s[1,3] s[l,1]^3 t8[3,5][1,2,4]-s[2,3] s[l,1]^3 t8[3,5][1,2,4]-2 s[1,2]^3 s[l,2] t8[3,5][1,2,4]-6 s[1,2]^2 s[1,3] s[l,2] t8[3,5][1,2,4]-6 s[1,2] s[1,3]^2 s[l,2] t8[3,5][1,2,4]-2 s[1,3]^3 s[l,2] t8[3,5][1,2,4]-6 s[1,2]^2 s[2,3] s[l,2] t8[3,5][1,2,4]-12 s[1,2] s[1,3] s[2,3] s[l,2] t8[3,5][1,2,4]-6 s[1,3]^2 s[2,3] s[l,2] t8[3,5][1,2,4]-6 s[1,2] s[2,3]^2 s[l,2] t8[3,5][1,2,4]-6 s[1,3] s[2,3]^2 s[l,2] t8[3,5][1,2,4]-2 s[2,3]^3 s[l,2] t8[3,5][1,2,4]-4 s[1,2]^2 s[l,1] s[l,2] t8[3,5][1,2,4]-8 s[1,2] s[1,3] s[l,1] s[l,2] t8[3,5][1,2,4]-4 s[1,3]^2 s[l,1] s[l,2] t8[3,5][1,2,4]-8 s[1,2] s[2,3] s[l,1] s[l,2] t8[3,5][1,2,4]-8 s[1,3] s[2,3] s[l,1] s[l,2] t8[3,5][1,2,4]-4 s[2,3]^2 s[l,1] s[l,2] t8[3,5][1,2,4]-3 s[1,2] s[l,1]^2 s[l,2] t8[3,5][1,2,4]-3 s[1,3] s[l,1]^2 s[l,2] t8[3,5][1,2,4]-3 s[2,3] s[l,1]^2 s[l,2] t8[3,5][1,2,4]-2 s[1,2]^2 s[l,2]^2 t8[3,5][1,2,4]-4 s[1,2] s[1,3] s[l,2]^2 t8[3,5][1,2,4]-2 s[1,3]^2 s[l,2]^2 t8[3,5][1,2,4]-4 s[1,2] s[2,3] s[l,2]^2 t8[3,5][1,2,4]-4 s[1,3] s[2,3] s[l,2]^2 t8[3,5][1,2,4]-2 s[2,3]^2 s[l,2]^2 t8[3,5][1,2,4]-3 s[1,2] s[l,1] s[l,2]^2 t8[3,5][1,2,4]-3 s[1,3] s[l,1] s[l,2]^2 t8[3,5][1,2,4]-3 s[2,3] s[l,1] s[l,2]^2 t8[3,5][1,2,4]-s[1,2] s[l,2]^3 t8[3,5][1,2,4]-s[1,3] s[l,2]^3 t8[3,5][1,2,4]-s[2,3] s[l,2]^3 t8[3,5][1,2,4]-2 s[1,2]^3 s[l,3] t8[3,5][1,2,4]-6 s[1,2]^2 s[1,3] s[l,3] t8[3,5][1,2,4]-6 s[1,2] s[1,3]^2 s[l,3] t8[3,5][1,2,4]-2 s[1,3]^3 s[l,3] t8[3,5][1,2,4]-6 s[1,2]^2 s[2,3] s[l,3] t8[3,5][1,2,4]-12 s[1,2] s[1,3] s[2,3] s[l,3] t8[3,5][1,2,4]-6 s[1,3]^2 s[2,3] s[l,3] t8[3,5][1,2,4]-6 s[1,2] s[2,3]^2 s[l,3] t8[3,5][1,2,4]-6 s[1,3] s[2,3]^2 s[l,3] t8[3,5][1,2,4]-2 s[2,3]^3 s[l,3] t8[3,5][1,2,4]-4 s[1,2]^2 s[l,1] s[l,3] t8[3,5][1,2,4]-8 s[1,2] s[1,3] s[l,1] s[l,3] t8[3,5][1,2,4]-4 s[1,3]^2 s[l,1] s[l,3] t8[3,5][1,2,4]-8 s[1,2] s[2,3] s[l,1] s[l,3] t8[3,5][1,2,4]-8 s[1,3] s[2,3] s[l,1] s[l,3] t8[3,5][1,2,4]-4 s[2,3]^2 s[l,1] s[l,3] t8[3,5][1,2,4]-3 s[1,2] s[l,1]^2 s[l,3] t8[3,5][1,2,4]-3 s[1,3] s[l,1]^2 s[l,3] t8[3,5][1,2,4]-3 s[2,3] s[l,1]^2 s[l,3] t8[3,5][1,2,4]-4 s[1,2]^2 s[l,2] s[l,3] t8[3,5][1,2,4]-8 s[1,2] s[1,3] s[l,2] s[l,3] t8[3,5][1,2,4]-4 s[1,3]^2 s[l,2] s[l,3] t8[3,5][1,2,4]-8 s[1,2] s[2,3] s[l,2] s[l,3] t8[3,5][1,2,4]-8 s[1,3] s[2,3] s[l,2] s[l,3] t8[3,5][1,2,4]-4 s[2,3]^2 s[l,2] s[l,3] t8[3,5][1,2,4]-6 s[1,2] s[l,1] s[l,2] s[l,3] t8[3,5][1,2,4]-6 s[1,3] s[l,1] s[l,2] s[l,3] t8[3,5][1,2,4]-6 s[2,3] s[l,1] s[l,2] s[l,3] t8[3,5][1,2,4]-3 s[1,2] s[l,2]^2 s[l,3] t8[3,5][1,2,4]-3 s[1,3] s[l,2]^2 s[l,3] t8[3,5][1,2,4]-3 s[2,3] s[l,2]^2 s[l,3] t8[3,5][1,2,4]-2 s[1,2]^2 s[l,3]^2 t8[3,5][1,2,4]-4 s[1,2] s[1,3] s[l,3]^2 t8[3,5][1,2,4]-2 s[1,3]^2 s[l,3]^2 t8[3,5][1,2,4]-4 s[1,2] s[2,3] s[l,3]^2 t8[3,5][1,2,4]-4 s[1,3] s[2,3] s[l,3]^2 t8[3,5][1,2,4]-2 s[2,3]^2 s[l,3]^2 t8[3,5][1,2,4]-3 s[1,2] s[l,1] s[l,3]^2 t8[3,5][1,2,4]-3 s[1,3] s[l,1] s[l,3]^2 t8[3,5][1,2,4]-3 s[2,3] s[l,1] s[l,3]^2 t8[3,5][1,2,4]-3 s[1,2] s[l,2] s[l,3]^2 t8[3,5][1,2,4]-3 s[1,3] s[l,2] s[l,3]^2 t8[3,5][1,2,4]-3 s[2,3] s[l,2] s[l,3]^2 t8[3,5][1,2,4]-s[1,2] s[l,3]^3 t8[3,5][1,2,4]-s[1,3] s[l,3]^3 t8[3,5][1,2,4]-s[2,3] s[l,3]^3 t8[3,5][1,2,4]-3 s[1,2]^3 s[l,4] t8[3,5][1,2,4]-9 s[1,2]^2 s[1,3] s[l,4] t8[3,5][1,2,4]-9 s[1,2] s[1,3]^2 s[l,4] t8[3,5][1,2,4]-3 s[1,3]^3 s[l,4] t8[3,5][1,2,4]-9 s[1,2]^2 s[2,3] s[l,4] t8[3,5][1,2,4]-18 s[1,2] s[1,3] s[2,3] s[l,4] t8[3,5][1,2,4]-9 s[1,3]^2 s[2,3] s[l,4] t8[3,5][1,2,4]-9 s[1,2] s[2,3]^2 s[l,4] t8[3,5][1,2,4]-9 s[1,3] s[2,3]^2 s[l,4] t8[3,5][1,2,4]-3 s[2,3]^3 s[l,4] t8[3,5][1,2,4]-4 s[1,2]^2 s[l,1] s[l,4] t8[3,5][1,2,4]-8 s[1,2] s[1,3] s[l,1] s[l,4] t8[3,5][1,2,4]-4 s[1,3]^2 s[l,1] s[l,4] t8[3,5][1,2,4]-8 s[1,2] s[2,3] s[l,1] s[l,4] t8[3,5][1,2,4]-8 s[1,3] s[2,3] s[l,1] s[l,4] t8[3,5][1,2,4]-4 s[2,3]^2 s[l,1] s[l,4] t8[3,5][1,2,4]-3 s[1,2] s[l,1]^2 s[l,4] t8[3,5][1,2,4]-3 s[1,3] s[l,1]^2 s[l,4] t8[3,5][1,2,4]-3 s[2,3] s[l,1]^2 s[l,4] t8[3,5][1,2,4]-4 s[1,2]^2 s[l,2] s[l,4] t8[3,5][1,2,4]-8 s[1,2] s[1,3] s[l,2] s[l,4] t8[3,5][1,2,4]-4 s[1,3]^2 s[l,2] s[l,4] t8[3,5][1,2,4]-8 s[1,2] s[2,3] s[l,2] s[l,4] t8[3,5][1,2,4]-8 s[1,3] s[2,3] s[l,2] s[l,4] t8[3,5][1,2,4]-4 s[2,3]^2 s[l,2] s[l,4] t8[3,5][1,2,4]-6 s[1,2] s[l,1] s[l,2] s[l,4] t8[3,5][1,2,4]-6 s[1,3] s[l,1] s[l,2] s[l,4] t8[3,5][1,2,4]-6 s[2,3] s[l,1] s[l,2] s[l,4] t8[3,5][1,2,4]-3 s[1,2] s[l,2]^2 s[l,4] t8[3,5][1,2,4]-3 s[1,3] s[l,2]^2 s[l,4] t8[3,5][1,2,4]-3 s[2,3] s[l,2]^2 s[l,4] t8[3,5][1,2,4]-4 s[1,2]^2 s[l,3] s[l,4] t8[3,5][1,2,4]-8 s[1,2] s[1,3] s[l,3] s[l,4] t8[3,5][1,2,4]-4 s[1,3]^2 s[l,3] s[l,4] t8[3,5][1,2,4]-8 s[1,2] s[2,3] s[l,3] s[l,4] t8[3,5][1,2,4]-8 s[1,3] s[2,3] s[l,3] s[l,4] t8[3,5][1,2,4]-4 s[2,3]^2 s[l,3] s[l,4] t8[3,5][1,2,4]-6 s[1,2] s[l,1] s[l,3] s[l,4] t8[3,5][1,2,4]-6 s[1,3] s[l,1] s[l,3] s[l,4] t8[3,5][1,2,4]-6 s[2,3] s[l,1] s[l,3] s[l,4] t8[3,5][1,2,4]-6 s[1,2] s[l,2] s[l,3] s[l,4] t8[3,5][1,2,4]-6 s[1,3] s[l,2] s[l,3] s[l,4] t8[3,5][1,2,4]-6 s[2,3] s[l,2] s[l,3] s[l,4] t8[3,5][1,2,4]-3 s[1,2] s[l,3]^2 s[l,4] t8[3,5][1,2,4]-3 s[1,3] s[l,3]^2 s[l,4] t8[3,5][1,2,4]-3 s[2,3] s[l,3]^2 s[l,4] t8[3,5][1,2,4]-s[1,2]^2 s[l,4]^2 t8[3,5][1,2,4]-2 s[1,2] s[1,3] s[l,4]^2 t8[3,5][1,2,4]-s[1,3]^2 s[l,4]^2 t8[3,5][1,2,4]-2 s[1,2] s[2,3] s[l,4]^2 t8[3,5][1,2,4]-2 s[1,3] s[2,3] s[l,4]^2 t8[3,5][1,2,4]-s[2,3]^2 s[l,4]^2 t8[3,5][1,2,4]-3 s[1,2] s[l,1] s[l,4]^2 t8[3,5][1,2,4]-3 s[1,3] s[l,1] s[l,4]^2 t8[3,5][1,2,4]-3 s[2,3] s[l,1] s[l,4]^2 t8[3,5][1,2,4]-3 s[1,2] s[l,2] s[l,4]^2 t8[3,5][1,2,4]-3 s[1,3] s[l,2] s[l,4]^2 t8[3,5][1,2,4]-3 s[2,3] s[l,2] s[l,4]^2 t8[3,5][1,2,4]-3 s[1,2] s[l,3] s[l,4]^2 t8[3,5][1,2,4]-3 s[1,3] s[l,3] s[l,4]^2 t8[3,5][1,2,4]-3 s[2,3] s[l,3] s[l,4]^2 t8[3,5][1,2,4]-2 s[1,2] s[l,4]^3 t8[3,5][1,2,4]-2 s[1,3] s[l,4]^3 t8[3,5][1,2,4]-2 s[2,3] s[l,4]^3 t8[3,5][1,2,4]-s[1,2]^4 t8[4,5][1,2,3]-4 s[1,2]^3 s[1,3] t8[4,5][1,2,3]-6 s[1,2]^2 s[1,3]^2 t8[4,5][1,2,3]-4 s[1,2] s[1,3]^3 t8[4,5][1,2,3]-s[1,3]^4 t8[4,5][1,2,3]-4 s[1,2]^3 s[2,3] t8[4,5][1,2,3]-12 s[1,2]^2 s[1,3] s[2,3] t8[4,5][1,2,3]-12 s[1,2] s[1,3]^2 s[2,3] t8[4,5][1,2,3]-4 s[1,3]^3 s[2,3] t8[4,5][1,2,3]-6 s[1,2]^2 s[2,3]^2 t8[4,5][1,2,3]-12 s[1,2] s[1,3] s[2,3]^2 t8[4,5][1,2,3]-6 s[1,3]^2 s[2,3]^2 t8[4,5][1,2,3]-4 s[1,2] s[2,3]^3 t8[4,5][1,2,3]-4 s[1,3] s[2,3]^3 t8[4,5][1,2,3]-s[2,3]^4 t8[4,5][1,2,3]-4 s[1,2]^3 s[l,1] t8[4,5][1,2,3]-12 s[1,2]^2 s[1,3] s[l,1] t8[4,5][1,2,3]-12 s[1,2] s[1,3]^2 s[l,1] t8[4,5][1,2,3]-4 s[1,3]^3 s[l,1] t8[4,5][1,2,3]-12 s[1,2]^2 s[2,3] s[l,1] t8[4,5][1,2,3]-24 s[1,2] s[1,3] s[2,3] s[l,1] t8[4,5][1,2,3]-12 s[1,3]^2 s[2,3] s[l,1] t8[4,5][1,2,3]-12 s[1,2] s[2,3]^2 s[l,1] t8[4,5][1,2,3]-12 s[1,3] s[2,3]^2 s[l,1] t8[4,5][1,2,3]-4 s[2,3]^3 s[l,1] t8[4,5][1,2,3]-6 s[1,2]^2 s[l,1]^2 t8[4,5][1,2,3]-12 s[1,2] s[1,3] s[l,1]^2 t8[4,5][1,2,3]-6 s[1,3]^2 s[l,1]^2 t8[4,5][1,2,3]-12 s[1,2] s[2,3] s[l,1]^2 t8[4,5][1,2,3]-12 s[1,3] s[2,3] s[l,1]^2 t8[4,5][1,2,3]-6 s[2,3]^2 s[l,1]^2 t8[4,5][1,2,3]-5 s[1,2] s[l,1]^3 t8[4,5][1,2,3]-5 s[1,3] s[l,1]^3 t8[4,5][1,2,3]-5 s[2,3] s[l,1]^3 t8[4,5][1,2,3]-2 s[l,1]^4 t8[4,5][1,2,3]-4 s[1,2]^3 s[l,2] t8[4,5][1,2,3]-12 s[1,2]^2 s[1,3] s[l,2] t8[4,5][1,2,3]-12 s[1,2] s[1,3]^2 s[l,2] t8[4,5][1,2,3]-4 s[1,3]^3 s[l,2] t8[4,5][1,2,3]-12 s[1,2]^2 s[2,3] s[l,2] t8[4,5][1,2,3]-24 s[1,2] s[1,3] s[2,3] s[l,2] t8[4,5][1,2,3]-12 s[1,3]^2 s[2,3] s[l,2] t8[4,5][1,2,3]-12 s[1,2] s[2,3]^2 s[l,2] t8[4,5][1,2,3]-12 s[1,3] s[2,3]^2 s[l,2] t8[4,5][1,2,3]-4 s[2,3]^3 s[l,2] t8[4,5][1,2,3]-12 s[1,2]^2 s[l,1] s[l,2] t8[4,5][1,2,3]-24 s[1,2] s[1,3] s[l,1] s[l,2] t8[4,5][1,2,3]-12 s[1,3]^2 s[l,1] s[l,2] t8[4,5][1,2,3]-24 s[1,2] s[2,3] s[l,1] s[l,2] t8[4,5][1,2,3]-24 s[1,3] s[2,3] s[l,1] s[l,2] t8[4,5][1,2,3]-12 s[2,3]^2 s[l,1] s[l,2] t8[4,5][1,2,3]-15 s[1,2] s[l,1]^2 s[l,2] t8[4,5][1,2,3]-15 s[1,3] s[l,1]^2 s[l,2] t8[4,5][1,2,3]-15 s[2,3] s[l,1]^2 s[l,2] t8[4,5][1,2,3]-8 s[l,1]^3 s[l,2] t8[4,5][1,2,3]-6 s[1,2]^2 s[l,2]^2 t8[4,5][1,2,3]-12 s[1,2] s[1,3] s[l,2]^2 t8[4,5][1,2,3]-6 s[1,3]^2 s[l,2]^2 t8[4,5][1,2,3]-12 s[1,2] s[2,3] s[l,2]^2 t8[4,5][1,2,3]-12 s[1,3] s[2,3] s[l,2]^2 t8[4,5][1,2,3]-6 s[2,3]^2 s[l,2]^2 t8[4,5][1,2,3]-15 s[1,2] s[l,1] s[l,2]^2 t8[4,5][1,2,3]-15 s[1,3] s[l,1] s[l,2]^2 t8[4,5][1,2,3]-15 s[2,3] s[l,1] s[l,2]^2 t8[4,5][1,2,3]-12 s[l,1]^2 s[l,2]^2 t8[4,5][1,2,3]-5 s[1,2] s[l,2]^3 t8[4,5][1,2,3]-5 s[1,3] s[l,2]^3 t8[4,5][1,2,3]-5 s[2,3] s[l,2]^3 t8[4,5][1,2,3]-8 s[l,1] s[l,2]^3 t8[4,5][1,2,3]-2 s[l,2]^4 t8[4,5][1,2,3]-4 s[1,2]^3 s[l,3] t8[4,5][1,2,3]-12 s[1,2]^2 s[1,3] s[l,3] t8[4,5][1,2,3]-12 s[1,2] s[1,3]^2 s[l,3] t8[4,5][1,2,3]-4 s[1,3]^3 s[l,3] t8[4,5][1,2,3]-12 s[1,2]^2 s[2,3] s[l,3] t8[4,5][1,2,3]-24 s[1,2] s[1,3] s[2,3] s[l,3] t8[4,5][1,2,3]-12 s[1,3]^2 s[2,3] s[l,3] t8[4,5][1,2,3]-12 s[1,2] s[2,3]^2 s[l,3] t8[4,5][1,2,3]-12 s[1,3] s[2,3]^2 s[l,3] t8[4,5][1,2,3]-4 s[2,3]^3 s[l,3] t8[4,5][1,2,3]-12 s[1,2]^2 s[l,1] s[l,3] t8[4,5][1,2,3]-24 s[1,2] s[1,3] s[l,1] s[l,3] t8[4,5][1,2,3]-12 s[1,3]^2 s[l,1] s[l,3] t8[4,5][1,2,3]-24 s[1,2] s[2,3] s[l,1] s[l,3] t8[4,5][1,2,3]-24 s[1,3] s[2,3] s[l,1] s[l,3] t8[4,5][1,2,3]-12 s[2,3]^2 s[l,1] s[l,3] t8[4,5][1,2,3]-15 s[1,2] s[l,1]^2 s[l,3] t8[4,5][1,2,3]-15 s[1,3] s[l,1]^2 s[l,3] t8[4,5][1,2,3]-15 s[2,3] s[l,1]^2 s[l,3] t8[4,5][1,2,3]-8 s[l,1]^3 s[l,3] t8[4,5][1,2,3]-12 s[1,2]^2 s[l,2] s[l,3] t8[4,5][1,2,3]-24 s[1,2] s[1,3] s[l,2] s[l,3] t8[4,5][1,2,3]-12 s[1,3]^2 s[l,2] s[l,3] t8[4,5][1,2,3]-24 s[1,2] s[2,3] s[l,2] s[l,3] t8[4,5][1,2,3]-24 s[1,3] s[2,3] s[l,2] s[l,3] t8[4,5][1,2,3]-12 s[2,3]^2 s[l,2] s[l,3] t8[4,5][1,2,3]-30 s[1,2] s[l,1] s[l,2] s[l,3] t8[4,5][1,2,3]-30 s[1,3] s[l,1] s[l,2] s[l,3] t8[4,5][1,2,3]-30 s[2,3] s[l,1] s[l,2] s[l,3] t8[4,5][1,2,3]-24 s[l,1]^2 s[l,2] s[l,3] t8[4,5][1,2,3]-15 s[1,2] s[l,2]^2 s[l,3] t8[4,5][1,2,3]-15 s[1,3] s[l,2]^2 s[l,3] t8[4,5][1,2,3]-15 s[2,3] s[l,2]^2 s[l,3] t8[4,5][1,2,3]-24 s[l,1] s[l,2]^2 s[l,3] t8[4,5][1,2,3]-8 s[l,2]^3 s[l,3] t8[4,5][1,2,3]-6 s[1,2]^2 s[l,3]^2 t8[4,5][1,2,3]-12 s[1,2] s[1,3] s[l,3]^2 t8[4,5][1,2,3]-6 s[1,3]^2 s[l,3]^2 t8[4,5][1,2,3]-12 s[1,2] s[2,3] s[l,3]^2 t8[4,5][1,2,3]-12 s[1,3] s[2,3] s[l,3]^2 t8[4,5][1,2,3]-6 s[2,3]^2 s[l,3]^2 t8[4,5][1,2,3]-15 s[1,2] s[l,1] s[l,3]^2 t8[4,5][1,2,3]-15 s[1,3] s[l,1] s[l,3]^2 t8[4,5][1,2,3]-15 s[2,3] s[l,1] s[l,3]^2 t8[4,5][1,2,3]-12 s[l,1]^2 s[l,3]^2 t8[4,5][1,2,3]-15 s[1,2] s[l,2] s[l,3]^2 t8[4,5][1,2,3]-15 s[1,3] s[l,2] s[l,3]^2 t8[4,5][1,2,3]-15 s[2,3] s[l,2] s[l,3]^2 t8[4,5][1,2,3]-24 s[l,1] s[l,2] s[l,3]^2 t8[4,5][1,2,3]-12 s[l,2]^2 s[l,3]^2 t8[4,5][1,2,3]-5 s[1,2] s[l,3]^3 t8[4,5][1,2,3]-5 s[1,3] s[l,3]^3 t8[4,5][1,2,3]-5 s[2,3] s[l,3]^3 t8[4,5][1,2,3]-8 s[l,1] s[l,3]^3 t8[4,5][1,2,3]-8 s[l,2] s[l,3]^3 t8[4,5][1,2,3]-2 s[l,3]^4 t8[4,5][1,2,3]-3 s[1,2]^3 s[l,4] t8[4,5][1,2,3]-9 s[1,2]^2 s[1,3] s[l,4] t8[4,5][1,2,3]-9 s[1,2] s[1,3]^2 s[l,4] t8[4,5][1,2,3]-3 s[1,3]^3 s[l,4] t8[4,5][1,2,3]-9 s[1,2]^2 s[2,3] s[l,4] t8[4,5][1,2,3]-18 s[1,2] s[1,3] s[2,3] s[l,4] t8[4,5][1,2,3]-9 s[1,3]^2 s[2,3] s[l,4] t8[4,5][1,2,3]-9 s[1,2] s[2,3]^2 s[l,4] t8[4,5][1,2,3]-9 s[1,3] s[2,3]^2 s[l,4] t8[4,5][1,2,3]-3 s[2,3]^3 s[l,4] t8[4,5][1,2,3]-12 s[1,2]^2 s[l,1] s[l,4] t8[4,5][1,2,3]-24 s[1,2] s[1,3] s[l,1] s[l,4] t8[4,5][1,2,3]-12 s[1,3]^2 s[l,1] s[l,4] t8[4,5][1,2,3]-24 s[1,2] s[2,3] s[l,1] s[l,4] t8[4,5][1,2,3]-24 s[1,3] s[2,3] s[l,1] s[l,4] t8[4,5][1,2,3]-12 s[2,3]^2 s[l,1] s[l,4] t8[4,5][1,2,3]-15 s[1,2] s[l,1]^2 s[l,4] t8[4,5][1,2,3]-15 s[1,3] s[l,1]^2 s[l,4] t8[4,5][1,2,3]-15 s[2,3] s[l,1]^2 s[l,4] t8[4,5][1,2,3]-8 s[l,1]^3 s[l,4] t8[4,5][1,2,3]-12 s[1,2]^2 s[l,2] s[l,4] t8[4,5][1,2,3]-24 s[1,2] s[1,3] s[l,2] s[l,4] t8[4,5][1,2,3]-12 s[1,3]^2 s[l,2] s[l,4] t8[4,5][1,2,3]-24 s[1,2] s[2,3] s[l,2] s[l,4] t8[4,5][1,2,3]-24 s[1,3] s[2,3] s[l,2] s[l,4] t8[4,5][1,2,3]-12 s[2,3]^2 s[l,2] s[l,4] t8[4,5][1,2,3]-30 s[1,2] s[l,1] s[l,2] s[l,4] t8[4,5][1,2,3]-30 s[1,3] s[l,1] s[l,2] s[l,4] t8[4,5][1,2,3]-30 s[2,3] s[l,1] s[l,2] s[l,4] t8[4,5][1,2,3]-24 s[l,1]^2 s[l,2] s[l,4] t8[4,5][1,2,3]-15 s[1,2] s[l,2]^2 s[l,4] t8[4,5][1,2,3]-15 s[1,3] s[l,2]^2 s[l,4] t8[4,5][1,2,3]-15 s[2,3] s[l,2]^2 s[l,4] t8[4,5][1,2,3]-24 s[l,1] s[l,2]^2 s[l,4] t8[4,5][1,2,3]-8 s[l,2]^3 s[l,4] t8[4,5][1,2,3]-12 s[1,2]^2 s[l,3] s[l,4] t8[4,5][1,2,3]-24 s[1,2] s[1,3] s[l,3] s[l,4] t8[4,5][1,2,3]-12 s[1,3]^2 s[l,3] s[l,4] t8[4,5][1,2,3]-24 s[1,2] s[2,3] s[l,3] s[l,4] t8[4,5][1,2,3]-24 s[1,3] s[2,3] s[l,3] s[l,4] t8[4,5][1,2,3]-12 s[2,3]^2 s[l,3] s[l,4] t8[4,5][1,2,3]-30 s[1,2] s[l,1] s[l,3] s[l,4] t8[4,5][1,2,3]-30 s[1,3] s[l,1] s[l,3] s[l,4] t8[4,5][1,2,3]-30 s[2,3] s[l,1] s[l,3] s[l,4] t8[4,5][1,2,3]-24 s[l,1]^2 s[l,3] s[l,4] t8[4,5][1,2,3]-30 s[1,2] s[l,2] s[l,3] s[l,4] t8[4,5][1,2,3]-30 s[1,3] s[l,2] s[l,3] s[l,4] t8[4,5][1,2,3]-30 s[2,3] s[l,2] s[l,3] s[l,4] t8[4,5][1,2,3]-48 s[l,1] s[l,2] s[l,3] s[l,4] t8[4,5][1,2,3]-24 s[l,2]^2 s[l,3] s[l,4] t8[4,5][1,2,3]-15 s[1,2] s[l,3]^2 s[l,4] t8[4,5][1,2,3]-15 s[1,3] s[l,3]^2 s[l,4] t8[4,5][1,2,3]-15 s[2,3] s[l,3]^2 s[l,4] t8[4,5][1,2,3]-24 s[l,1] s[l,3]^2 s[l,4] t8[4,5][1,2,3]-24 s[l,2] s[l,3]^2 s[l,4] t8[4,5][1,2,3]-8 s[l,3]^3 s[l,4] t8[4,5][1,2,3]-9 s[1,2]^2 s[l,4]^2 t8[4,5][1,2,3]-18 s[1,2] s[1,3] s[l,4]^2 t8[4,5][1,2,3]-9 s[1,3]^2 s[l,4]^2 t8[4,5][1,2,3]-18 s[1,2] s[2,3] s[l,4]^2 t8[4,5][1,2,3]-18 s[1,3] s[2,3] s[l,4]^2 t8[4,5][1,2,3]-9 s[2,3]^2 s[l,4]^2 t8[4,5][1,2,3]-15 s[1,2] s[l,1] s[l,4]^2 t8[4,5][1,2,3]-15 s[1,3] s[l,1] s[l,4]^2 t8[4,5][1,2,3]-15 s[2,3] s[l,1] s[l,4]^2 t8[4,5][1,2,3]-12 s[l,1]^2 s[l,4]^2 t8[4,5][1,2,3]-15 s[1,2] s[l,2] s[l,4]^2 t8[4,5][1,2,3]-15 s[1,3] s[l,2] s[l,4]^2 t8[4,5][1,2,3]-15 s[2,3] s[l,2] s[l,4]^2 t8[4,5][1,2,3]-24 s[l,1] s[l,2] s[l,4]^2 t8[4,5][1,2,3]-12 s[l,2]^2 s[l,4]^2 t8[4,5][1,2,3]-15 s[1,2] s[l,3] s[l,4]^2 t8[4,5][1,2,3]-15 s[1,3] s[l,3] s[l,4]^2 t8[4,5][1,2,3]-15 s[2,3] s[l,3] s[l,4]^2 t8[4,5][1,2,3]-24 s[l,1] s[l,3] s[l,4]^2 t8[4,5][1,2,3]-24 s[l,2] s[l,3] s[l,4]^2 t8[4,5][1,2,3]-12 s[l,3]^2 s[l,4]^2 t8[4,5][1,2,3]-2 s[1,2] s[l,4]^3 t8[4,5][1,2,3]-2 s[1,3] s[l,4]^3 t8[4,5][1,2,3]-2 s[2,3] s[l,4]^3 t8[4,5][1,2,3]-8 s[l,1] s[l,4]^3 t8[4,5][1,2,3]-8 s[l,2] s[l,4]^3 t8[4,5][1,2,3]-8 s[l,3] s[l,4]^3 t8[4,5][1,2,3]-4 s[l,4]^4 t8[4,5][1,2,3]);
NtriZ5[3,4,5]=(-24 dot[l,t8V[1,2,3,4,5]] s[1,2]^3-24 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[1,3]-12 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3]^2-38 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[1,4]-20 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[1,4]-12 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[1,4]-26 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,4]^2-16 dot[l,t8V[1,2,3,4,5]] s[1,4]^3-24 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[2,3]-24 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[2,3]-20 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,4] s[2,3]-24 dot[l,t8V[1,2,3,4,5]] s[1,3] s[1,4] s[2,3]-12 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3]^2-12 dot[l,t8V[1,2,3,4,5]] s[1,4] s[2,3]^2-38 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[2,4]-20 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[2,4]-12 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[2,4]-52 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,4] s[2,4]-48 dot[l,t8V[1,2,3,4,5]] s[1,4]^2 s[2,4]-20 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[2,4]-24 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[2,4]-12 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[2,4]-26 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,4]^2-48 dot[l,t8V[1,2,3,4,5]] s[1,4] s[2,4]^2-16 dot[l,t8V[1,2,3,4,5]] s[2,4]^3-32 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[l,1]-20 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[l,1]-4 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[l,1]-34 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,4] s[l,1]-8 dot[l,t8V[1,2,3,4,5]] s[1,3] s[1,4] s[l,1]-2 dot[l,t8V[1,2,3,4,5]] s[1,4]^2 s[l,1]-20 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,1]-8 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,1]-8 dot[l,t8V[1,2,3,4,5]] s[1,4] s[2,3] s[l,1]-4 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,1]-34 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,4] s[l,1]-8 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,4] s[l,1]-4 dot[l,t8V[1,2,3,4,5]] s[1,4] s[2,4] s[l,1]-8 dot[l,t8V[1,2,3,4,5]] s[2,3] s[2,4] s[l,1]-2 dot[l,t8V[1,2,3,4,5]] s[2,4]^2 s[l,1]-16 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,1]^2-4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,1]^2-16 dot[l,t8V[1,2,3,4,5]] s[1,4] s[l,1]^2-4 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,1]^2-16 dot[l,t8V[1,2,3,4,5]] s[2,4] s[l,1]^2-32 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[l,2]-20 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[l,2]-4 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[l,2]-34 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,4] s[l,2]-8 dot[l,t8V[1,2,3,4,5]] s[1,3] s[1,4] s[l,2]-2 dot[l,t8V[1,2,3,4,5]] s[1,4]^2 s[l,2]-20 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,2]-8 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,2]-8 dot[l,t8V[1,2,3,4,5]] s[1,4] s[2,3] s[l,2]-4 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,2]-34 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,4] s[l,2]-8 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,4] s[l,2]-4 dot[l,t8V[1,2,3,4,5]] s[1,4] s[2,4] s[l,2]-8 dot[l,t8V[1,2,3,4,5]] s[2,3] s[2,4] s[l,2]-2 dot[l,t8V[1,2,3,4,5]] s[2,4]^2 s[l,2]-32 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,1] s[l,2]-8 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,1] s[l,2]-32 dot[l,t8V[1,2,3,4,5]] s[1,4] s[l,1] s[l,2]-8 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,1] s[l,2]-32 dot[l,t8V[1,2,3,4,5]] s[2,4] s[l,1] s[l,2]-16 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,2]^2-4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,2]^2-16 dot[l,t8V[1,2,3,4,5]] s[1,4] s[l,2]^2-4 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,2]^2-16 dot[l,t8V[1,2,3,4,5]] s[2,4] s[l,2]^2-40 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[l,3]-32 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[l,3]-48 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,4] s[l,3]-20 dot[l,t8V[1,2,3,4,5]] s[1,3] s[1,4] s[l,3]-12 dot[l,t8V[1,2,3,4,5]] s[1,4]^2 s[l,3]-32 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,3]-20 dot[l,t8V[1,2,3,4,5]] s[1,4] s[2,3] s[l,3]-48 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,4] s[l,3]-20 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,4] s[l,3]-24 dot[l,t8V[1,2,3,4,5]] s[1,4] s[2,4] s[l,3]-20 dot[l,t8V[1,2,3,4,5]] s[2,3] s[2,4] s[l,3]-12 dot[l,t8V[1,2,3,4,5]] s[2,4]^2 s[l,3]-32 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,1] s[l,3]-8 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,1] s[l,3]-32 dot[l,t8V[1,2,3,4,5]] s[1,4] s[l,1] s[l,3]-8 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,1] s[l,3]-32 dot[l,t8V[1,2,3,4,5]] s[2,4] s[l,1] s[l,3]-32 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,2] s[l,3]-8 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,2] s[l,3]-32 dot[l,t8V[1,2,3,4,5]] s[1,4] s[l,2] s[l,3]-8 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,2] s[l,3]-32 dot[l,t8V[1,2,3,4,5]] s[2,4] s[l,2] s[l,3]-24 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,3]^2-28 dot[l,t8V[1,2,3,4,5]] s[1,4] s[l,3]^2-28 dot[l,t8V[1,2,3,4,5]] s[2,4] s[l,3]^2+20 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[l,4]+32 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[l,4]+8 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[l,4]+28 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,4] s[l,4]+24 dot[l,t8V[1,2,3,4,5]] s[1,3] s[1,4] s[l,4]+32 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,4]+16 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,4]+24 dot[l,t8V[1,2,3,4,5]] s[1,4] s[2,3] s[l,4]+8 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,4]+28 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,4] s[l,4]+24 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,4] s[l,4]+24 dot[l,t8V[1,2,3,4,5]] s[2,3] s[2,4] s[l,4]-8 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,1] s[l,4]+4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,1] s[l,4]-8 dot[l,t8V[1,2,3,4,5]] s[1,4] s[l,1] s[l,4]+4 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,1] s[l,4]-8 dot[l,t8V[1,2,3,4,5]] s[2,4] s[l,1] s[l,4]-8 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,2] s[l,4]+4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,2] s[l,4]-8 dot[l,t8V[1,2,3,4,5]] s[1,4] s[l,2] s[l,4]+4 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,2] s[l,4]-8 dot[l,t8V[1,2,3,4,5]] s[2,4] s[l,2] s[l,4]-8 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,3] s[l,4]+16 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,3] s[l,4]-20 dot[l,t8V[1,2,3,4,5]] s[1,4] s[l,3] s[l,4]+16 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,3] s[l,4]-20 dot[l,t8V[1,2,3,4,5]] s[2,4] s[l,3] s[l,4]+8 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,4]^2-12 dot[l,t8V[1,2,3,4,5]] s[1,4] s[l,4]^2+8 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,4]^2-12 dot[l,t8V[1,2,3,4,5]] s[2,4] s[l,4]^2+12 s[1,2]^3 t8[1,2][3,4,5]+12 s[1,2]^2 s[1,3] t8[1,2][3,4,5]+6 s[1,2] s[1,3]^2 t8[1,2][3,4,5]+19 s[1,2]^2 s[1,4] t8[1,2][3,4,5]+10 s[1,2] s[1,3] s[1,4] t8[1,2][3,4,5]+6 s[1,3]^2 s[1,4] t8[1,2][3,4,5]+13 s[1,2] s[1,4]^2 t8[1,2][3,4,5]+8 s[1,4]^3 t8[1,2][3,4,5]+12 s[1,2]^2 s[2,3] t8[1,2][3,4,5]+12 s[1,2] s[1,3] s[2,3] t8[1,2][3,4,5]+10 s[1,2] s[1,4] s[2,3] t8[1,2][3,4,5]+12 s[1,3] s[1,4] s[2,3] t8[1,2][3,4,5]+6 s[1,2] s[2,3]^2 t8[1,2][3,4,5]+6 s[1,4] s[2,3]^2 t8[1,2][3,4,5]+19 s[1,2]^2 s[2,4] t8[1,2][3,4,5]+10 s[1,2] s[1,3] s[2,4] t8[1,2][3,4,5]+6 s[1,3]^2 s[2,4] t8[1,2][3,4,5]+26 s[1,2] s[1,4] s[2,4] t8[1,2][3,4,5]+24 s[1,4]^2 s[2,4] t8[1,2][3,4,5]+10 s[1,2] s[2,3] s[2,4] t8[1,2][3,4,5]+12 s[1,3] s[2,3] s[2,4] t8[1,2][3,4,5]+6 s[2,3]^2 s[2,4] t8[1,2][3,4,5]+13 s[1,2] s[2,4]^2 t8[1,2][3,4,5]+24 s[1,4] s[2,4]^2 t8[1,2][3,4,5]+8 s[2,4]^3 t8[1,2][3,4,5]+16 s[1,2]^2 s[l,1] t8[1,2][3,4,5]+10 s[1,2] s[1,3] s[l,1] t8[1,2][3,4,5]+2 s[1,3]^2 s[l,1] t8[1,2][3,4,5]+17 s[1,2] s[1,4] s[l,1] t8[1,2][3,4,5]+4 s[1,3] s[1,4] s[l,1] t8[1,2][3,4,5]+s[1,4]^2 s[l,1] t8[1,2][3,4,5]+10 s[1,2] s[2,3] s[l,1] t8[1,2][3,4,5]+4 s[1,3] s[2,3] s[l,1] t8[1,2][3,4,5]+4 s[1,4] s[2,3] s[l,1] t8[1,2][3,4,5]+2 s[2,3]^2 s[l,1] t8[1,2][3,4,5]+17 s[1,2] s[2,4] s[l,1] t8[1,2][3,4,5]+4 s[1,3] s[2,4] s[l,1] t8[1,2][3,4,5]+2 s[1,4] s[2,4] s[l,1] t8[1,2][3,4,5]+4 s[2,3] s[2,4] s[l,1] t8[1,2][3,4,5]+s[2,4]^2 s[l,1] t8[1,2][3,4,5]+8 s[1,2] s[l,1]^2 t8[1,2][3,4,5]+2 s[1,3] s[l,1]^2 t8[1,2][3,4,5]+8 s[1,4] s[l,1]^2 t8[1,2][3,4,5]+2 s[2,3] s[l,1]^2 t8[1,2][3,4,5]+8 s[2,4] s[l,1]^2 t8[1,2][3,4,5]+16 s[1,2]^2 s[l,2] t8[1,2][3,4,5]+10 s[1,2] s[1,3] s[l,2] t8[1,2][3,4,5]+2 s[1,3]^2 s[l,2] t8[1,2][3,4,5]+17 s[1,2] s[1,4] s[l,2] t8[1,2][3,4,5]+4 s[1,3] s[1,4] s[l,2] t8[1,2][3,4,5]+s[1,4]^2 s[l,2] t8[1,2][3,4,5]+10 s[1,2] s[2,3] s[l,2] t8[1,2][3,4,5]+4 s[1,3] s[2,3] s[l,2] t8[1,2][3,4,5]+4 s[1,4] s[2,3] s[l,2] t8[1,2][3,4,5]+2 s[2,3]^2 s[l,2] t8[1,2][3,4,5]+17 s[1,2] s[2,4] s[l,2] t8[1,2][3,4,5]+4 s[1,3] s[2,4] s[l,2] t8[1,2][3,4,5]+2 s[1,4] s[2,4] s[l,2] t8[1,2][3,4,5]+4 s[2,3] s[2,4] s[l,2] t8[1,2][3,4,5]+s[2,4]^2 s[l,2] t8[1,2][3,4,5]+16 s[1,2] s[l,1] s[l,2] t8[1,2][3,4,5]+4 s[1,3] s[l,1] s[l,2] t8[1,2][3,4,5]+16 s[1,4] s[l,1] s[l,2] t8[1,2][3,4,5]+4 s[2,3] s[l,1] s[l,2] t8[1,2][3,4,5]+16 s[2,4] s[l,1] s[l,2] t8[1,2][3,4,5]+8 s[1,2] s[l,2]^2 t8[1,2][3,4,5]+2 s[1,3] s[l,2]^2 t8[1,2][3,4,5]+8 s[1,4] s[l,2]^2 t8[1,2][3,4,5]+2 s[2,3] s[l,2]^2 t8[1,2][3,4,5]+8 s[2,4] s[l,2]^2 t8[1,2][3,4,5]+20 s[1,2]^2 s[l,3] t8[1,2][3,4,5]+16 s[1,2] s[1,3] s[l,3] t8[1,2][3,4,5]+24 s[1,2] s[1,4] s[l,3] t8[1,2][3,4,5]+10 s[1,3] s[1,4] s[l,3] t8[1,2][3,4,5]+6 s[1,4]^2 s[l,3] t8[1,2][3,4,5]+16 s[1,2] s[2,3] s[l,3] t8[1,2][3,4,5]+10 s[1,4] s[2,3] s[l,3] t8[1,2][3,4,5]+24 s[1,2] s[2,4] s[l,3] t8[1,2][3,4,5]+10 s[1,3] s[2,4] s[l,3] t8[1,2][3,4,5]+12 s[1,4] s[2,4] s[l,3] t8[1,2][3,4,5]+10 s[2,3] s[2,4] s[l,3] t8[1,2][3,4,5]+6 s[2,4]^2 s[l,3] t8[1,2][3,4,5]+16 s[1,2] s[l,1] s[l,3] t8[1,2][3,4,5]+4 s[1,3] s[l,1] s[l,3] t8[1,2][3,4,5]+16 s[1,4] s[l,1] s[l,3] t8[1,2][3,4,5]+4 s[2,3] s[l,1] s[l,3] t8[1,2][3,4,5]+16 s[2,4] s[l,1] s[l,3] t8[1,2][3,4,5]+16 s[1,2] s[l,2] s[l,3] t8[1,2][3,4,5]+4 s[1,3] s[l,2] s[l,3] t8[1,2][3,4,5]+16 s[1,4] s[l,2] s[l,3] t8[1,2][3,4,5]+4 s[2,3] s[l,2] s[l,3] t8[1,2][3,4,5]+16 s[2,4] s[l,2] s[l,3] t8[1,2][3,4,5]+12 s[1,2] s[l,3]^2 t8[1,2][3,4,5]+14 s[1,4] s[l,3]^2 t8[1,2][3,4,5]+14 s[2,4] s[l,3]^2 t8[1,2][3,4,5]-10 s[1,2]^2 s[l,4] t8[1,2][3,4,5]-16 s[1,2] s[1,3] s[l,4] t8[1,2][3,4,5]-4 s[1,3]^2 s[l,4] t8[1,2][3,4,5]-14 s[1,2] s[1,4] s[l,4] t8[1,2][3,4,5]-12 s[1,3] s[1,4] s[l,4] t8[1,2][3,4,5]-16 s[1,2] s[2,3] s[l,4] t8[1,2][3,4,5]-8 s[1,3] s[2,3] s[l,4] t8[1,2][3,4,5]-12 s[1,4] s[2,3] s[l,4] t8[1,2][3,4,5]-4 s[2,3]^2 s[l,4] t8[1,2][3,4,5]-14 s[1,2] s[2,4] s[l,4] t8[1,2][3,4,5]-12 s[1,3] s[2,4] s[l,4] t8[1,2][3,4,5]-12 s[2,3] s[2,4] s[l,4] t8[1,2][3,4,5]+4 s[1,2] s[l,1] s[l,4] t8[1,2][3,4,5]-2 s[1,3] s[l,1] s[l,4] t8[1,2][3,4,5]+4 s[1,4] s[l,1] s[l,4] t8[1,2][3,4,5]-2 s[2,3] s[l,1] s[l,4] t8[1,2][3,4,5]+4 s[2,4] s[l,1] s[l,4] t8[1,2][3,4,5]+4 s[1,2] s[l,2] s[l,4] t8[1,2][3,4,5]-2 s[1,3] s[l,2] s[l,4] t8[1,2][3,4,5]+4 s[1,4] s[l,2] s[l,4] t8[1,2][3,4,5]-2 s[2,3] s[l,2] s[l,4] t8[1,2][3,4,5]+4 s[2,4] s[l,2] s[l,4] t8[1,2][3,4,5]+4 s[1,2] s[l,3] s[l,4] t8[1,2][3,4,5]-8 s[1,3] s[l,3] s[l,4] t8[1,2][3,4,5]+10 s[1,4] s[l,3] s[l,4] t8[1,2][3,4,5]-8 s[2,3] s[l,3] s[l,4] t8[1,2][3,4,5]+10 s[2,4] s[l,3] s[l,4] t8[1,2][3,4,5]-4 s[1,3] s[l,4]^2 t8[1,2][3,4,5]+6 s[1,4] s[l,4]^2 t8[1,2][3,4,5]-4 s[2,3] s[l,4]^2 t8[1,2][3,4,5]+6 s[2,4] s[l,4]^2 t8[1,2][3,4,5]+12 s[1,2]^3 t8[1,3][2,4,5]+12 s[1,2]^2 s[1,3] t8[1,3][2,4,5]+6 s[1,2] s[1,3]^2 t8[1,3][2,4,5]+19 s[1,2]^2 s[1,4] t8[1,3][2,4,5]+10 s[1,2] s[1,3] s[1,4] t8[1,3][2,4,5]+6 s[1,3]^2 s[1,4] t8[1,3][2,4,5]+13 s[1,2] s[1,4]^2 t8[1,3][2,4,5]+8 s[1,4]^3 t8[1,3][2,4,5]+12 s[1,2]^2 s[2,3] t8[1,3][2,4,5]+12 s[1,2] s[1,3] s[2,3] t8[1,3][2,4,5]+10 s[1,2] s[1,4] s[2,3] t8[1,3][2,4,5]+12 s[1,3] s[1,4] s[2,3] t8[1,3][2,4,5]+6 s[1,2] s[2,3]^2 t8[1,3][2,4,5]+6 s[1,4] s[2,3]^2 t8[1,3][2,4,5]+19 s[1,2]^2 s[2,4] t8[1,3][2,4,5]+10 s[1,2] s[1,3] s[2,4] t8[1,3][2,4,5]+6 s[1,3]^2 s[2,4] t8[1,3][2,4,5]+26 s[1,2] s[1,4] s[2,4] t8[1,3][2,4,5]+24 s[1,4]^2 s[2,4] t8[1,3][2,4,5]+10 s[1,2] s[2,3] s[2,4] t8[1,3][2,4,5]+12 s[1,3] s[2,3] s[2,4] t8[1,3][2,4,5]+6 s[2,3]^2 s[2,4] t8[1,3][2,4,5]+13 s[1,2] s[2,4]^2 t8[1,3][2,4,5]+24 s[1,4] s[2,4]^2 t8[1,3][2,4,5]+8 s[2,4]^3 t8[1,3][2,4,5]+16 s[1,2]^2 s[l,1] t8[1,3][2,4,5]+10 s[1,2] s[1,3] s[l,1] t8[1,3][2,4,5]+2 s[1,3]^2 s[l,1] t8[1,3][2,4,5]+17 s[1,2] s[1,4] s[l,1] t8[1,3][2,4,5]+4 s[1,3] s[1,4] s[l,1] t8[1,3][2,4,5]+s[1,4]^2 s[l,1] t8[1,3][2,4,5]+10 s[1,2] s[2,3] s[l,1] t8[1,3][2,4,5]+4 s[1,3] s[2,3] s[l,1] t8[1,3][2,4,5]+4 s[1,4] s[2,3] s[l,1] t8[1,3][2,4,5]+2 s[2,3]^2 s[l,1] t8[1,3][2,4,5]+17 s[1,2] s[2,4] s[l,1] t8[1,3][2,4,5]+4 s[1,3] s[2,4] s[l,1] t8[1,3][2,4,5]+2 s[1,4] s[2,4] s[l,1] t8[1,3][2,4,5]+4 s[2,3] s[2,4] s[l,1] t8[1,3][2,4,5]+s[2,4]^2 s[l,1] t8[1,3][2,4,5]+8 s[1,2] s[l,1]^2 t8[1,3][2,4,5]+2 s[1,3] s[l,1]^2 t8[1,3][2,4,5]+8 s[1,4] s[l,1]^2 t8[1,3][2,4,5]+2 s[2,3] s[l,1]^2 t8[1,3][2,4,5]+8 s[2,4] s[l,1]^2 t8[1,3][2,4,5]+16 s[1,2]^2 s[l,2] t8[1,3][2,4,5]+10 s[1,2] s[1,3] s[l,2] t8[1,3][2,4,5]+2 s[1,3]^2 s[l,2] t8[1,3][2,4,5]+17 s[1,2] s[1,4] s[l,2] t8[1,3][2,4,5]+4 s[1,3] s[1,4] s[l,2] t8[1,3][2,4,5]+s[1,4]^2 s[l,2] t8[1,3][2,4,5]+10 s[1,2] s[2,3] s[l,2] t8[1,3][2,4,5]+4 s[1,3] s[2,3] s[l,2] t8[1,3][2,4,5]+4 s[1,4] s[2,3] s[l,2] t8[1,3][2,4,5]+2 s[2,3]^2 s[l,2] t8[1,3][2,4,5]+17 s[1,2] s[2,4] s[l,2] t8[1,3][2,4,5]+4 s[1,3] s[2,4] s[l,2] t8[1,3][2,4,5]+2 s[1,4] s[2,4] s[l,2] t8[1,3][2,4,5]+4 s[2,3] s[2,4] s[l,2] t8[1,3][2,4,5]+s[2,4]^2 s[l,2] t8[1,3][2,4,5]+16 s[1,2] s[l,1] s[l,2] t8[1,3][2,4,5]+4 s[1,3] s[l,1] s[l,2] t8[1,3][2,4,5]+16 s[1,4] s[l,1] s[l,2] t8[1,3][2,4,5]+4 s[2,3] s[l,1] s[l,2] t8[1,3][2,4,5]+16 s[2,4] s[l,1] s[l,2] t8[1,3][2,4,5]+8 s[1,2] s[l,2]^2 t8[1,3][2,4,5]+2 s[1,3] s[l,2]^2 t8[1,3][2,4,5]+8 s[1,4] s[l,2]^2 t8[1,3][2,4,5]+2 s[2,3] s[l,2]^2 t8[1,3][2,4,5]+8 s[2,4] s[l,2]^2 t8[1,3][2,4,5]+20 s[1,2]^2 s[l,3] t8[1,3][2,4,5]+16 s[1,2] s[1,3] s[l,3] t8[1,3][2,4,5]+24 s[1,2] s[1,4] s[l,3] t8[1,3][2,4,5]+10 s[1,3] s[1,4] s[l,3] t8[1,3][2,4,5]+6 s[1,4]^2 s[l,3] t8[1,3][2,4,5]+16 s[1,2] s[2,3] s[l,3] t8[1,3][2,4,5]+10 s[1,4] s[2,3] s[l,3] t8[1,3][2,4,5]+24 s[1,2] s[2,4] s[l,3] t8[1,3][2,4,5]+10 s[1,3] s[2,4] s[l,3] t8[1,3][2,4,5]+12 s[1,4] s[2,4] s[l,3] t8[1,3][2,4,5]+10 s[2,3] s[2,4] s[l,3] t8[1,3][2,4,5]+6 s[2,4]^2 s[l,3] t8[1,3][2,4,5]+16 s[1,2] s[l,1] s[l,3] t8[1,3][2,4,5]+4 s[1,3] s[l,1] s[l,3] t8[1,3][2,4,5]+16 s[1,4] s[l,1] s[l,3] t8[1,3][2,4,5]+4 s[2,3] s[l,1] s[l,3] t8[1,3][2,4,5]+16 s[2,4] s[l,1] s[l,3] t8[1,3][2,4,5]+16 s[1,2] s[l,2] s[l,3] t8[1,3][2,4,5]+4 s[1,3] s[l,2] s[l,3] t8[1,3][2,4,5]+16 s[1,4] s[l,2] s[l,3] t8[1,3][2,4,5]+4 s[2,3] s[l,2] s[l,3] t8[1,3][2,4,5]+16 s[2,4] s[l,2] s[l,3] t8[1,3][2,4,5]+12 s[1,2] s[l,3]^2 t8[1,3][2,4,5]+14 s[1,4] s[l,3]^2 t8[1,3][2,4,5]+14 s[2,4] s[l,3]^2 t8[1,3][2,4,5]-10 s[1,2]^2 s[l,4] t8[1,3][2,4,5]-16 s[1,2] s[1,3] s[l,4] t8[1,3][2,4,5]-4 s[1,3]^2 s[l,4] t8[1,3][2,4,5]-14 s[1,2] s[1,4] s[l,4] t8[1,3][2,4,5]-12 s[1,3] s[1,4] s[l,4] t8[1,3][2,4,5]-16 s[1,2] s[2,3] s[l,4] t8[1,3][2,4,5]-8 s[1,3] s[2,3] s[l,4] t8[1,3][2,4,5]-12 s[1,4] s[2,3] s[l,4] t8[1,3][2,4,5]-4 s[2,3]^2 s[l,4] t8[1,3][2,4,5]-14 s[1,2] s[2,4] s[l,4] t8[1,3][2,4,5]-12 s[1,3] s[2,4] s[l,4] t8[1,3][2,4,5]-12 s[2,3] s[2,4] s[l,4] t8[1,3][2,4,5]+4 s[1,2] s[l,1] s[l,4] t8[1,3][2,4,5]-2 s[1,3] s[l,1] s[l,4] t8[1,3][2,4,5]+4 s[1,4] s[l,1] s[l,4] t8[1,3][2,4,5]-2 s[2,3] s[l,1] s[l,4] t8[1,3][2,4,5]+4 s[2,4] s[l,1] s[l,4] t8[1,3][2,4,5]+4 s[1,2] s[l,2] s[l,4] t8[1,3][2,4,5]-2 s[1,3] s[l,2] s[l,4] t8[1,3][2,4,5]+4 s[1,4] s[l,2] s[l,4] t8[1,3][2,4,5]-2 s[2,3] s[l,2] s[l,4] t8[1,3][2,4,5]+4 s[2,4] s[l,2] s[l,4] t8[1,3][2,4,5]+4 s[1,2] s[l,3] s[l,4] t8[1,3][2,4,5]-8 s[1,3] s[l,3] s[l,4] t8[1,3][2,4,5]+10 s[1,4] s[l,3] s[l,4] t8[1,3][2,4,5]-8 s[2,3] s[l,3] s[l,4] t8[1,3][2,4,5]+10 s[2,4] s[l,3] s[l,4] t8[1,3][2,4,5]-4 s[1,3] s[l,4]^2 t8[1,3][2,4,5]+6 s[1,4] s[l,4]^2 t8[1,3][2,4,5]-4 s[2,3] s[l,4]^2 t8[1,3][2,4,5]+6 s[2,4] s[l,4]^2 t8[1,3][2,4,5]+12 s[1,2]^3 t8[1,4][2,3,5]+12 s[1,2]^2 s[1,3] t8[1,4][2,3,5]+6 s[1,2] s[1,3]^2 t8[1,4][2,3,5]+19 s[1,2]^2 s[1,4] t8[1,4][2,3,5]+10 s[1,2] s[1,3] s[1,4] t8[1,4][2,3,5]+6 s[1,3]^2 s[1,4] t8[1,4][2,3,5]+13 s[1,2] s[1,4]^2 t8[1,4][2,3,5]+8 s[1,4]^3 t8[1,4][2,3,5]+12 s[1,2]^2 s[2,3] t8[1,4][2,3,5]+12 s[1,2] s[1,3] s[2,3] t8[1,4][2,3,5]+10 s[1,2] s[1,4] s[2,3] t8[1,4][2,3,5]+12 s[1,3] s[1,4] s[2,3] t8[1,4][2,3,5]+6 s[1,2] s[2,3]^2 t8[1,4][2,3,5]+6 s[1,4] s[2,3]^2 t8[1,4][2,3,5]+19 s[1,2]^2 s[2,4] t8[1,4][2,3,5]+10 s[1,2] s[1,3] s[2,4] t8[1,4][2,3,5]+6 s[1,3]^2 s[2,4] t8[1,4][2,3,5]+26 s[1,2] s[1,4] s[2,4] t8[1,4][2,3,5]+24 s[1,4]^2 s[2,4] t8[1,4][2,3,5]+10 s[1,2] s[2,3] s[2,4] t8[1,4][2,3,5]+12 s[1,3] s[2,3] s[2,4] t8[1,4][2,3,5]+6 s[2,3]^2 s[2,4] t8[1,4][2,3,5]+13 s[1,2] s[2,4]^2 t8[1,4][2,3,5]+24 s[1,4] s[2,4]^2 t8[1,4][2,3,5]+8 s[2,4]^3 t8[1,4][2,3,5]+16 s[1,2]^2 s[l,1] t8[1,4][2,3,5]+10 s[1,2] s[1,3] s[l,1] t8[1,4][2,3,5]+2 s[1,3]^2 s[l,1] t8[1,4][2,3,5]+17 s[1,2] s[1,4] s[l,1] t8[1,4][2,3,5]+4 s[1,3] s[1,4] s[l,1] t8[1,4][2,3,5]+s[1,4]^2 s[l,1] t8[1,4][2,3,5]+10 s[1,2] s[2,3] s[l,1] t8[1,4][2,3,5]+4 s[1,3] s[2,3] s[l,1] t8[1,4][2,3,5]+4 s[1,4] s[2,3] s[l,1] t8[1,4][2,3,5]+2 s[2,3]^2 s[l,1] t8[1,4][2,3,5]+17 s[1,2] s[2,4] s[l,1] t8[1,4][2,3,5]+4 s[1,3] s[2,4] s[l,1] t8[1,4][2,3,5]+2 s[1,4] s[2,4] s[l,1] t8[1,4][2,3,5]+4 s[2,3] s[2,4] s[l,1] t8[1,4][2,3,5]+s[2,4]^2 s[l,1] t8[1,4][2,3,5]+8 s[1,2] s[l,1]^2 t8[1,4][2,3,5]+2 s[1,3] s[l,1]^2 t8[1,4][2,3,5]+8 s[1,4] s[l,1]^2 t8[1,4][2,3,5]+2 s[2,3] s[l,1]^2 t8[1,4][2,3,5]+8 s[2,4] s[l,1]^2 t8[1,4][2,3,5]+16 s[1,2]^2 s[l,2] t8[1,4][2,3,5]+10 s[1,2] s[1,3] s[l,2] t8[1,4][2,3,5]+2 s[1,3]^2 s[l,2] t8[1,4][2,3,5]+17 s[1,2] s[1,4] s[l,2] t8[1,4][2,3,5]+4 s[1,3] s[1,4] s[l,2] t8[1,4][2,3,5]+s[1,4]^2 s[l,2] t8[1,4][2,3,5]+10 s[1,2] s[2,3] s[l,2] t8[1,4][2,3,5]+4 s[1,3] s[2,3] s[l,2] t8[1,4][2,3,5]+4 s[1,4] s[2,3] s[l,2] t8[1,4][2,3,5]+2 s[2,3]^2 s[l,2] t8[1,4][2,3,5]+17 s[1,2] s[2,4] s[l,2] t8[1,4][2,3,5]+4 s[1,3] s[2,4] s[l,2] t8[1,4][2,3,5]+2 s[1,4] s[2,4] s[l,2] t8[1,4][2,3,5]+4 s[2,3] s[2,4] s[l,2] t8[1,4][2,3,5]+s[2,4]^2 s[l,2] t8[1,4][2,3,5]+16 s[1,2] s[l,1] s[l,2] t8[1,4][2,3,5]+4 s[1,3] s[l,1] s[l,2] t8[1,4][2,3,5]+16 s[1,4] s[l,1] s[l,2] t8[1,4][2,3,5]+4 s[2,3] s[l,1] s[l,2] t8[1,4][2,3,5]+16 s[2,4] s[l,1] s[l,2] t8[1,4][2,3,5]+8 s[1,2] s[l,2]^2 t8[1,4][2,3,5]+2 s[1,3] s[l,2]^2 t8[1,4][2,3,5]+8 s[1,4] s[l,2]^2 t8[1,4][2,3,5]+2 s[2,3] s[l,2]^2 t8[1,4][2,3,5]+8 s[2,4] s[l,2]^2 t8[1,4][2,3,5]+20 s[1,2]^2 s[l,3] t8[1,4][2,3,5]+16 s[1,2] s[1,3] s[l,3] t8[1,4][2,3,5]+24 s[1,2] s[1,4] s[l,3] t8[1,4][2,3,5]+10 s[1,3] s[1,4] s[l,3] t8[1,4][2,3,5]+6 s[1,4]^2 s[l,3] t8[1,4][2,3,5]+16 s[1,2] s[2,3] s[l,3] t8[1,4][2,3,5]+10 s[1,4] s[2,3] s[l,3] t8[1,4][2,3,5]+24 s[1,2] s[2,4] s[l,3] t8[1,4][2,3,5]+10 s[1,3] s[2,4] s[l,3] t8[1,4][2,3,5]+12 s[1,4] s[2,4] s[l,3] t8[1,4][2,3,5]+10 s[2,3] s[2,4] s[l,3] t8[1,4][2,3,5]+6 s[2,4]^2 s[l,3] t8[1,4][2,3,5]+16 s[1,2] s[l,1] s[l,3] t8[1,4][2,3,5]+4 s[1,3] s[l,1] s[l,3] t8[1,4][2,3,5]+16 s[1,4] s[l,1] s[l,3] t8[1,4][2,3,5]+4 s[2,3] s[l,1] s[l,3] t8[1,4][2,3,5]+16 s[2,4] s[l,1] s[l,3] t8[1,4][2,3,5]+16 s[1,2] s[l,2] s[l,3] t8[1,4][2,3,5]+4 s[1,3] s[l,2] s[l,3] t8[1,4][2,3,5]+16 s[1,4] s[l,2] s[l,3] t8[1,4][2,3,5]+4 s[2,3] s[l,2] s[l,3] t8[1,4][2,3,5]+16 s[2,4] s[l,2] s[l,3] t8[1,4][2,3,5]+12 s[1,2] s[l,3]^2 t8[1,4][2,3,5]+14 s[1,4] s[l,3]^2 t8[1,4][2,3,5]+14 s[2,4] s[l,3]^2 t8[1,4][2,3,5]-10 s[1,2]^2 s[l,4] t8[1,4][2,3,5]-16 s[1,2] s[1,3] s[l,4] t8[1,4][2,3,5]-4 s[1,3]^2 s[l,4] t8[1,4][2,3,5]-14 s[1,2] s[1,4] s[l,4] t8[1,4][2,3,5]-12 s[1,3] s[1,4] s[l,4] t8[1,4][2,3,5]-16 s[1,2] s[2,3] s[l,4] t8[1,4][2,3,5]-8 s[1,3] s[2,3] s[l,4] t8[1,4][2,3,5]-12 s[1,4] s[2,3] s[l,4] t8[1,4][2,3,5]-4 s[2,3]^2 s[l,4] t8[1,4][2,3,5]-14 s[1,2] s[2,4] s[l,4] t8[1,4][2,3,5]-12 s[1,3] s[2,4] s[l,4] t8[1,4][2,3,5]-12 s[2,3] s[2,4] s[l,4] t8[1,4][2,3,5]+4 s[1,2] s[l,1] s[l,4] t8[1,4][2,3,5]-2 s[1,3] s[l,1] s[l,4] t8[1,4][2,3,5]+4 s[1,4] s[l,1] s[l,4] t8[1,4][2,3,5]-2 s[2,3] s[l,1] s[l,4] t8[1,4][2,3,5]+4 s[2,4] s[l,1] s[l,4] t8[1,4][2,3,5]+4 s[1,2] s[l,2] s[l,4] t8[1,4][2,3,5]-2 s[1,3] s[l,2] s[l,4] t8[1,4][2,3,5]+4 s[1,4] s[l,2] s[l,4] t8[1,4][2,3,5]-2 s[2,3] s[l,2] s[l,4] t8[1,4][2,3,5]+4 s[2,4] s[l,2] s[l,4] t8[1,4][2,3,5]+4 s[1,2] s[l,3] s[l,4] t8[1,4][2,3,5]-8 s[1,3] s[l,3] s[l,4] t8[1,4][2,3,5]+10 s[1,4] s[l,3] s[l,4] t8[1,4][2,3,5]-8 s[2,3] s[l,3] s[l,4] t8[1,4][2,3,5]+10 s[2,4] s[l,3] s[l,4] t8[1,4][2,3,5]-4 s[1,3] s[l,4]^2 t8[1,4][2,3,5]+6 s[1,4] s[l,4]^2 t8[1,4][2,3,5]-4 s[2,3] s[l,4]^2 t8[1,4][2,3,5]+6 s[2,4] s[l,4]^2 t8[1,4][2,3,5]+12 s[1,2]^3 t8[1,5][2,3,4]+12 s[1,2]^2 s[1,3] t8[1,5][2,3,4]+6 s[1,2] s[1,3]^2 t8[1,5][2,3,4]+19 s[1,2]^2 s[1,4] t8[1,5][2,3,4]+10 s[1,2] s[1,3] s[1,4] t8[1,5][2,3,4]+6 s[1,3]^2 s[1,4] t8[1,5][2,3,4]+13 s[1,2] s[1,4]^2 t8[1,5][2,3,4]+8 s[1,4]^3 t8[1,5][2,3,4]+12 s[1,2]^2 s[2,3] t8[1,5][2,3,4]+12 s[1,2] s[1,3] s[2,3] t8[1,5][2,3,4]+10 s[1,2] s[1,4] s[2,3] t8[1,5][2,3,4]+12 s[1,3] s[1,4] s[2,3] t8[1,5][2,3,4]+6 s[1,2] s[2,3]^2 t8[1,5][2,3,4]+6 s[1,4] s[2,3]^2 t8[1,5][2,3,4]+19 s[1,2]^2 s[2,4] t8[1,5][2,3,4]+10 s[1,2] s[1,3] s[2,4] t8[1,5][2,3,4]+6 s[1,3]^2 s[2,4] t8[1,5][2,3,4]+26 s[1,2] s[1,4] s[2,4] t8[1,5][2,3,4]+24 s[1,4]^2 s[2,4] t8[1,5][2,3,4]+10 s[1,2] s[2,3] s[2,4] t8[1,5][2,3,4]+12 s[1,3] s[2,3] s[2,4] t8[1,5][2,3,4]+6 s[2,3]^2 s[2,4] t8[1,5][2,3,4]+13 s[1,2] s[2,4]^2 t8[1,5][2,3,4]+24 s[1,4] s[2,4]^2 t8[1,5][2,3,4]+8 s[2,4]^3 t8[1,5][2,3,4]+16 s[1,2]^2 s[l,1] t8[1,5][2,3,4]+10 s[1,2] s[1,3] s[l,1] t8[1,5][2,3,4]+2 s[1,3]^2 s[l,1] t8[1,5][2,3,4]+17 s[1,2] s[1,4] s[l,1] t8[1,5][2,3,4]+4 s[1,3] s[1,4] s[l,1] t8[1,5][2,3,4]+s[1,4]^2 s[l,1] t8[1,5][2,3,4]+10 s[1,2] s[2,3] s[l,1] t8[1,5][2,3,4]+4 s[1,3] s[2,3] s[l,1] t8[1,5][2,3,4]+4 s[1,4] s[2,3] s[l,1] t8[1,5][2,3,4]+2 s[2,3]^2 s[l,1] t8[1,5][2,3,4]+17 s[1,2] s[2,4] s[l,1] t8[1,5][2,3,4]+4 s[1,3] s[2,4] s[l,1] t8[1,5][2,3,4]+2 s[1,4] s[2,4] s[l,1] t8[1,5][2,3,4]+4 s[2,3] s[2,4] s[l,1] t8[1,5][2,3,4]+s[2,4]^2 s[l,1] t8[1,5][2,3,4]+8 s[1,2] s[l,1]^2 t8[1,5][2,3,4]+2 s[1,3] s[l,1]^2 t8[1,5][2,3,4]+8 s[1,4] s[l,1]^2 t8[1,5][2,3,4]+2 s[2,3] s[l,1]^2 t8[1,5][2,3,4]+8 s[2,4] s[l,1]^2 t8[1,5][2,3,4]+16 s[1,2]^2 s[l,2] t8[1,5][2,3,4]+10 s[1,2] s[1,3] s[l,2] t8[1,5][2,3,4]+2 s[1,3]^2 s[l,2] t8[1,5][2,3,4]+17 s[1,2] s[1,4] s[l,2] t8[1,5][2,3,4]+4 s[1,3] s[1,4] s[l,2] t8[1,5][2,3,4]+s[1,4]^2 s[l,2] t8[1,5][2,3,4]+10 s[1,2] s[2,3] s[l,2] t8[1,5][2,3,4]+4 s[1,3] s[2,3] s[l,2] t8[1,5][2,3,4]+4 s[1,4] s[2,3] s[l,2] t8[1,5][2,3,4]+2 s[2,3]^2 s[l,2] t8[1,5][2,3,4]+17 s[1,2] s[2,4] s[l,2] t8[1,5][2,3,4]+4 s[1,3] s[2,4] s[l,2] t8[1,5][2,3,4]+2 s[1,4] s[2,4] s[l,2] t8[1,5][2,3,4]+4 s[2,3] s[2,4] s[l,2] t8[1,5][2,3,4]+s[2,4]^2 s[l,2] t8[1,5][2,3,4]+16 s[1,2] s[l,1] s[l,2] t8[1,5][2,3,4]+4 s[1,3] s[l,1] s[l,2] t8[1,5][2,3,4]+16 s[1,4] s[l,1] s[l,2] t8[1,5][2,3,4]+4 s[2,3] s[l,1] s[l,2] t8[1,5][2,3,4]+16 s[2,4] s[l,1] s[l,2] t8[1,5][2,3,4]+8 s[1,2] s[l,2]^2 t8[1,5][2,3,4]+2 s[1,3] s[l,2]^2 t8[1,5][2,3,4]+8 s[1,4] s[l,2]^2 t8[1,5][2,3,4]+2 s[2,3] s[l,2]^2 t8[1,5][2,3,4]+8 s[2,4] s[l,2]^2 t8[1,5][2,3,4]+20 s[1,2]^2 s[l,3] t8[1,5][2,3,4]+16 s[1,2] s[1,3] s[l,3] t8[1,5][2,3,4]+24 s[1,2] s[1,4] s[l,3] t8[1,5][2,3,4]+10 s[1,3] s[1,4] s[l,3] t8[1,5][2,3,4]+6 s[1,4]^2 s[l,3] t8[1,5][2,3,4]+16 s[1,2] s[2,3] s[l,3] t8[1,5][2,3,4]+10 s[1,4] s[2,3] s[l,3] t8[1,5][2,3,4]+24 s[1,2] s[2,4] s[l,3] t8[1,5][2,3,4]+10 s[1,3] s[2,4] s[l,3] t8[1,5][2,3,4]+12 s[1,4] s[2,4] s[l,3] t8[1,5][2,3,4]+10 s[2,3] s[2,4] s[l,3] t8[1,5][2,3,4]+6 s[2,4]^2 s[l,3] t8[1,5][2,3,4]+16 s[1,2] s[l,1] s[l,3] t8[1,5][2,3,4]+4 s[1,3] s[l,1] s[l,3] t8[1,5][2,3,4]+16 s[1,4] s[l,1] s[l,3] t8[1,5][2,3,4]+4 s[2,3] s[l,1] s[l,3] t8[1,5][2,3,4]+16 s[2,4] s[l,1] s[l,3] t8[1,5][2,3,4]+16 s[1,2] s[l,2] s[l,3] t8[1,5][2,3,4]+4 s[1,3] s[l,2] s[l,3] t8[1,5][2,3,4]+16 s[1,4] s[l,2] s[l,3] t8[1,5][2,3,4]+4 s[2,3] s[l,2] s[l,3] t8[1,5][2,3,4]+16 s[2,4] s[l,2] s[l,3] t8[1,5][2,3,4]+12 s[1,2] s[l,3]^2 t8[1,5][2,3,4]+14 s[1,4] s[l,3]^2 t8[1,5][2,3,4]+14 s[2,4] s[l,3]^2 t8[1,5][2,3,4]-10 s[1,2]^2 s[l,4] t8[1,5][2,3,4]-16 s[1,2] s[1,3] s[l,4] t8[1,5][2,3,4]-4 s[1,3]^2 s[l,4] t8[1,5][2,3,4]-14 s[1,2] s[1,4] s[l,4] t8[1,5][2,3,4]-12 s[1,3] s[1,4] s[l,4] t8[1,5][2,3,4]-16 s[1,2] s[2,3] s[l,4] t8[1,5][2,3,4]-8 s[1,3] s[2,3] s[l,4] t8[1,5][2,3,4]-12 s[1,4] s[2,3] s[l,4] t8[1,5][2,3,4]-4 s[2,3]^2 s[l,4] t8[1,5][2,3,4]-14 s[1,2] s[2,4] s[l,4] t8[1,5][2,3,4]-12 s[1,3] s[2,4] s[l,4] t8[1,5][2,3,4]-12 s[2,3] s[2,4] s[l,4] t8[1,5][2,3,4]+4 s[1,2] s[l,1] s[l,4] t8[1,5][2,3,4]-2 s[1,3] s[l,1] s[l,4] t8[1,5][2,3,4]+4 s[1,4] s[l,1] s[l,4] t8[1,5][2,3,4]-2 s[2,3] s[l,1] s[l,4] t8[1,5][2,3,4]+4 s[2,4] s[l,1] s[l,4] t8[1,5][2,3,4]+4 s[1,2] s[l,2] s[l,4] t8[1,5][2,3,4]-2 s[1,3] s[l,2] s[l,4] t8[1,5][2,3,4]+4 s[1,4] s[l,2] s[l,4] t8[1,5][2,3,4]-2 s[2,3] s[l,2] s[l,4] t8[1,5][2,3,4]+4 s[2,4] s[l,2] s[l,4] t8[1,5][2,3,4]+4 s[1,2] s[l,3] s[l,4] t8[1,5][2,3,4]-8 s[1,3] s[l,3] s[l,4] t8[1,5][2,3,4]+10 s[1,4] s[l,3] s[l,4] t8[1,5][2,3,4]-8 s[2,3] s[l,3] s[l,4] t8[1,5][2,3,4]+10 s[2,4] s[l,3] s[l,4] t8[1,5][2,3,4]-4 s[1,3] s[l,4]^2 t8[1,5][2,3,4]+6 s[1,4] s[l,4]^2 t8[1,5][2,3,4]-4 s[2,3] s[l,4]^2 t8[1,5][2,3,4]+6 s[2,4] s[l,4]^2 t8[1,5][2,3,4]+12 s[1,2]^3 t8[2,3][1,4,5]+12 s[1,2]^2 s[1,3] t8[2,3][1,4,5]+6 s[1,2] s[1,3]^2 t8[2,3][1,4,5]+19 s[1,2]^2 s[1,4] t8[2,3][1,4,5]+10 s[1,2] s[1,3] s[1,4] t8[2,3][1,4,5]+6 s[1,3]^2 s[1,4] t8[2,3][1,4,5]+13 s[1,2] s[1,4]^2 t8[2,3][1,4,5]+8 s[1,4]^3 t8[2,3][1,4,5]+12 s[1,2]^2 s[2,3] t8[2,3][1,4,5]+12 s[1,2] s[1,3] s[2,3] t8[2,3][1,4,5]+10 s[1,2] s[1,4] s[2,3] t8[2,3][1,4,5]+12 s[1,3] s[1,4] s[2,3] t8[2,3][1,4,5]+6 s[1,2] s[2,3]^2 t8[2,3][1,4,5]+6 s[1,4] s[2,3]^2 t8[2,3][1,4,5]+19 s[1,2]^2 s[2,4] t8[2,3][1,4,5]+10 s[1,2] s[1,3] s[2,4] t8[2,3][1,4,5]+6 s[1,3]^2 s[2,4] t8[2,3][1,4,5]+26 s[1,2] s[1,4] s[2,4] t8[2,3][1,4,5]+24 s[1,4]^2 s[2,4] t8[2,3][1,4,5]+10 s[1,2] s[2,3] s[2,4] t8[2,3][1,4,5]+12 s[1,3] s[2,3] s[2,4] t8[2,3][1,4,5]+6 s[2,3]^2 s[2,4] t8[2,3][1,4,5]+13 s[1,2] s[2,4]^2 t8[2,3][1,4,5]+24 s[1,4] s[2,4]^2 t8[2,3][1,4,5]+8 s[2,4]^3 t8[2,3][1,4,5]+16 s[1,2]^2 s[l,1] t8[2,3][1,4,5]+10 s[1,2] s[1,3] s[l,1] t8[2,3][1,4,5]+2 s[1,3]^2 s[l,1] t8[2,3][1,4,5]+17 s[1,2] s[1,4] s[l,1] t8[2,3][1,4,5]+4 s[1,3] s[1,4] s[l,1] t8[2,3][1,4,5]+s[1,4]^2 s[l,1] t8[2,3][1,4,5]+10 s[1,2] s[2,3] s[l,1] t8[2,3][1,4,5]+4 s[1,3] s[2,3] s[l,1] t8[2,3][1,4,5]+4 s[1,4] s[2,3] s[l,1] t8[2,3][1,4,5]+2 s[2,3]^2 s[l,1] t8[2,3][1,4,5]+17 s[1,2] s[2,4] s[l,1] t8[2,3][1,4,5]+4 s[1,3] s[2,4] s[l,1] t8[2,3][1,4,5]+2 s[1,4] s[2,4] s[l,1] t8[2,3][1,4,5]+4 s[2,3] s[2,4] s[l,1] t8[2,3][1,4,5]+s[2,4]^2 s[l,1] t8[2,3][1,4,5]+8 s[1,2] s[l,1]^2 t8[2,3][1,4,5]+2 s[1,3] s[l,1]^2 t8[2,3][1,4,5]+8 s[1,4] s[l,1]^2 t8[2,3][1,4,5]+2 s[2,3] s[l,1]^2 t8[2,3][1,4,5]+8 s[2,4] s[l,1]^2 t8[2,3][1,4,5]+16 s[1,2]^2 s[l,2] t8[2,3][1,4,5]+10 s[1,2] s[1,3] s[l,2] t8[2,3][1,4,5]+2 s[1,3]^2 s[l,2] t8[2,3][1,4,5]+17 s[1,2] s[1,4] s[l,2] t8[2,3][1,4,5]+4 s[1,3] s[1,4] s[l,2] t8[2,3][1,4,5]+s[1,4]^2 s[l,2] t8[2,3][1,4,5]+10 s[1,2] s[2,3] s[l,2] t8[2,3][1,4,5]+4 s[1,3] s[2,3] s[l,2] t8[2,3][1,4,5]+4 s[1,4] s[2,3] s[l,2] t8[2,3][1,4,5]+2 s[2,3]^2 s[l,2] t8[2,3][1,4,5]+17 s[1,2] s[2,4] s[l,2] t8[2,3][1,4,5]+4 s[1,3] s[2,4] s[l,2] t8[2,3][1,4,5]+2 s[1,4] s[2,4] s[l,2] t8[2,3][1,4,5]+4 s[2,3] s[2,4] s[l,2] t8[2,3][1,4,5]+s[2,4]^2 s[l,2] t8[2,3][1,4,5]+16 s[1,2] s[l,1] s[l,2] t8[2,3][1,4,5]+4 s[1,3] s[l,1] s[l,2] t8[2,3][1,4,5]+16 s[1,4] s[l,1] s[l,2] t8[2,3][1,4,5]+4 s[2,3] s[l,1] s[l,2] t8[2,3][1,4,5]+16 s[2,4] s[l,1] s[l,2] t8[2,3][1,4,5]+8 s[1,2] s[l,2]^2 t8[2,3][1,4,5]+2 s[1,3] s[l,2]^2 t8[2,3][1,4,5]+8 s[1,4] s[l,2]^2 t8[2,3][1,4,5]+2 s[2,3] s[l,2]^2 t8[2,3][1,4,5]+8 s[2,4] s[l,2]^2 t8[2,3][1,4,5]+20 s[1,2]^2 s[l,3] t8[2,3][1,4,5]+16 s[1,2] s[1,3] s[l,3] t8[2,3][1,4,5]+24 s[1,2] s[1,4] s[l,3] t8[2,3][1,4,5]+10 s[1,3] s[1,4] s[l,3] t8[2,3][1,4,5]+6 s[1,4]^2 s[l,3] t8[2,3][1,4,5]+16 s[1,2] s[2,3] s[l,3] t8[2,3][1,4,5]+10 s[1,4] s[2,3] s[l,3] t8[2,3][1,4,5]+24 s[1,2] s[2,4] s[l,3] t8[2,3][1,4,5]+10 s[1,3] s[2,4] s[l,3] t8[2,3][1,4,5]+12 s[1,4] s[2,4] s[l,3] t8[2,3][1,4,5]+10 s[2,3] s[2,4] s[l,3] t8[2,3][1,4,5]+6 s[2,4]^2 s[l,3] t8[2,3][1,4,5]+16 s[1,2] s[l,1] s[l,3] t8[2,3][1,4,5]+4 s[1,3] s[l,1] s[l,3] t8[2,3][1,4,5]+16 s[1,4] s[l,1] s[l,3] t8[2,3][1,4,5]+4 s[2,3] s[l,1] s[l,3] t8[2,3][1,4,5]+16 s[2,4] s[l,1] s[l,3] t8[2,3][1,4,5]+16 s[1,2] s[l,2] s[l,3] t8[2,3][1,4,5]+4 s[1,3] s[l,2] s[l,3] t8[2,3][1,4,5]+16 s[1,4] s[l,2] s[l,3] t8[2,3][1,4,5]+4 s[2,3] s[l,2] s[l,3] t8[2,3][1,4,5]+16 s[2,4] s[l,2] s[l,3] t8[2,3][1,4,5]+12 s[1,2] s[l,3]^2 t8[2,3][1,4,5]+14 s[1,4] s[l,3]^2 t8[2,3][1,4,5]+14 s[2,4] s[l,3]^2 t8[2,3][1,4,5]-10 s[1,2]^2 s[l,4] t8[2,3][1,4,5]-16 s[1,2] s[1,3] s[l,4] t8[2,3][1,4,5]-4 s[1,3]^2 s[l,4] t8[2,3][1,4,5]-14 s[1,2] s[1,4] s[l,4] t8[2,3][1,4,5]-12 s[1,3] s[1,4] s[l,4] t8[2,3][1,4,5]-16 s[1,2] s[2,3] s[l,4] t8[2,3][1,4,5]-8 s[1,3] s[2,3] s[l,4] t8[2,3][1,4,5]-12 s[1,4] s[2,3] s[l,4] t8[2,3][1,4,5]-4 s[2,3]^2 s[l,4] t8[2,3][1,4,5]-14 s[1,2] s[2,4] s[l,4] t8[2,3][1,4,5]-12 s[1,3] s[2,4] s[l,4] t8[2,3][1,4,5]-12 s[2,3] s[2,4] s[l,4] t8[2,3][1,4,5]+4 s[1,2] s[l,1] s[l,4] t8[2,3][1,4,5]-2 s[1,3] s[l,1] s[l,4] t8[2,3][1,4,5]+4 s[1,4] s[l,1] s[l,4] t8[2,3][1,4,5]-2 s[2,3] s[l,1] s[l,4] t8[2,3][1,4,5]+4 s[2,4] s[l,1] s[l,4] t8[2,3][1,4,5]+4 s[1,2] s[l,2] s[l,4] t8[2,3][1,4,5]-2 s[1,3] s[l,2] s[l,4] t8[2,3][1,4,5]+4 s[1,4] s[l,2] s[l,4] t8[2,3][1,4,5]-2 s[2,3] s[l,2] s[l,4] t8[2,3][1,4,5]+4 s[2,4] s[l,2] s[l,4] t8[2,3][1,4,5]+4 s[1,2] s[l,3] s[l,4] t8[2,3][1,4,5]-8 s[1,3] s[l,3] s[l,4] t8[2,3][1,4,5]+10 s[1,4] s[l,3] s[l,4] t8[2,3][1,4,5]-8 s[2,3] s[l,3] s[l,4] t8[2,3][1,4,5]+10 s[2,4] s[l,3] s[l,4] t8[2,3][1,4,5]-4 s[1,3] s[l,4]^2 t8[2,3][1,4,5]+6 s[1,4] s[l,4]^2 t8[2,3][1,4,5]-4 s[2,3] s[l,4]^2 t8[2,3][1,4,5]+6 s[2,4] s[l,4]^2 t8[2,3][1,4,5]+12 s[1,2]^3 t8[2,4][1,3,5]+12 s[1,2]^2 s[1,3] t8[2,4][1,3,5]+6 s[1,2] s[1,3]^2 t8[2,4][1,3,5]+19 s[1,2]^2 s[1,4] t8[2,4][1,3,5]+10 s[1,2] s[1,3] s[1,4] t8[2,4][1,3,5]+6 s[1,3]^2 s[1,4] t8[2,4][1,3,5]+13 s[1,2] s[1,4]^2 t8[2,4][1,3,5]+8 s[1,4]^3 t8[2,4][1,3,5]+12 s[1,2]^2 s[2,3] t8[2,4][1,3,5]+12 s[1,2] s[1,3] s[2,3] t8[2,4][1,3,5]+10 s[1,2] s[1,4] s[2,3] t8[2,4][1,3,5]+12 s[1,3] s[1,4] s[2,3] t8[2,4][1,3,5]+6 s[1,2] s[2,3]^2 t8[2,4][1,3,5]+6 s[1,4] s[2,3]^2 t8[2,4][1,3,5]+19 s[1,2]^2 s[2,4] t8[2,4][1,3,5]+10 s[1,2] s[1,3] s[2,4] t8[2,4][1,3,5]+6 s[1,3]^2 s[2,4] t8[2,4][1,3,5]+26 s[1,2] s[1,4] s[2,4] t8[2,4][1,3,5]+24 s[1,4]^2 s[2,4] t8[2,4][1,3,5]+10 s[1,2] s[2,3] s[2,4] t8[2,4][1,3,5]+12 s[1,3] s[2,3] s[2,4] t8[2,4][1,3,5]+6 s[2,3]^2 s[2,4] t8[2,4][1,3,5]+13 s[1,2] s[2,4]^2 t8[2,4][1,3,5]+24 s[1,4] s[2,4]^2 t8[2,4][1,3,5]+8 s[2,4]^3 t8[2,4][1,3,5]+16 s[1,2]^2 s[l,1] t8[2,4][1,3,5]+10 s[1,2] s[1,3] s[l,1] t8[2,4][1,3,5]+2 s[1,3]^2 s[l,1] t8[2,4][1,3,5]+17 s[1,2] s[1,4] s[l,1] t8[2,4][1,3,5]+4 s[1,3] s[1,4] s[l,1] t8[2,4][1,3,5]+s[1,4]^2 s[l,1] t8[2,4][1,3,5]+10 s[1,2] s[2,3] s[l,1] t8[2,4][1,3,5]+4 s[1,3] s[2,3] s[l,1] t8[2,4][1,3,5]+4 s[1,4] s[2,3] s[l,1] t8[2,4][1,3,5]+2 s[2,3]^2 s[l,1] t8[2,4][1,3,5]+17 s[1,2] s[2,4] s[l,1] t8[2,4][1,3,5]+4 s[1,3] s[2,4] s[l,1] t8[2,4][1,3,5]+2 s[1,4] s[2,4] s[l,1] t8[2,4][1,3,5]+4 s[2,3] s[2,4] s[l,1] t8[2,4][1,3,5]+s[2,4]^2 s[l,1] t8[2,4][1,3,5]+8 s[1,2] s[l,1]^2 t8[2,4][1,3,5]+2 s[1,3] s[l,1]^2 t8[2,4][1,3,5]+8 s[1,4] s[l,1]^2 t8[2,4][1,3,5]+2 s[2,3] s[l,1]^2 t8[2,4][1,3,5]+8 s[2,4] s[l,1]^2 t8[2,4][1,3,5]+16 s[1,2]^2 s[l,2] t8[2,4][1,3,5]+10 s[1,2] s[1,3] s[l,2] t8[2,4][1,3,5]+2 s[1,3]^2 s[l,2] t8[2,4][1,3,5]+17 s[1,2] s[1,4] s[l,2] t8[2,4][1,3,5]+4 s[1,3] s[1,4] s[l,2] t8[2,4][1,3,5]+s[1,4]^2 s[l,2] t8[2,4][1,3,5]+10 s[1,2] s[2,3] s[l,2] t8[2,4][1,3,5]+4 s[1,3] s[2,3] s[l,2] t8[2,4][1,3,5]+4 s[1,4] s[2,3] s[l,2] t8[2,4][1,3,5]+2 s[2,3]^2 s[l,2] t8[2,4][1,3,5]+17 s[1,2] s[2,4] s[l,2] t8[2,4][1,3,5]+4 s[1,3] s[2,4] s[l,2] t8[2,4][1,3,5]+2 s[1,4] s[2,4] s[l,2] t8[2,4][1,3,5]+4 s[2,3] s[2,4] s[l,2] t8[2,4][1,3,5]+s[2,4]^2 s[l,2] t8[2,4][1,3,5]+16 s[1,2] s[l,1] s[l,2] t8[2,4][1,3,5]+4 s[1,3] s[l,1] s[l,2] t8[2,4][1,3,5]+16 s[1,4] s[l,1] s[l,2] t8[2,4][1,3,5]+4 s[2,3] s[l,1] s[l,2] t8[2,4][1,3,5]+16 s[2,4] s[l,1] s[l,2] t8[2,4][1,3,5]+8 s[1,2] s[l,2]^2 t8[2,4][1,3,5]+2 s[1,3] s[l,2]^2 t8[2,4][1,3,5]+8 s[1,4] s[l,2]^2 t8[2,4][1,3,5]+2 s[2,3] s[l,2]^2 t8[2,4][1,3,5]+8 s[2,4] s[l,2]^2 t8[2,4][1,3,5]+20 s[1,2]^2 s[l,3] t8[2,4][1,3,5]+16 s[1,2] s[1,3] s[l,3] t8[2,4][1,3,5]+24 s[1,2] s[1,4] s[l,3] t8[2,4][1,3,5]+10 s[1,3] s[1,4] s[l,3] t8[2,4][1,3,5]+6 s[1,4]^2 s[l,3] t8[2,4][1,3,5]+16 s[1,2] s[2,3] s[l,3] t8[2,4][1,3,5]+10 s[1,4] s[2,3] s[l,3] t8[2,4][1,3,5]+24 s[1,2] s[2,4] s[l,3] t8[2,4][1,3,5]+10 s[1,3] s[2,4] s[l,3] t8[2,4][1,3,5]+12 s[1,4] s[2,4] s[l,3] t8[2,4][1,3,5]+10 s[2,3] s[2,4] s[l,3] t8[2,4][1,3,5]+6 s[2,4]^2 s[l,3] t8[2,4][1,3,5]+16 s[1,2] s[l,1] s[l,3] t8[2,4][1,3,5]+4 s[1,3] s[l,1] s[l,3] t8[2,4][1,3,5]+16 s[1,4] s[l,1] s[l,3] t8[2,4][1,3,5]+4 s[2,3] s[l,1] s[l,3] t8[2,4][1,3,5]+16 s[2,4] s[l,1] s[l,3] t8[2,4][1,3,5]+16 s[1,2] s[l,2] s[l,3] t8[2,4][1,3,5]+4 s[1,3] s[l,2] s[l,3] t8[2,4][1,3,5]+16 s[1,4] s[l,2] s[l,3] t8[2,4][1,3,5]+4 s[2,3] s[l,2] s[l,3] t8[2,4][1,3,5]+16 s[2,4] s[l,2] s[l,3] t8[2,4][1,3,5]+12 s[1,2] s[l,3]^2 t8[2,4][1,3,5]+14 s[1,4] s[l,3]^2 t8[2,4][1,3,5]+14 s[2,4] s[l,3]^2 t8[2,4][1,3,5]-10 s[1,2]^2 s[l,4] t8[2,4][1,3,5]-16 s[1,2] s[1,3] s[l,4] t8[2,4][1,3,5]-4 s[1,3]^2 s[l,4] t8[2,4][1,3,5]-14 s[1,2] s[1,4] s[l,4] t8[2,4][1,3,5]-12 s[1,3] s[1,4] s[l,4] t8[2,4][1,3,5]-16 s[1,2] s[2,3] s[l,4] t8[2,4][1,3,5]-8 s[1,3] s[2,3] s[l,4] t8[2,4][1,3,5]-12 s[1,4] s[2,3] s[l,4] t8[2,4][1,3,5]-4 s[2,3]^2 s[l,4] t8[2,4][1,3,5]-14 s[1,2] s[2,4] s[l,4] t8[2,4][1,3,5]-12 s[1,3] s[2,4] s[l,4] t8[2,4][1,3,5]-12 s[2,3] s[2,4] s[l,4] t8[2,4][1,3,5]+4 s[1,2] s[l,1] s[l,4] t8[2,4][1,3,5]-2 s[1,3] s[l,1] s[l,4] t8[2,4][1,3,5]+4 s[1,4] s[l,1] s[l,4] t8[2,4][1,3,5]-2 s[2,3] s[l,1] s[l,4] t8[2,4][1,3,5]+4 s[2,4] s[l,1] s[l,4] t8[2,4][1,3,5]+4 s[1,2] s[l,2] s[l,4] t8[2,4][1,3,5]-2 s[1,3] s[l,2] s[l,4] t8[2,4][1,3,5]+4 s[1,4] s[l,2] s[l,4] t8[2,4][1,3,5]-2 s[2,3] s[l,2] s[l,4] t8[2,4][1,3,5]+4 s[2,4] s[l,2] s[l,4] t8[2,4][1,3,5]+4 s[1,2] s[l,3] s[l,4] t8[2,4][1,3,5]-8 s[1,3] s[l,3] s[l,4] t8[2,4][1,3,5]+10 s[1,4] s[l,3] s[l,4] t8[2,4][1,3,5]-8 s[2,3] s[l,3] s[l,4] t8[2,4][1,3,5]+10 s[2,4] s[l,3] s[l,4] t8[2,4][1,3,5]-4 s[1,3] s[l,4]^2 t8[2,4][1,3,5]+6 s[1,4] s[l,4]^2 t8[2,4][1,3,5]-4 s[2,3] s[l,4]^2 t8[2,4][1,3,5]+6 s[2,4] s[l,4]^2 t8[2,4][1,3,5]+12 s[1,2]^3 t8[2,5][1,3,4]+12 s[1,2]^2 s[1,3] t8[2,5][1,3,4]+6 s[1,2] s[1,3]^2 t8[2,5][1,3,4]+19 s[1,2]^2 s[1,4] t8[2,5][1,3,4]+10 s[1,2] s[1,3] s[1,4] t8[2,5][1,3,4]+6 s[1,3]^2 s[1,4] t8[2,5][1,3,4]+13 s[1,2] s[1,4]^2 t8[2,5][1,3,4]+8 s[1,4]^3 t8[2,5][1,3,4]+12 s[1,2]^2 s[2,3] t8[2,5][1,3,4]+12 s[1,2] s[1,3] s[2,3] t8[2,5][1,3,4]+10 s[1,2] s[1,4] s[2,3] t8[2,5][1,3,4]+12 s[1,3] s[1,4] s[2,3] t8[2,5][1,3,4]+6 s[1,2] s[2,3]^2 t8[2,5][1,3,4]+6 s[1,4] s[2,3]^2 t8[2,5][1,3,4]+19 s[1,2]^2 s[2,4] t8[2,5][1,3,4]+10 s[1,2] s[1,3] s[2,4] t8[2,5][1,3,4]+6 s[1,3]^2 s[2,4] t8[2,5][1,3,4]+26 s[1,2] s[1,4] s[2,4] t8[2,5][1,3,4]+24 s[1,4]^2 s[2,4] t8[2,5][1,3,4]+10 s[1,2] s[2,3] s[2,4] t8[2,5][1,3,4]+12 s[1,3] s[2,3] s[2,4] t8[2,5][1,3,4]+6 s[2,3]^2 s[2,4] t8[2,5][1,3,4]+13 s[1,2] s[2,4]^2 t8[2,5][1,3,4]+24 s[1,4] s[2,4]^2 t8[2,5][1,3,4]+8 s[2,4]^3 t8[2,5][1,3,4]+16 s[1,2]^2 s[l,1] t8[2,5][1,3,4]+10 s[1,2] s[1,3] s[l,1] t8[2,5][1,3,4]+2 s[1,3]^2 s[l,1] t8[2,5][1,3,4]+17 s[1,2] s[1,4] s[l,1] t8[2,5][1,3,4]+4 s[1,3] s[1,4] s[l,1] t8[2,5][1,3,4]+s[1,4]^2 s[l,1] t8[2,5][1,3,4]+10 s[1,2] s[2,3] s[l,1] t8[2,5][1,3,4]+4 s[1,3] s[2,3] s[l,1] t8[2,5][1,3,4]+4 s[1,4] s[2,3] s[l,1] t8[2,5][1,3,4]+2 s[2,3]^2 s[l,1] t8[2,5][1,3,4]+17 s[1,2] s[2,4] s[l,1] t8[2,5][1,3,4]+4 s[1,3] s[2,4] s[l,1] t8[2,5][1,3,4]+2 s[1,4] s[2,4] s[l,1] t8[2,5][1,3,4]+4 s[2,3] s[2,4] s[l,1] t8[2,5][1,3,4]+s[2,4]^2 s[l,1] t8[2,5][1,3,4]+8 s[1,2] s[l,1]^2 t8[2,5][1,3,4]+2 s[1,3] s[l,1]^2 t8[2,5][1,3,4]+8 s[1,4] s[l,1]^2 t8[2,5][1,3,4]+2 s[2,3] s[l,1]^2 t8[2,5][1,3,4]+8 s[2,4] s[l,1]^2 t8[2,5][1,3,4]+16 s[1,2]^2 s[l,2] t8[2,5][1,3,4]+10 s[1,2] s[1,3] s[l,2] t8[2,5][1,3,4]+2 s[1,3]^2 s[l,2] t8[2,5][1,3,4]+17 s[1,2] s[1,4] s[l,2] t8[2,5][1,3,4]+4 s[1,3] s[1,4] s[l,2] t8[2,5][1,3,4]+s[1,4]^2 s[l,2] t8[2,5][1,3,4]+10 s[1,2] s[2,3] s[l,2] t8[2,5][1,3,4]+4 s[1,3] s[2,3] s[l,2] t8[2,5][1,3,4]+4 s[1,4] s[2,3] s[l,2] t8[2,5][1,3,4]+2 s[2,3]^2 s[l,2] t8[2,5][1,3,4]+17 s[1,2] s[2,4] s[l,2] t8[2,5][1,3,4]+4 s[1,3] s[2,4] s[l,2] t8[2,5][1,3,4]+2 s[1,4] s[2,4] s[l,2] t8[2,5][1,3,4]+4 s[2,3] s[2,4] s[l,2] t8[2,5][1,3,4]+s[2,4]^2 s[l,2] t8[2,5][1,3,4]+16 s[1,2] s[l,1] s[l,2] t8[2,5][1,3,4]+4 s[1,3] s[l,1] s[l,2] t8[2,5][1,3,4]+16 s[1,4] s[l,1] s[l,2] t8[2,5][1,3,4]+4 s[2,3] s[l,1] s[l,2] t8[2,5][1,3,4]+16 s[2,4] s[l,1] s[l,2] t8[2,5][1,3,4]+8 s[1,2] s[l,2]^2 t8[2,5][1,3,4]+2 s[1,3] s[l,2]^2 t8[2,5][1,3,4]+8 s[1,4] s[l,2]^2 t8[2,5][1,3,4]+2 s[2,3] s[l,2]^2 t8[2,5][1,3,4]+8 s[2,4] s[l,2]^2 t8[2,5][1,3,4]+20 s[1,2]^2 s[l,3] t8[2,5][1,3,4]+16 s[1,2] s[1,3] s[l,3] t8[2,5][1,3,4]+24 s[1,2] s[1,4] s[l,3] t8[2,5][1,3,4]+10 s[1,3] s[1,4] s[l,3] t8[2,5][1,3,4]+6 s[1,4]^2 s[l,3] t8[2,5][1,3,4]+16 s[1,2] s[2,3] s[l,3] t8[2,5][1,3,4]+10 s[1,4] s[2,3] s[l,3] t8[2,5][1,3,4]+24 s[1,2] s[2,4] s[l,3] t8[2,5][1,3,4]+10 s[1,3] s[2,4] s[l,3] t8[2,5][1,3,4]+12 s[1,4] s[2,4] s[l,3] t8[2,5][1,3,4]+10 s[2,3] s[2,4] s[l,3] t8[2,5][1,3,4]+6 s[2,4]^2 s[l,3] t8[2,5][1,3,4]+16 s[1,2] s[l,1] s[l,3] t8[2,5][1,3,4]+4 s[1,3] s[l,1] s[l,3] t8[2,5][1,3,4]+16 s[1,4] s[l,1] s[l,3] t8[2,5][1,3,4]+4 s[2,3] s[l,1] s[l,3] t8[2,5][1,3,4]+16 s[2,4] s[l,1] s[l,3] t8[2,5][1,3,4]+16 s[1,2] s[l,2] s[l,3] t8[2,5][1,3,4]+4 s[1,3] s[l,2] s[l,3] t8[2,5][1,3,4]+16 s[1,4] s[l,2] s[l,3] t8[2,5][1,3,4]+4 s[2,3] s[l,2] s[l,3] t8[2,5][1,3,4]+16 s[2,4] s[l,2] s[l,3] t8[2,5][1,3,4]+12 s[1,2] s[l,3]^2 t8[2,5][1,3,4]+14 s[1,4] s[l,3]^2 t8[2,5][1,3,4]+14 s[2,4] s[l,3]^2 t8[2,5][1,3,4]-10 s[1,2]^2 s[l,4] t8[2,5][1,3,4]-16 s[1,2] s[1,3] s[l,4] t8[2,5][1,3,4]-4 s[1,3]^2 s[l,4] t8[2,5][1,3,4]-14 s[1,2] s[1,4] s[l,4] t8[2,5][1,3,4]-12 s[1,3] s[1,4] s[l,4] t8[2,5][1,3,4]-16 s[1,2] s[2,3] s[l,4] t8[2,5][1,3,4]-8 s[1,3] s[2,3] s[l,4] t8[2,5][1,3,4]-12 s[1,4] s[2,3] s[l,4] t8[2,5][1,3,4]-4 s[2,3]^2 s[l,4] t8[2,5][1,3,4]-14 s[1,2] s[2,4] s[l,4] t8[2,5][1,3,4]-12 s[1,3] s[2,4] s[l,4] t8[2,5][1,3,4]-12 s[2,3] s[2,4] s[l,4] t8[2,5][1,3,4]+4 s[1,2] s[l,1] s[l,4] t8[2,5][1,3,4]-2 s[1,3] s[l,1] s[l,4] t8[2,5][1,3,4]+4 s[1,4] s[l,1] s[l,4] t8[2,5][1,3,4]-2 s[2,3] s[l,1] s[l,4] t8[2,5][1,3,4]+4 s[2,4] s[l,1] s[l,4] t8[2,5][1,3,4]+4 s[1,2] s[l,2] s[l,4] t8[2,5][1,3,4]-2 s[1,3] s[l,2] s[l,4] t8[2,5][1,3,4]+4 s[1,4] s[l,2] s[l,4] t8[2,5][1,3,4]-2 s[2,3] s[l,2] s[l,4] t8[2,5][1,3,4]+4 s[2,4] s[l,2] s[l,4] t8[2,5][1,3,4]+4 s[1,2] s[l,3] s[l,4] t8[2,5][1,3,4]-8 s[1,3] s[l,3] s[l,4] t8[2,5][1,3,4]+10 s[1,4] s[l,3] s[l,4] t8[2,5][1,3,4]-8 s[2,3] s[l,3] s[l,4] t8[2,5][1,3,4]+10 s[2,4] s[l,3] s[l,4] t8[2,5][1,3,4]-4 s[1,3] s[l,4]^2 t8[2,5][1,3,4]+6 s[1,4] s[l,4]^2 t8[2,5][1,3,4]-4 s[2,3] s[l,4]^2 t8[2,5][1,3,4]+6 s[2,4] s[l,4]^2 t8[2,5][1,3,4]-112 s[1,2]^3 t8[3,4][1,2,5]-180 s[1,2]^2 s[1,3] t8[3,4][1,2,5]-114 s[1,2] s[1,3]^2 t8[3,4][1,2,5]-24 s[1,3]^3 t8[3,4][1,2,5]-181 s[1,2]^2 s[1,4] t8[3,4][1,2,5]-238 s[1,2] s[1,3] s[1,4] t8[3,4][1,2,5]-82 s[1,3]^2 s[1,4] t8[3,4][1,2,5]-115 s[1,2] s[1,4]^2 t8[3,4][1,2,5]-80 s[1,3] s[1,4]^2 t8[3,4][1,2,5]-24 s[1,4]^3 t8[3,4][1,2,5]-180 s[1,2]^2 s[2,3] t8[3,4][1,2,5]-228 s[1,2] s[1,3] s[2,3] t8[3,4][1,2,5]-72 s[1,3]^2 s[2,3] t8[3,4][1,2,5]-238 s[1,2] s[1,4] s[2,3] t8[3,4][1,2,5]-164 s[1,3] s[1,4] s[2,3] t8[3,4][1,2,5]-80 s[1,4]^2 s[2,3] t8[3,4][1,2,5]-114 s[1,2] s[2,3]^2 t8[3,4][1,2,5]-72 s[1,3] s[2,3]^2 t8[3,4][1,2,5]-82 s[1,4] s[2,3]^2 t8[3,4][1,2,5]-24 s[2,3]^3 t8[3,4][1,2,5]-181 s[1,2]^2 s[2,4] t8[3,4][1,2,5]-238 s[1,2] s[1,3] s[2,4] t8[3,4][1,2,5]-82 s[1,3]^2 s[2,4] t8[3,4][1,2,5]-230 s[1,2] s[1,4] s[2,4] t8[3,4][1,2,5]-160 s[1,3] s[1,4] s[2,4] t8[3,4][1,2,5]-72 s[1,4]^2 s[2,4] t8[3,4][1,2,5]-238 s[1,2] s[2,3] s[2,4] t8[3,4][1,2,5]-164 s[1,3] s[2,3] s[2,4] t8[3,4][1,2,5]-160 s[1,4] s[2,3] s[2,4] t8[3,4][1,2,5]-82 s[2,3]^2 s[2,4] t8[3,4][1,2,5]-115 s[1,2] s[2,4]^2 t8[3,4][1,2,5]-80 s[1,3] s[2,4]^2 t8[3,4][1,2,5]-72 s[1,4] s[2,4]^2 t8[3,4][1,2,5]-80 s[2,3] s[2,4]^2 t8[3,4][1,2,5]-24 s[2,4]^3 t8[3,4][1,2,5]-40 s[1,2]^2 s[l,1] t8[3,4][1,2,5]-30 s[1,2] s[1,3] s[l,1] t8[3,4][1,2,5]-6 s[1,3]^2 s[l,1] t8[3,4][1,2,5]-23 s[1,2] s[1,4] s[l,1] t8[3,4][1,2,5]-12 s[1,3] s[1,4] s[l,1] t8[3,4][1,2,5]-7 s[1,4]^2 s[l,1] t8[3,4][1,2,5]-30 s[1,2] s[2,3] s[l,1] t8[3,4][1,2,5]-12 s[1,3] s[2,3] s[l,1] t8[3,4][1,2,5]-12 s[1,4] s[2,3] s[l,1] t8[3,4][1,2,5]-6 s[2,3]^2 s[l,1] t8[3,4][1,2,5]-23 s[1,2] s[2,4] s[l,1] t8[3,4][1,2,5]-12 s[1,3] s[2,4] s[l,1] t8[3,4][1,2,5]-14 s[1,4] s[2,4] s[l,1] t8[3,4][1,2,5]-12 s[2,3] s[2,4] s[l,1] t8[3,4][1,2,5]-7 s[2,4]^2 s[l,1] t8[3,4][1,2,5]-16 s[1,2] s[l,1]^2 t8[3,4][1,2,5]-6 s[1,3] s[l,1]^2 t8[3,4][1,2,5]-6 s[2,3] s[l,1]^2 t8[3,4][1,2,5]-4 s[l,1]^3 t8[3,4][1,2,5]-40 s[1,2]^2 s[l,2] t8[3,4][1,2,5]-30 s[1,2] s[1,3] s[l,2] t8[3,4][1,2,5]-6 s[1,3]^2 s[l,2] t8[3,4][1,2,5]-23 s[1,2] s[1,4] s[l,2] t8[3,4][1,2,5]-12 s[1,3] s[1,4] s[l,2] t8[3,4][1,2,5]-7 s[1,4]^2 s[l,2] t8[3,4][1,2,5]-30 s[1,2] s[2,3] s[l,2] t8[3,4][1,2,5]-12 s[1,3] s[2,3] s[l,2] t8[3,4][1,2,5]-12 s[1,4] s[2,3] s[l,2] t8[3,4][1,2,5]-6 s[2,3]^2 s[l,2] t8[3,4][1,2,5]-23 s[1,2] s[2,4] s[l,2] t8[3,4][1,2,5]-12 s[1,3] s[2,4] s[l,2] t8[3,4][1,2,5]-14 s[1,4] s[2,4] s[l,2] t8[3,4][1,2,5]-12 s[2,3] s[2,4] s[l,2] t8[3,4][1,2,5]-7 s[2,4]^2 s[l,2] t8[3,4][1,2,5]-32 s[1,2] s[l,1] s[l,2] t8[3,4][1,2,5]-12 s[1,3] s[l,1] s[l,2] t8[3,4][1,2,5]-12 s[2,3] s[l,1] s[l,2] t8[3,4][1,2,5]-12 s[l,1]^2 s[l,2] t8[3,4][1,2,5]-16 s[1,2] s[l,2]^2 t8[3,4][1,2,5]-6 s[1,3] s[l,2]^2 t8[3,4][1,2,5]-6 s[2,3] s[l,2]^2 t8[3,4][1,2,5]-12 s[l,1] s[l,2]^2 t8[3,4][1,2,5]-4 s[l,2]^3 t8[3,4][1,2,5]-92 s[1,2]^2 s[l,3] t8[3,4][1,2,5]-124 s[1,2] s[1,3] s[l,3] t8[3,4][1,2,5]-36 s[1,3]^2 s[l,3] t8[3,4][1,2,5]-108 s[1,2] s[1,4] s[l,3] t8[3,4][1,2,5]-86 s[1,3] s[1,4] s[l,3] t8[3,4][1,2,5]-30 s[1,4]^2 s[l,3] t8[3,4][1,2,5]-124 s[1,2] s[2,3] s[l,3] t8[3,4][1,2,5]-72 s[1,3] s[2,3] s[l,3] t8[3,4][1,2,5]-86 s[1,4] s[2,3] s[l,3] t8[3,4][1,2,5]-36 s[2,3]^2 s[l,3] t8[3,4][1,2,5]-108 s[1,2] s[2,4] s[l,3] t8[3,4][1,2,5]-86 s[1,3] s[2,4] s[l,3] t8[3,4][1,2,5]-60 s[1,4] s[2,4] s[l,3] t8[3,4][1,2,5]-86 s[2,3] s[2,4] s[l,3] t8[3,4][1,2,5]-30 s[2,4]^2 s[l,3] t8[3,4][1,2,5]-32 s[1,2] s[l,1] s[l,3] t8[3,4][1,2,5]-12 s[1,3] s[l,1] s[l,3] t8[3,4][1,2,5]-12 s[2,3] s[l,1] s[l,3] t8[3,4][1,2,5]-12 s[l,1]^2 s[l,3] t8[3,4][1,2,5]-32 s[1,2] s[l,2] s[l,3] t8[3,4][1,2,5]-12 s[1,3] s[l,2] s[l,3] t8[3,4][1,2,5]-12 s[2,3] s[l,2] s[l,3] t8[3,4][1,2,5]-24 s[l,1] s[l,2] s[l,3] t8[3,4][1,2,5]-12 s[l,2]^2 s[l,3] t8[3,4][1,2,5]-52 s[1,2] s[l,3]^2 t8[3,4][1,2,5]-20 s[1,3] s[l,3]^2 t8[3,4][1,2,5]-22 s[1,4] s[l,3]^2 t8[3,4][1,2,5]-20 s[2,3] s[l,3]^2 t8[3,4][1,2,5]-22 s[2,4] s[l,3]^2 t8[3,4][1,2,5]-12 s[l,1] s[l,3]^2 t8[3,4][1,2,5]-12 s[l,2] s[l,3]^2 t8[3,4][1,2,5]-4 s[l,3]^3 t8[3,4][1,2,5]-44 s[1,2]^2 s[l,4] t8[3,4][1,2,5]-80 s[1,2] s[1,3] s[l,4] t8[3,4][1,2,5]-24 s[1,3]^2 s[l,4] t8[3,4][1,2,5]-108 s[1,2] s[1,4] s[l,4] t8[3,4][1,2,5]-80 s[1,3] s[1,4] s[l,4] t8[3,4][1,2,5]-28 s[1,4]^2 s[l,4] t8[3,4][1,2,5]-80 s[1,2] s[2,3] s[l,4] t8[3,4][1,2,5]-48 s[1,3] s[2,3] s[l,4] t8[3,4][1,2,5]-80 s[1,4] s[2,3] s[l,4] t8[3,4][1,2,5]-24 s[2,3]^2 s[l,4] t8[3,4][1,2,5]-108 s[1,2] s[2,4] s[l,4] t8[3,4][1,2,5]-80 s[1,3] s[2,4] s[l,4] t8[3,4][1,2,5]-56 s[1,4] s[2,4] s[l,4] t8[3,4][1,2,5]-80 s[2,3] s[2,4] s[l,4] t8[3,4][1,2,5]-28 s[2,4]^2 s[l,4] t8[3,4][1,2,5]+6 s[1,2] s[l,1] s[l,4] t8[3,4][1,2,5]+6 s[1,3] s[l,1] s[l,4] t8[3,4][1,2,5]-10 s[1,4] s[l,1] s[l,4] t8[3,4][1,2,5]+6 s[2,3] s[l,1] s[l,4] t8[3,4][1,2,5]-10 s[2,4] s[l,1] s[l,4] t8[3,4][1,2,5]+4 s[l,1]^2 s[l,4] t8[3,4][1,2,5]+6 s[1,2] s[l,2] s[l,4] t8[3,4][1,2,5]+6 s[1,3] s[l,2] s[l,4] t8[3,4][1,2,5]-10 s[1,4] s[l,2] s[l,4] t8[3,4][1,2,5]+6 s[2,3] s[l,2] s[l,4] t8[3,4][1,2,5]-10 s[2,4] s[l,2] s[l,4] t8[3,4][1,2,5]+8 s[l,1] s[l,2] s[l,4] t8[3,4][1,2,5]+4 s[l,2]^2 s[l,4] t8[3,4][1,2,5]-48 s[1,2] s[l,3] s[l,4] t8[3,4][1,2,5]-24 s[1,3] s[l,3] s[l,4] t8[3,4][1,2,5]-34 s[1,4] s[l,3] s[l,4] t8[3,4][1,2,5]-24 s[2,3] s[l,3] s[l,4] t8[3,4][1,2,5]-34 s[2,4] s[l,3] s[l,4] t8[3,4][1,2,5]+8 s[l,1] s[l,3] s[l,4] t8[3,4][1,2,5]+8 s[l,2] s[l,3] s[l,4] t8[3,4][1,2,5]+4 s[l,3]^2 s[l,4] t8[3,4][1,2,5]-56 s[1,2] s[l,4]^2 t8[3,4][1,2,5]-24 s[1,3] s[l,4]^2 t8[3,4][1,2,5]-22 s[1,4] s[l,4]^2 t8[3,4][1,2,5]-24 s[2,3] s[l,4]^2 t8[3,4][1,2,5]-22 s[2,4] s[l,4]^2 t8[3,4][1,2,5]-4 s[l,1] s[l,4]^2 t8[3,4][1,2,5]-4 s[l,2] s[l,4]^2 t8[3,4][1,2,5]-4 s[l,3] s[l,4]^2 t8[3,4][1,2,5]+4 s[l,4]^3 t8[3,4][1,2,5]+36 s[1,2]^3 t8[3,5][1,2,4]+52 s[1,2]^2 s[1,3] t8[3,5][1,2,4]+30 s[1,2] s[1,3]^2 t8[3,5][1,2,4]+8 s[1,3]^3 t8[3,5][1,2,4]+21 s[1,2]^2 s[1,4] t8[3,5][1,2,4]+16 s[1,2] s[1,3] s[1,4] t8[3,5][1,2,4]-2 s[1,3]^2 s[1,4] t8[3,5][1,2,4]+17 s[1,2] s[1,4]^2 t8[3,5][1,2,4]+8 s[1,3] s[1,4]^2 t8[3,5][1,2,4]+52 s[1,2]^2 s[2,3] t8[3,5][1,2,4]+60 s[1,2] s[1,3] s[2,3] t8[3,5][1,2,4]+24 s[1,3]^2 s[2,3] t8[3,5][1,2,4]+16 s[1,2] s[1,4] s[2,3] t8[3,5][1,2,4]-4 s[1,3] s[1,4] s[2,3] t8[3,5][1,2,4]+8 s[1,4]^2 s[2,3] t8[3,5][1,2,4]+30 s[1,2] s[2,3]^2 t8[3,5][1,2,4]+24 s[1,3] s[2,3]^2 t8[3,5][1,2,4]-2 s[1,4] s[2,3]^2 t8[3,5][1,2,4]+8 s[2,3]^3 t8[3,5][1,2,4]+21 s[1,2]^2 s[2,4] t8[3,5][1,2,4]+16 s[1,2] s[1,3] s[2,4] t8[3,5][1,2,4]-2 s[1,3]^2 s[2,4] t8[3,5][1,2,4]+34 s[1,2] s[1,4] s[2,4] t8[3,5][1,2,4]+16 s[1,3] s[1,4] s[2,4] t8[3,5][1,2,4]+16 s[1,2] s[2,3] s[2,4] t8[3,5][1,2,4]-4 s[1,3] s[2,3] s[2,4] t8[3,5][1,2,4]+16 s[1,4] s[2,3] s[2,4] t8[3,5][1,2,4]-2 s[2,3]^2 s[2,4] t8[3,5][1,2,4]+17 s[1,2] s[2,4]^2 t8[3,5][1,2,4]+8 s[1,3] s[2,4]^2 t8[3,5][1,2,4]+8 s[2,3] s[2,4]^2 t8[3,5][1,2,4]+72 s[1,2]^2 s[l,1] t8[3,5][1,2,4]+66 s[1,2] s[1,3] s[l,1] t8[3,5][1,2,4]+18 s[1,3]^2 s[l,1] t8[3,5][1,2,4]+29 s[1,2] s[1,4] s[l,1] t8[3,5][1,2,4]+10 s[1,3] s[1,4] s[l,1] t8[3,5][1,2,4]+13 s[1,4]^2 s[l,1] t8[3,5][1,2,4]+66 s[1,2] s[2,3] s[l,1] t8[3,5][1,2,4]+36 s[1,3] s[2,3] s[l,1] t8[3,5][1,2,4]+10 s[1,4] s[2,3] s[l,1] t8[3,5][1,2,4]+18 s[2,3]^2 s[l,1] t8[3,5][1,2,4]+29 s[1,2] s[2,4] s[l,1] t8[3,5][1,2,4]+10 s[1,3] s[2,4] s[l,1] t8[3,5][1,2,4]+26 s[1,4] s[2,4] s[l,1] t8[3,5][1,2,4]+10 s[2,3] s[2,4] s[l,1] t8[3,5][1,2,4]+13 s[2,4]^2 s[l,1] t8[3,5][1,2,4]+56 s[1,2] s[l,1]^2 t8[3,5][1,2,4]+26 s[1,3] s[l,1]^2 t8[3,5][1,2,4]+10 s[1,4] s[l,1]^2 t8[3,5][1,2,4]+26 s[2,3] s[l,1]^2 t8[3,5][1,2,4]+10 s[2,4] s[l,1]^2 t8[3,5][1,2,4]+16 s[l,1]^3 t8[3,5][1,2,4]+72 s[1,2]^2 s[l,2] t8[3,5][1,2,4]+66 s[1,2] s[1,3] s[l,2] t8[3,5][1,2,4]+18 s[1,3]^2 s[l,2] t8[3,5][1,2,4]+29 s[1,2] s[1,4] s[l,2] t8[3,5][1,2,4]+10 s[1,3] s[1,4] s[l,2] t8[3,5][1,2,4]+13 s[1,4]^2 s[l,2] t8[3,5][1,2,4]+66 s[1,2] s[2,3] s[l,2] t8[3,5][1,2,4]+36 s[1,3] s[2,3] s[l,2] t8[3,5][1,2,4]+10 s[1,4] s[2,3] s[l,2] t8[3,5][1,2,4]+18 s[2,3]^2 s[l,2] t8[3,5][1,2,4]+29 s[1,2] s[2,4] s[l,2] t8[3,5][1,2,4]+10 s[1,3] s[2,4] s[l,2] t8[3,5][1,2,4]+26 s[1,4] s[2,4] s[l,2] t8[3,5][1,2,4]+10 s[2,3] s[2,4] s[l,2] t8[3,5][1,2,4]+13 s[2,4]^2 s[l,2] t8[3,5][1,2,4]+112 s[1,2] s[l,1] s[l,2] t8[3,5][1,2,4]+52 s[1,3] s[l,1] s[l,2] t8[3,5][1,2,4]+20 s[1,4] s[l,1] s[l,2] t8[3,5][1,2,4]+52 s[2,3] s[l,1] s[l,2] t8[3,5][1,2,4]+20 s[2,4] s[l,1] s[l,2] t8[3,5][1,2,4]+48 s[l,1]^2 s[l,2] t8[3,5][1,2,4]+56 s[1,2] s[l,2]^2 t8[3,5][1,2,4]+26 s[1,3] s[l,2]^2 t8[3,5][1,2,4]+10 s[1,4] s[l,2]^2 t8[3,5][1,2,4]+26 s[2,3] s[l,2]^2 t8[3,5][1,2,4]+10 s[2,4] s[l,2]^2 t8[3,5][1,2,4]+48 s[l,1] s[l,2]^2 t8[3,5][1,2,4]+16 s[l,2]^3 t8[3,5][1,2,4]+84 s[1,2]^2 s[l,3] t8[3,5][1,2,4]+80 s[1,2] s[1,3] s[l,3] t8[3,5][1,2,4]+32 s[1,3]^2 s[l,3] t8[3,5][1,2,4]+44 s[1,2] s[1,4] s[l,3] t8[3,5][1,2,4]+22 s[1,3] s[1,4] s[l,3] t8[3,5][1,2,4]+30 s[1,4]^2 s[l,3] t8[3,5][1,2,4]+80 s[1,2] s[2,3] s[l,3] t8[3,5][1,2,4]+64 s[1,3] s[2,3] s[l,3] t8[3,5][1,2,4]+22 s[1,4] s[2,3] s[l,3] t8[3,5][1,2,4]+32 s[2,3]^2 s[l,3] t8[3,5][1,2,4]+44 s[1,2] s[2,4] s[l,3] t8[3,5][1,2,4]+22 s[1,3] s[2,4] s[l,3] t8[3,5][1,2,4]+60 s[1,4] s[2,4] s[l,3] t8[3,5][1,2,4]+22 s[2,3] s[2,4] s[l,3] t8[3,5][1,2,4]+30 s[2,4]^2 s[l,3] t8[3,5][1,2,4]+112 s[1,2] s[l,1] s[l,3] t8[3,5][1,2,4]+52 s[1,3] s[l,1] s[l,3] t8[3,5][1,2,4]+20 s[1,4] s[l,1] s[l,3] t8[3,5][1,2,4]+52 s[2,3] s[l,1] s[l,3] t8[3,5][1,2,4]+20 s[2,4] s[l,1] s[l,3] t8[3,5][1,2,4]+48 s[l,1]^2 s[l,3] t8[3,5][1,2,4]+112 s[1,2] s[l,2] s[l,3] t8[3,5][1,2,4]+52 s[1,3] s[l,2] s[l,3] t8[3,5][1,2,4]+20 s[1,4] s[l,2] s[l,3] t8[3,5][1,2,4]+52 s[2,3] s[l,2] s[l,3] t8[3,5][1,2,4]+20 s[2,4] s[l,2] s[l,3] t8[3,5][1,2,4]+96 s[l,1] s[l,2] s[l,3] t8[3,5][1,2,4]+48 s[l,2]^2 s[l,3] t8[3,5][1,2,4]+60 s[1,2] s[l,3]^2 t8[3,5][1,2,4]+48 s[1,3] s[l,3]^2 t8[3,5][1,2,4]+18 s[1,4] s[l,3]^2 t8[3,5][1,2,4]+48 s[2,3] s[l,3]^2 t8[3,5][1,2,4]+18 s[2,4] s[l,3]^2 t8[3,5][1,2,4]+48 s[l,1] s[l,3]^2 t8[3,5][1,2,4]+48 s[l,2] s[l,3]^2 t8[3,5][1,2,4]+32 s[l,3]^3 t8[3,5][1,2,4]+58 s[1,2]^2 s[l,4] t8[3,5][1,2,4]+52 s[1,2] s[1,3] s[l,4] t8[3,5][1,2,4]+12 s[1,3]^2 s[l,4] t8[3,5][1,2,4]+36 s[1,2] s[1,4] s[l,4] t8[3,5][1,2,4]+16 s[1,3] s[1,4] s[l,4] t8[3,5][1,2,4]+8 s[1,4]^2 s[l,4] t8[3,5][1,2,4]+52 s[1,2] s[2,3] s[l,4] t8[3,5][1,2,4]+24 s[1,3] s[2,3] s[l,4] t8[3,5][1,2,4]+16 s[1,4] s[2,3] s[l,4] t8[3,5][1,2,4]+12 s[2,3]^2 s[l,4] t8[3,5][1,2,4]+36 s[1,2] s[2,4] s[l,4] t8[3,5][1,2,4]+16 s[1,3] s[2,4] s[l,4] t8[3,5][1,2,4]+16 s[1,4] s[2,4] s[l,4] t8[3,5][1,2,4]+16 s[2,3] s[2,4] s[l,4] t8[3,5][1,2,4]+8 s[2,4]^2 s[l,4] t8[3,5][1,2,4]+52 s[1,2] s[l,1] s[l,4] t8[3,5][1,2,4]+22 s[1,3] s[l,1] s[l,4] t8[3,5][1,2,4]+10 s[1,4] s[l,1] s[l,4] t8[3,5][1,2,4]+22 s[2,3] s[l,1] s[l,4] t8[3,5][1,2,4]+10 s[2,4] s[l,1] s[l,4] t8[3,5][1,2,4]+24 s[l,1]^2 s[l,4] t8[3,5][1,2,4]+52 s[1,2] s[l,2] s[l,4] t8[3,5][1,2,4]+22 s[1,3] s[l,2] s[l,4] t8[3,5][1,2,4]+10 s[1,4] s[l,2] s[l,4] t8[3,5][1,2,4]+22 s[2,3] s[l,2] s[l,4] t8[3,5][1,2,4]+10 s[2,4] s[l,2] s[l,4] t8[3,5][1,2,4]+48 s[l,1] s[l,2] s[l,4] t8[3,5][1,2,4]+24 s[l,2]^2 s[l,4] t8[3,5][1,2,4]+52 s[1,2] s[l,3] s[l,4] t8[3,5][1,2,4]+40 s[1,3] s[l,3] s[l,4] t8[3,5][1,2,4]+22 s[1,4] s[l,3] s[l,4] t8[3,5][1,2,4]+40 s[2,3] s[l,3] s[l,4] t8[3,5][1,2,4]+22 s[2,4] s[l,3] s[l,4] t8[3,5][1,2,4]+48 s[l,1] s[l,3] s[l,4] t8[3,5][1,2,4]+48 s[l,2] s[l,3] s[l,4] t8[3,5][1,2,4]+48 s[l,3]^2 s[l,4] t8[3,5][1,2,4]+16 s[1,2] s[l,4]^2 t8[3,5][1,2,4]+12 s[1,3] s[l,4]^2 t8[3,5][1,2,4]-2 s[1,4] s[l,4]^2 t8[3,5][1,2,4]+12 s[2,3] s[l,4]^2 t8[3,5][1,2,4]-2 s[2,4] s[l,4]^2 t8[3,5][1,2,4]+16 s[l,1] s[l,4]^2 t8[3,5][1,2,4]+16 s[l,2] s[l,4]^2 t8[3,5][1,2,4]+32 s[l,3] s[l,4]^2 t8[3,5][1,2,4]+8 s[l,4]^3 t8[3,5][1,2,4]-16 s[1,2]^3 t8[4,5][1,2,3]-4 s[1,2]^2 s[1,3] t8[4,5][1,2,3]-6 s[1,2] s[1,3]^2 t8[4,5][1,2,3]+4 s[1,3]^3 t8[4,5][1,2,3]-31 s[1,2]^2 s[1,4] t8[4,5][1,2,3]-22 s[1,2] s[1,3] s[1,4] t8[4,5][1,2,3]-10 s[1,3]^2 s[1,4] t8[4,5][1,2,3]-29 s[1,2] s[1,4]^2 t8[4,5][1,2,3]-8 s[1,3] s[1,4]^2 t8[4,5][1,2,3]-16 s[1,4]^3 t8[4,5][1,2,3]-4 s[1,2]^2 s[2,3] t8[4,5][1,2,3]-12 s[1,2] s[1,3] s[2,3] t8[4,5][1,2,3]+12 s[1,3]^2 s[2,3] t8[4,5][1,2,3]-22 s[1,2] s[1,4] s[2,3] t8[4,5][1,2,3]-20 s[1,3] s[1,4] s[2,3] t8[4,5][1,2,3]-8 s[1,4]^2 s[2,3] t8[4,5][1,2,3]-6 s[1,2] s[2,3]^2 t8[4,5][1,2,3]+12 s[1,3] s[2,3]^2 t8[4,5][1,2,3]-10 s[1,4] s[2,3]^2 t8[4,5][1,2,3]+4 s[2,3]^3 t8[4,5][1,2,3]-31 s[1,2]^2 s[2,4] t8[4,5][1,2,3]-22 s[1,2] s[1,3] s[2,4] t8[4,5][1,2,3]-10 s[1,3]^2 s[2,4] t8[4,5][1,2,3]-58 s[1,2] s[1,4] s[2,4] t8[4,5][1,2,3]-16 s[1,3] s[1,4] s[2,4] t8[4,5][1,2,3]-48 s[1,4]^2 s[2,4] t8[4,5][1,2,3]-22 s[1,2] s[2,3] s[2,4] t8[4,5][1,2,3]-20 s[1,3] s[2,3] s[2,4] t8[4,5][1,2,3]-16 s[1,4] s[2,3] s[2,4] t8[4,5][1,2,3]-10 s[2,3]^2 s[2,4] t8[4,5][1,2,3]-29 s[1,2] s[2,4]^2 t8[4,5][1,2,3]-8 s[1,3] s[2,4]^2 t8[4,5][1,2,3]-48 s[1,4] s[2,4]^2 t8[4,5][1,2,3]-8 s[2,3] s[2,4]^2 t8[4,5][1,2,3]-16 s[2,4]^3 t8[4,5][1,2,3]-16 s[1,2]^2 s[l,1] t8[4,5][1,2,3]+14 s[1,2] s[1,3] s[l,1] t8[4,5][1,2,3]-2 s[1,3]^2 s[l,1] t8[4,5][1,2,3]-17 s[1,2] s[1,4] s[l,1] t8[4,5][1,2,3]-4 s[1,3] s[1,4] s[l,1] t8[4,5][1,2,3]-s[1,4]^2 s[l,1] t8[4,5][1,2,3]+14 s[1,2] s[2,3] s[l,1] t8[4,5][1,2,3]-4 s[1,3] s[2,3] s[l,1] t8[4,5][1,2,3]-4 s[1,4] s[2,3] s[l,1] t8[4,5][1,2,3]-2 s[2,3]^2 s[l,1] t8[4,5][1,2,3]-17 s[1,2] s[2,4] s[l,1] t8[4,5][1,2,3]-4 s[1,3] s[2,4] s[l,1] t8[4,5][1,2,3]-2 s[1,4] s[2,4] s[l,1] t8[4,5][1,2,3]-4 s[2,3] s[2,4] s[l,1] t8[4,5][1,2,3]-s[2,4]^2 s[l,1] t8[4,5][1,2,3]-8 s[1,2] s[l,1]^2 t8[4,5][1,2,3]+14 s[1,3] s[l,1]^2 t8[4,5][1,2,3]-8 s[1,4] s[l,1]^2 t8[4,5][1,2,3]+14 s[2,3] s[l,1]^2 t8[4,5][1,2,3]-8 s[2,4] s[l,1]^2 t8[4,5][1,2,3]-16 s[1,2]^2 s[l,2] t8[4,5][1,2,3]+14 s[1,2] s[1,3] s[l,2] t8[4,5][1,2,3]-2 s[1,3]^2 s[l,2] t8[4,5][1,2,3]-17 s[1,2] s[1,4] s[l,2] t8[4,5][1,2,3]-4 s[1,3] s[1,4] s[l,2] t8[4,5][1,2,3]-s[1,4]^2 s[l,2] t8[4,5][1,2,3]+14 s[1,2] s[2,3] s[l,2] t8[4,5][1,2,3]-4 s[1,3] s[2,3] s[l,2] t8[4,5][1,2,3]-4 s[1,4] s[2,3] s[l,2] t8[4,5][1,2,3]-2 s[2,3]^2 s[l,2] t8[4,5][1,2,3]-17 s[1,2] s[2,4] s[l,2] t8[4,5][1,2,3]-4 s[1,3] s[2,4] s[l,2] t8[4,5][1,2,3]-2 s[1,4] s[2,4] s[l,2] t8[4,5][1,2,3]-4 s[2,3] s[2,4] s[l,2] t8[4,5][1,2,3]-s[2,4]^2 s[l,2] t8[4,5][1,2,3]-16 s[1,2] s[l,1] s[l,2] t8[4,5][1,2,3]+28 s[1,3] s[l,1] s[l,2] t8[4,5][1,2,3]-16 s[1,4] s[l,1] s[l,2] t8[4,5][1,2,3]+28 s[2,3] s[l,1] s[l,2] t8[4,5][1,2,3]-16 s[2,4] s[l,1] s[l,2] t8[4,5][1,2,3]-8 s[1,2] s[l,2]^2 t8[4,5][1,2,3]+14 s[1,3] s[l,2]^2 t8[4,5][1,2,3]-8 s[1,4] s[l,2]^2 t8[4,5][1,2,3]+14 s[2,3] s[l,2]^2 t8[4,5][1,2,3]-8 s[2,4] s[l,2]^2 t8[4,5][1,2,3]-20 s[1,2]^2 s[l,3] t8[4,5][1,2,3]+12 s[1,2] s[1,3] s[l,3] t8[4,5][1,2,3]-8 s[1,3]^2 s[l,3] t8[4,5][1,2,3]-12 s[1,2] s[1,4] s[l,3] t8[4,5][1,2,3]-6 s[1,3] s[1,4] s[l,3] t8[4,5][1,2,3]+2 s[1,4]^2 s[l,3] t8[4,5][1,2,3]+12 s[1,2] s[2,3] s[l,3] t8[4,5][1,2,3]-16 s[1,3] s[2,3] s[l,3] t8[4,5][1,2,3]-6 s[1,4] s[2,3] s[l,3] t8[4,5][1,2,3]-8 s[2,3]^2 s[l,3] t8[4,5][1,2,3]-12 s[1,2] s[2,4] s[l,3] t8[4,5][1,2,3]-6 s[1,3] s[2,4] s[l,3] t8[4,5][1,2,3]+4 s[1,4] s[2,4] s[l,3] t8[4,5][1,2,3]-6 s[2,3] s[2,4] s[l,3] t8[4,5][1,2,3]+2 s[2,4]^2 s[l,3] t8[4,5][1,2,3]-16 s[1,2] s[l,1] s[l,3] t8[4,5][1,2,3]+28 s[1,3] s[l,1] s[l,3] t8[4,5][1,2,3]-16 s[1,4] s[l,1] s[l,3] t8[4,5][1,2,3]+28 s[2,3] s[l,1] s[l,3] t8[4,5][1,2,3]-16 s[2,4] s[l,1] s[l,3] t8[4,5][1,2,3]-16 s[1,2] s[l,2] s[l,3] t8[4,5][1,2,3]+28 s[1,3] s[l,2] s[l,3] t8[4,5][1,2,3]-16 s[1,4] s[l,2] s[l,3] t8[4,5][1,2,3]+28 s[2,3] s[l,2] s[l,3] t8[4,5][1,2,3]-16 s[2,4] s[l,2] s[l,3] t8[4,5][1,2,3]-12 s[1,2] s[l,3]^2 t8[4,5][1,2,3]+8 s[1,3] s[l,3]^2 t8[4,5][1,2,3]-18 s[1,4] s[l,3]^2 t8[4,5][1,2,3]+8 s[2,3] s[l,3]^2 t8[4,5][1,2,3]-18 s[2,4] s[l,3]^2 t8[4,5][1,2,3]-4 s[l,3]^3 t8[4,5][1,2,3]-52 s[1,2]^2 s[l,4] t8[4,5][1,2,3]-32 s[1,2] s[1,3] s[l,4] t8[4,5][1,2,3]-12 s[1,3]^2 s[l,4] t8[4,5][1,2,3]-76 s[1,2] s[1,4] s[l,4] t8[4,5][1,2,3]-20 s[1,3] s[1,4] s[l,4] t8[4,5][1,2,3]-36 s[1,4]^2 s[l,4] t8[4,5][1,2,3]-32 s[1,2] s[2,3] s[l,4] t8[4,5][1,2,3]-24 s[1,3] s[2,3] s[l,4] t8[4,5][1,2,3]-20 s[1,4] s[2,3] s[l,4] t8[4,5][1,2,3]-12 s[2,3]^2 s[l,4] t8[4,5][1,2,3]-76 s[1,2] s[2,4] s[l,4] t8[4,5][1,2,3]-20 s[1,3] s[2,4] s[l,4] t8[4,5][1,2,3]-72 s[1,4] s[2,4] s[l,4] t8[4,5][1,2,3]-20 s[2,3] s[2,4] s[l,4] t8[4,5][1,2,3]-36 s[2,4]^2 s[l,4] t8[4,5][1,2,3]-22 s[1,2] s[l,1] s[l,4] t8[4,5][1,2,3]-2 s[1,3] s[l,1] s[l,4] t8[4,5][1,2,3]-22 s[1,4] s[l,1] s[l,4] t8[4,5][1,2,3]-2 s[2,3] s[l,1] s[l,4] t8[4,5][1,2,3]-22 s[2,4] s[l,1] s[l,4] t8[4,5][1,2,3]-22 s[1,2] s[l,2] s[l,4] t8[4,5][1,2,3]-2 s[1,3] s[l,2] s[l,4] t8[4,5][1,2,3]-22 s[1,4] s[l,2] s[l,4] t8[4,5][1,2,3]-2 s[2,3] s[l,2] s[l,4] t8[4,5][1,2,3]-22 s[2,4] s[l,2] s[l,4] t8[4,5][1,2,3]-24 s[1,2] s[l,3] s[l,4] t8[4,5][1,2,3]-16 s[1,3] s[l,3] s[l,4] t8[4,5][1,2,3]-42 s[1,4] s[l,3] s[l,4] t8[4,5][1,2,3]-16 s[2,3] s[l,3] s[l,4] t8[4,5][1,2,3]-42 s[2,4] s[l,3] s[l,4] t8[4,5][1,2,3]-16 s[l,3]^2 s[l,4] t8[4,5][1,2,3]-20 s[1,2] s[l,4]^2 t8[4,5][1,2,3]-4 s[1,3] s[l,4]^2 t8[4,5][1,2,3]-38 s[1,4] s[l,4]^2 t8[4,5][1,2,3]-4 s[2,3] s[l,4]^2 t8[4,5][1,2,3]-38 s[2,4] s[l,4]^2 t8[4,5][1,2,3]-24 s[l,3] s[l,4]^2 t8[4,5][1,2,3]-16 s[l,4]^3 t8[4,5][1,2,3]);
NtriZ5[{3,4},5]=-(1/2) (2 s[1,2]+s[1,3]+s[1,4]+s[2,3]+s[2,4]) (16 s[1,2]^3+32 s[1,2]^2 s[1,3]+24 s[1,2] s[1,3]^2+7 s[1,3]^3+32 s[1,2]^2 s[1,4]+48 s[1,2] s[1,3] s[1,4]+21 s[1,3]^2 s[1,4]+24 s[1,2] s[1,4]^2+21 s[1,3] s[1,4]^2+7 s[1,4]^3+32 s[1,2]^2 s[2,3]+48 s[1,2] s[1,3] s[2,3]+21 s[1,3]^2 s[2,3]+48 s[1,2] s[1,4] s[2,3]+42 s[1,3] s[1,4] s[2,3]+21 s[1,4]^2 s[2,3]+24 s[1,2] s[2,3]^2+21 s[1,3] s[2,3]^2+21 s[1,4] s[2,3]^2+7 s[2,3]^3+32 s[1,2]^2 s[2,4]+48 s[1,2] s[1,3] s[2,4]+21 s[1,3]^2 s[2,4]+48 s[1,2] s[1,4] s[2,4]+42 s[1,3] s[1,4] s[2,4]+21 s[1,4]^2 s[2,4]+48 s[1,2] s[2,3] s[2,4]+42 s[1,3] s[2,3] s[2,4]+42 s[1,4] s[2,3] s[2,4]+21 s[2,3]^2 s[2,4]+24 s[1,2] s[2,4]^2+21 s[1,3] s[2,4]^2+21 s[1,4] s[2,4]^2+21 s[2,3] s[2,4]^2+7 s[2,4]^3+8 s[1,2]^2 s[l,1]+8 s[1,2] s[1,3] s[l,1]+2 s[1,3]^2 s[l,1]+8 s[1,2] s[1,4] s[l,1]+4 s[1,3] s[1,4] s[l,1]+2 s[1,4]^2 s[l,1]+8 s[1,2] s[2,3] s[l,1]+4 s[1,3] s[2,3] s[l,1]+4 s[1,4] s[2,3] s[l,1]+2 s[2,3]^2 s[l,1]+8 s[1,2] s[2,4] s[l,1]+4 s[1,3] s[2,4] s[l,1]+4 s[1,4] s[2,4] s[l,1]+4 s[2,3] s[2,4] s[l,1]+2 s[2,4]^2 s[l,1]+4 s[1,2] s[l,1]^2+2 s[1,3] s[l,1]^2+2 s[1,4] s[l,1]^2+2 s[2,3] s[l,1]^2+2 s[2,4] s[l,1]^2+s[l,1]^3+8 s[1,2]^2 s[l,2]+8 s[1,2] s[1,3] s[l,2]+2 s[1,3]^2 s[l,2]+8 s[1,2] s[1,4] s[l,2]+4 s[1,3] s[1,4] s[l,2]+2 s[1,4]^2 s[l,2]+8 s[1,2] s[2,3] s[l,2]+4 s[1,3] s[2,3] s[l,2]+4 s[1,4] s[2,3] s[l,2]+2 s[2,3]^2 s[l,2]+8 s[1,2] s[2,4] s[l,2]+4 s[1,3] s[2,4] s[l,2]+4 s[1,4] s[2,4] s[l,2]+4 s[2,3] s[2,4] s[l,2]+2 s[2,4]^2 s[l,2]+8 s[1,2] s[l,1] s[l,2]+4 s[1,3] s[l,1] s[l,2]+4 s[1,4] s[l,1] s[l,2]+4 s[2,3] s[l,1] s[l,2]+4 s[2,4] s[l,1] s[l,2]+3 s[l,1]^2 s[l,2]+4 s[1,2] s[l,2]^2+2 s[1,3] s[l,2]^2+2 s[1,4] s[l,2]^2+2 s[2,3] s[l,2]^2+2 s[2,4] s[l,2]^2+3 s[l,1] s[l,2]^2+s[l,2]^3+16 s[1,2]^2 s[l,3]+24 s[1,2] s[1,3] s[l,3]+11 s[1,3]^2 s[l,3]+24 s[1,2] s[1,4] s[l,3]+22 s[1,3] s[1,4] s[l,3]+11 s[1,4]^2 s[l,3]+24 s[1,2] s[2,3] s[l,3]+22 s[1,3] s[2,3] s[l,3]+22 s[1,4] s[2,3] s[l,3]+11 s[2,3]^2 s[l,3]+24 s[1,2] s[2,4] s[l,3]+22 s[1,3] s[2,4] s[l,3]+22 s[1,4] s[2,4] s[l,3]+22 s[2,3] s[2,4] s[l,3]+11 s[2,4]^2 s[l,3]+8 s[1,2] s[l,1] s[l,3]+4 s[1,3] s[l,1] s[l,3]+4 s[1,4] s[l,1] s[l,3]+4 s[2,3] s[l,1] s[l,3]+4 s[2,4] s[l,1] s[l,3]+3 s[l,1]^2 s[l,3]+8 s[1,2] s[l,2] s[l,3]+4 s[1,3] s[l,2] s[l,3]+4 s[1,4] s[l,2] s[l,3]+4 s[2,3] s[l,2] s[l,3]+4 s[2,4] s[l,2] s[l,3]+6 s[l,1] s[l,2] s[l,3]+3 s[l,2]^2 s[l,3]+8 s[1,2] s[l,3]^2+7 s[1,3] s[l,3]^2+7 s[1,4] s[l,3]^2+7 s[2,3] s[l,3]^2+7 s[2,4] s[l,3]^2+3 s[l,1] s[l,3]^2+3 s[l,2] s[l,3]^2+2 s[l,3]^3+16 s[1,2]^2 s[l,4]+24 s[1,2] s[1,3] s[l,4]+11 s[1,3]^2 s[l,4]+24 s[1,2] s[1,4] s[l,4]+22 s[1,3] s[1,4] s[l,4]+11 s[1,4]^2 s[l,4]+24 s[1,2] s[2,3] s[l,4]+22 s[1,3] s[2,3] s[l,4]+22 s[1,4] s[2,3] s[l,4]+11 s[2,3]^2 s[l,4]+24 s[1,2] s[2,4] s[l,4]+22 s[1,3] s[2,4] s[l,4]+22 s[1,4] s[2,4] s[l,4]+22 s[2,3] s[2,4] s[l,4]+11 s[2,4]^2 s[l,4]+8 s[1,2] s[l,1] s[l,4]+4 s[1,3] s[l,1] s[l,4]+4 s[1,4] s[l,1] s[l,4]+4 s[2,3] s[l,1] s[l,4]+4 s[2,4] s[l,1] s[l,4]+3 s[l,1]^2 s[l,4]+8 s[1,2] s[l,2] s[l,4]+4 s[1,3] s[l,2] s[l,4]+4 s[1,4] s[l,2] s[l,4]+4 s[2,3] s[l,2] s[l,4]+4 s[2,4] s[l,2] s[l,4]+6 s[l,1] s[l,2] s[l,4]+3 s[l,2]^2 s[l,4]+16 s[1,2] s[l,3] s[l,4]+14 s[1,3] s[l,3] s[l,4]+14 s[1,4] s[l,3] s[l,4]+14 s[2,3] s[l,3] s[l,4]+14 s[2,4] s[l,3] s[l,4]+6 s[l,1] s[l,3] s[l,4]+6 s[l,2] s[l,3] s[l,4]+6 s[l,3]^2 s[l,4]+8 s[1,2] s[l,4]^2+7 s[1,3] s[l,4]^2+7 s[1,4] s[l,4]^2+7 s[2,3] s[l,4]^2+7 s[2,4] s[l,4]^2+3 s[l,1] s[l,4]^2+3 s[l,2] s[l,4]^2+6 s[l,3] s[l,4]^2+2 s[l,4]^3) t8[3,4][1,2,5];
NtriZ5[3,{4,5}]=-(1/2) (s[1,3]+s[2,3]) (s[1,3]^3+3 s[1,3]^2 s[2,3]+3 s[1,3] s[2,3]^2+s[2,3]^3-2 s[1,3]^2 s[l,1]-4 s[1,3] s[2,3] s[l,1]-2 s[2,3]^2 s[l,1]+2 s[1,3] s[l,1]^2+2 s[2,3] s[l,1]^2-s[l,1]^3-2 s[1,3]^2 s[l,2]-4 s[1,3] s[2,3] s[l,2]-2 s[2,3]^2 s[l,2]+4 s[1,3] s[l,1] s[l,2]+4 s[2,3] s[l,1] s[l,2]-3 s[l,1]^2 s[l,2]+2 s[1,3] s[l,2]^2+2 s[2,3] s[l,2]^2-3 s[l,1] s[l,2]^2-s[l,2]^3-3 s[1,3]^2 s[l,3]-6 s[1,3] s[2,3] s[l,3]-3 s[2,3]^2 s[l,3]+4 s[1,3] s[l,1] s[l,3]+4 s[2,3] s[l,1] s[l,3]-3 s[l,1]^2 s[l,3]+4 s[1,3] s[l,2] s[l,3]+4 s[2,3] s[l,2] s[l,3]-6 s[l,1] s[l,2] s[l,3]-3 s[l,2]^2 s[l,3]+s[1,3] s[l,3]^2+s[2,3] s[l,3]^2-3 s[l,1] s[l,3]^2-3 s[l,2] s[l,3]^2-2 s[l,3]^3) t8[4,5][1,2,3];
NtriZ5[{2,3}][4,5]=-(1/2) (s[1,2]+s[1,3]+s[2,3]) (s[1,2]^3+3 s[1,2]^2 s[1,3]+3 s[1,2] s[1,3]^2+s[1,3]^3+3 s[1,2]^2 s[2,3]+6 s[1,2] s[1,3] s[2,3]+3 s[1,3]^2 s[2,3]+3 s[1,2] s[2,3]^2+3 s[1,3] s[2,3]^2+s[2,3]^3+2 s[1,2]^2 s[l,1]+4 s[1,2] s[1,3] s[l,1]+2 s[1,3]^2 s[l,1]+4 s[1,2] s[2,3] s[l,1]+4 s[1,3] s[2,3] s[l,1]+2 s[2,3]^2 s[l,1]+2 s[1,2] s[l,1]^2+2 s[1,3] s[l,1]^2+2 s[2,3] s[l,1]^2+s[l,1]^3+2 s[1,2]^2 s[l,2]+4 s[1,2] s[1,3] s[l,2]+2 s[1,3]^2 s[l,2]+4 s[1,2] s[2,3] s[l,2]+4 s[1,3] s[2,3] s[l,2]+2 s[2,3]^2 s[l,2]+4 s[1,2] s[l,1] s[l,2]+4 s[1,3] s[l,1] s[l,2]+4 s[2,3] s[l,1] s[l,2]+3 s[l,1]^2 s[l,2]+2 s[1,2] s[l,2]^2+2 s[1,3] s[l,2]^2+2 s[2,3] s[l,2]^2+3 s[l,1] s[l,2]^2+s[l,2]^3+2 s[1,2]^2 s[l,3]+4 s[1,2] s[1,3] s[l,3]+2 s[1,3]^2 s[l,3]+4 s[1,2] s[2,3] s[l,3]+4 s[1,3] s[2,3] s[l,3]+2 s[2,3]^2 s[l,3]+4 s[1,2] s[l,1] s[l,3]+4 s[1,3] s[l,1] s[l,3]+4 s[2,3] s[l,1] s[l,3]+3 s[l,1]^2 s[l,3]+4 s[1,2] s[l,2] s[l,3]+4 s[1,3] s[l,2] s[l,3]+4 s[2,3] s[l,2] s[l,3]+6 s[l,1] s[l,2] s[l,3]+3 s[l,2]^2 s[l,3]+2 s[1,2] s[l,3]^2+2 s[1,3] s[l,3]^2+2 s[2,3] s[l,3]^2+3 s[l,1] s[l,3]^2+3 s[l,2] s[l,3]^2+s[l,3]^3+3 s[1,2]^2 s[l,4]+6 s[1,2] s[1,3] s[l,4]+3 s[1,3]^2 s[l,4]+6 s[1,2] s[2,3] s[l,4]+6 s[1,3] s[2,3] s[l,4]+3 s[2,3]^2 s[l,4]+4 s[1,2] s[l,1] s[l,4]+4 s[1,3] s[l,1] s[l,4]+4 s[2,3] s[l,1] s[l,4]+3 s[l,1]^2 s[l,4]+4 s[1,2] s[l,2] s[l,4]+4 s[1,3] s[l,2] s[l,4]+4 s[2,3] s[l,2] s[l,4]+6 s[l,1] s[l,2] s[l,4]+3 s[l,2]^2 s[l,4]+4 s[1,2] s[l,3] s[l,4]+4 s[1,3] s[l,3] s[l,4]+4 s[2,3] s[l,3] s[l,4]+6 s[l,1] s[l,3] s[l,4]+6 s[l,2] s[l,3] s[l,4]+3 s[l,3]^2 s[l,4]+s[1,2] s[l,4]^2+s[1,3] s[l,4]^2+s[2,3] s[l,4]^2+3 s[l,1] s[l,4]^2+3 s[l,2] s[l,4]^2+3 s[l,3] s[l,4]^2+2 s[l,4]^3) t8[2,3][1,4,5];
NtriZ5[2,3][{4,5}]=-(1/2) s[2,3] (s[1,2]^3-s[1,3]^3+2 s[1,2]^2 s[2,3]-s[1,3]^2 s[2,3]+2 s[1,2] s[2,3]^2-s[1,3] s[2,3]^2+s[2,3]^3+3 s[1,2]^2 s[l,2]+4 s[1,2] s[2,3] s[l,2]+2 s[2,3]^2 s[l,2]+3 s[1,2] s[l,2]^2+2 s[2,3] s[l,2]^2+s[l,2]^3-3 s[1,3]^2 s[l,3]-2 s[1,3] s[2,3] s[l,3]-s[2,3]^2 s[l,3]-3 s[1,3] s[l,3]^2-s[2,3] s[l,3]^2-s[l,3]^3) t8[4,5][1,2,3];
NbubZ5[2,3,4,5]=(-4 dot[l,t8V[1,2,3,4,5]] s[1,2]^2-16 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3]+4 dot[l,t8V[1,2,3,4,5]] s[1,3]^2+10 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,4]-12 dot[l,t8V[1,2,3,4,5]] s[1,3] s[1,4]-10 dot[l,t8V[1,2,3,4,5]] s[1,4]^2-4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3]-4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3]+24 dot[l,t8V[1,2,3,4,5]] s[1,4] s[2,3]-8 dot[l,t8V[1,2,3,4,5]] s[2,3]^2+8 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,4]-26 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,4]-2 dot[l,t8V[1,2,3,4,5]] s[1,4] s[2,4]+24 dot[l,t8V[1,2,3,4,5]] s[2,3] s[2,4]+20 dot[l,t8V[1,2,3,4,5]] s[2,4]^2-12 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,1]-8 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,1]-24 dot[l,t8V[1,2,3,4,5]] s[2,4] s[l,1]-32 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,2]+4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,2]-12 dot[l,t8V[1,2,3,4,5]] s[1,4] s[l,2]-16 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,2]-48 dot[l,t8V[1,2,3,4,5]] s[2,4] s[l,2]-32 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,3]+8 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,3]-24 dot[l,t8V[1,2,3,4,5]] s[1,4] s[l,3]-16 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,3]-40 dot[l,t8V[1,2,3,4,5]] s[2,4] s[l,3]-8 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,4]+12 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,4]-12 dot[l,t8V[1,2,3,4,5]] s[1,4] s[l,4]-8 dot[l,t8V[1,2,3,4,5]] s[2,4] s[l,4]+2 s[1,2]^2 t8[1,2][3,4,5]+8 s[1,2] s[1,3] t8[1,2][3,4,5]-2 s[1,3]^2 t8[1,2][3,4,5]-5 s[1,2] s[1,4] t8[1,2][3,4,5]+6 s[1,3] s[1,4] t8[1,2][3,4,5]+5 s[1,4]^2 t8[1,2][3,4,5]+2 s[1,2] s[2,3] t8[1,2][3,4,5]+2 s[1,3] s[2,3] t8[1,2][3,4,5]-12 s[1,4] s[2,3] t8[1,2][3,4,5]+4 s[2,3]^2 t8[1,2][3,4,5]-4 s[1,2] s[2,4] t8[1,2][3,4,5]+13 s[1,3] s[2,4] t8[1,2][3,4,5]+s[1,4] s[2,4] t8[1,2][3,4,5]-12 s[2,3] s[2,4] t8[1,2][3,4,5]-10 s[2,4]^2 t8[1,2][3,4,5]+6 s[1,2] s[l,1] t8[1,2][3,4,5]+4 s[2,3] s[l,1] t8[1,2][3,4,5]+12 s[2,4] s[l,1] t8[1,2][3,4,5]+16 s[1,2] s[l,2] t8[1,2][3,4,5]-2 s[1,3] s[l,2] t8[1,2][3,4,5]+6 s[1,4] s[l,2] t8[1,2][3,4,5]+8 s[2,3] s[l,2] t8[1,2][3,4,5]+24 s[2,4] s[l,2] t8[1,2][3,4,5]+16 s[1,2] s[l,3] t8[1,2][3,4,5]-4 s[1,3] s[l,3] t8[1,2][3,4,5]+12 s[1,4] s[l,3] t8[1,2][3,4,5]+8 s[2,3] s[l,3] t8[1,2][3,4,5]+20 s[2,4] s[l,3] t8[1,2][3,4,5]+4 s[1,2] s[l,4] t8[1,2][3,4,5]-6 s[1,3] s[l,4] t8[1,2][3,4,5]+6 s[1,4] s[l,4] t8[1,2][3,4,5]+4 s[2,4] s[l,4] t8[1,2][3,4,5]+2 s[1,2]^2 t8[1,3][2,4,5]+8 s[1,2] s[1,3] t8[1,3][2,4,5]-2 s[1,3]^2 t8[1,3][2,4,5]-5 s[1,2] s[1,4] t8[1,3][2,4,5]+6 s[1,3] s[1,4] t8[1,3][2,4,5]+5 s[1,4]^2 t8[1,3][2,4,5]+2 s[1,2] s[2,3] t8[1,3][2,4,5]+2 s[1,3] s[2,3] t8[1,3][2,4,5]-12 s[1,4] s[2,3] t8[1,3][2,4,5]+4 s[2,3]^2 t8[1,3][2,4,5]-4 s[1,2] s[2,4] t8[1,3][2,4,5]+13 s[1,3] s[2,4] t8[1,3][2,4,5]+s[1,4] s[2,4] t8[1,3][2,4,5]-12 s[2,3] s[2,4] t8[1,3][2,4,5]-10 s[2,4]^2 t8[1,3][2,4,5]+6 s[1,2] s[l,1] t8[1,3][2,4,5]+4 s[2,3] s[l,1] t8[1,3][2,4,5]+12 s[2,4] s[l,1] t8[1,3][2,4,5]+16 s[1,2] s[l,2] t8[1,3][2,4,5]-2 s[1,3] s[l,2] t8[1,3][2,4,5]+6 s[1,4] s[l,2] t8[1,3][2,4,5]+8 s[2,3] s[l,2] t8[1,3][2,4,5]+24 s[2,4] s[l,2] t8[1,3][2,4,5]+16 s[1,2] s[l,3] t8[1,3][2,4,5]-4 s[1,3] s[l,3] t8[1,3][2,4,5]+12 s[1,4] s[l,3] t8[1,3][2,4,5]+8 s[2,3] s[l,3] t8[1,3][2,4,5]+20 s[2,4] s[l,3] t8[1,3][2,4,5]+4 s[1,2] s[l,4] t8[1,3][2,4,5]-6 s[1,3] s[l,4] t8[1,3][2,4,5]+6 s[1,4] s[l,4] t8[1,3][2,4,5]+4 s[2,4] s[l,4] t8[1,3][2,4,5]+2 s[1,2]^2 t8[1,4][2,3,5]+8 s[1,2] s[1,3] t8[1,4][2,3,5]-2 s[1,3]^2 t8[1,4][2,3,5]-5 s[1,2] s[1,4] t8[1,4][2,3,5]+6 s[1,3] s[1,4] t8[1,4][2,3,5]+5 s[1,4]^2 t8[1,4][2,3,5]+2 s[1,2] s[2,3] t8[1,4][2,3,5]+2 s[1,3] s[2,3] t8[1,4][2,3,5]-12 s[1,4] s[2,3] t8[1,4][2,3,5]+4 s[2,3]^2 t8[1,4][2,3,5]-4 s[1,2] s[2,4] t8[1,4][2,3,5]+13 s[1,3] s[2,4] t8[1,4][2,3,5]+s[1,4] s[2,4] t8[1,4][2,3,5]-12 s[2,3] s[2,4] t8[1,4][2,3,5]-10 s[2,4]^2 t8[1,4][2,3,5]+6 s[1,2] s[l,1] t8[1,4][2,3,5]+4 s[2,3] s[l,1] t8[1,4][2,3,5]+12 s[2,4] s[l,1] t8[1,4][2,3,5]+16 s[1,2] s[l,2] t8[1,4][2,3,5]-2 s[1,3] s[l,2] t8[1,4][2,3,5]+6 s[1,4] s[l,2] t8[1,4][2,3,5]+8 s[2,3] s[l,2] t8[1,4][2,3,5]+24 s[2,4] s[l,2] t8[1,4][2,3,5]+16 s[1,2] s[l,3] t8[1,4][2,3,5]-4 s[1,3] s[l,3] t8[1,4][2,3,5]+12 s[1,4] s[l,3] t8[1,4][2,3,5]+8 s[2,3] s[l,3] t8[1,4][2,3,5]+20 s[2,4] s[l,3] t8[1,4][2,3,5]+4 s[1,2] s[l,4] t8[1,4][2,3,5]-6 s[1,3] s[l,4] t8[1,4][2,3,5]+6 s[1,4] s[l,4] t8[1,4][2,3,5]+4 s[2,4] s[l,4] t8[1,4][2,3,5]+2 s[1,2]^2 t8[1,5][2,3,4]+8 s[1,2] s[1,3] t8[1,5][2,3,4]-2 s[1,3]^2 t8[1,5][2,3,4]-5 s[1,2] s[1,4] t8[1,5][2,3,4]+6 s[1,3] s[1,4] t8[1,5][2,3,4]+5 s[1,4]^2 t8[1,5][2,3,4]+2 s[1,2] s[2,3] t8[1,5][2,3,4]+2 s[1,3] s[2,3] t8[1,5][2,3,4]-12 s[1,4] s[2,3] t8[1,5][2,3,4]+4 s[2,3]^2 t8[1,5][2,3,4]-4 s[1,2] s[2,4] t8[1,5][2,3,4]+13 s[1,3] s[2,4] t8[1,5][2,3,4]+s[1,4] s[2,4] t8[1,5][2,3,4]-12 s[2,3] s[2,4] t8[1,5][2,3,4]-10 s[2,4]^2 t8[1,5][2,3,4]+6 s[1,2] s[l,1] t8[1,5][2,3,4]+4 s[2,3] s[l,1] t8[1,5][2,3,4]+12 s[2,4] s[l,1] t8[1,5][2,3,4]+16 s[1,2] s[l,2] t8[1,5][2,3,4]-2 s[1,3] s[l,2] t8[1,5][2,3,4]+6 s[1,4] s[l,2] t8[1,5][2,3,4]+8 s[2,3] s[l,2] t8[1,5][2,3,4]+24 s[2,4] s[l,2] t8[1,5][2,3,4]+16 s[1,2] s[l,3] t8[1,5][2,3,4]-4 s[1,3] s[l,3] t8[1,5][2,3,4]+12 s[1,4] s[l,3] t8[1,5][2,3,4]+8 s[2,3] s[l,3] t8[1,5][2,3,4]+20 s[2,4] s[l,3] t8[1,5][2,3,4]+4 s[1,2] s[l,4] t8[1,5][2,3,4]-6 s[1,3] s[l,4] t8[1,5][2,3,4]+6 s[1,4] s[l,4] t8[1,5][2,3,4]+4 s[2,4] s[l,4] t8[1,5][2,3,4]-34 s[1,2]^2 t8[2,3][1,4,5]-16 s[1,2] s[1,3] t8[2,3][1,4,5]-10 s[1,3]^2 t8[2,3][1,4,5]-s[1,2] s[1,4] t8[2,3][1,4,5]+18 s[1,3] s[1,4] t8[2,3][1,4,5]+15 s[1,4]^2 t8[2,3][1,4,5]-58 s[1,2] s[2,3] t8[2,3][1,4,5]-38 s[1,3] s[2,3] t8[2,3][1,4,5]-46 s[1,4] s[2,3] t8[2,3][1,4,5]-58 s[1,2] s[2,4] t8[2,3][1,4,5]+5 s[1,3] s[2,4] t8[2,3][1,4,5]-13 s[1,4] s[2,4] t8[2,3][1,4,5]-32 s[2,3] s[2,4] t8[2,3][1,4,5]-36 s[2,4]^2 t8[2,3][1,4,5]-12 s[1,2] s[l,1] t8[2,3][1,4,5]+4 s[1,3] s[l,1] t8[2,3][1,4,5]-6 s[2,3] s[l,1] t8[2,3][1,4,5]-10 s[2,4] s[l,1] t8[2,3][1,4,5]-4 s[l,1]^2 t8[2,3][1,4,5]-16 s[1,2] s[l,2] t8[2,3][1,4,5]-6 s[1,3] s[l,2] t8[2,3][1,4,5]+30 s[1,4] s[l,2] t8[2,3][1,4,5]-40 s[2,3] s[l,2] t8[2,3][1,4,5]-4 s[2,4] s[l,2] t8[2,3][1,4,5]-8 s[l,1] s[l,2] t8[2,3][1,4,5]-4 s[l,2]^2 t8[2,3][1,4,5]-20 s[1,2] s[l,3] t8[2,3][1,4,5]-24 s[1,3] s[l,3] t8[2,3][1,4,5]+36 s[1,4] s[l,3] t8[2,3][1,4,5]-68 s[2,3] s[l,3] t8[2,3][1,4,5]-18 s[2,4] s[l,3] t8[2,3][1,4,5]+8 s[l,1] s[l,3] t8[2,3][1,4,5]+8 s[l,2] s[l,3] t8[2,3][1,4,5]-12 s[l,3]^2 t8[2,3][1,4,5]-20 s[1,2] s[l,4] t8[2,3][1,4,5]-22 s[1,3] s[l,4] t8[2,3][1,4,5]+18 s[1,4] s[l,4] t8[2,3][1,4,5]-44 s[2,3] s[l,4] t8[2,3][1,4,5]-4 s[2,4] s[l,4] t8[2,3][1,4,5]+4 s[l,1] s[l,4] t8[2,3][1,4,5]+4 s[l,2] s[l,4] t8[2,3][1,4,5]-12 s[l,3] s[l,4] t8[2,3][1,4,5]-4 s[l,4]^2 t8[2,3][1,4,5]+8 s[1,2]^2 t8[2,4][1,3,5]-30 s[1,2] s[1,3] t8[2,4][1,3,5]+10 s[1,3]^2 t8[2,4][1,3,5]+15 s[1,2] s[1,4] t8[2,4][1,3,5]+15 s[1,4]^2 t8[2,4][1,3,5]+12 s[1,2] s[2,3] t8[2,4][1,3,5]-28 s[1,3] s[2,3] t8[2,4][1,3,5]+10 s[1,4] s[2,3] t8[2,4][1,3,5]+12 s[2,3]^2 t8[2,4][1,3,5]+18 s[1,2] s[2,4] t8[2,4][1,3,5]-31 s[1,3] s[2,4] t8[2,4][1,3,5]+35 s[1,4] s[2,4] t8[2,4][1,3,5]+18 s[2,3] s[2,4] t8[2,4][1,3,5]+22 s[2,4]^2 t8[2,4][1,3,5]+12 s[1,2] s[l,1] t8[2,4][1,3,5]+2 s[1,3] s[l,1] t8[2,4][1,3,5]-16 s[1,4] s[l,1] t8[2,4][1,3,5]+2 s[2,3] s[l,1] t8[2,4][1,3,5]-6 s[2,4] s[l,1] t8[2,4][1,3,5]+16 s[l,1]^2 t8[2,4][1,3,5]+2 s[1,2] s[l,2] t8[2,4][1,3,5]-4 s[1,4] s[l,2] t8[2,4][1,3,5]-20 s[2,3] s[l,2] t8[2,4][1,3,5]-14 s[2,4] s[l,2] t8[2,4][1,3,5]+32 s[l,1] s[l,2] t8[2,4][1,3,5]+16 s[l,2]^2 t8[2,4][1,3,5]-8 s[1,2] s[l,3] t8[2,4][1,3,5]-4 s[1,4] s[l,3] t8[2,4][1,3,5]-4 s[2,4] s[l,3] t8[2,4][1,3,5]+8 s[l,1] s[l,3] t8[2,4][1,3,5]+8 s[l,2] s[l,3] t8[2,4][1,3,5]+8 s[l,3]^2 t8[2,4][1,3,5]-10 s[1,2] s[l,4] t8[2,4][1,3,5]-8 s[1,3] s[l,4] t8[2,4][1,3,5]+4 s[1,4] s[l,4] t8[2,4][1,3,5]+12 s[2,3] s[l,4] t8[2,4][1,3,5]+14 s[2,4] s[l,4] t8[2,4][1,3,5]-16 s[l,1] s[l,4] t8[2,4][1,3,5]-16 s[l,2] s[l,4] t8[2,4][1,3,5]+8 s[l,3] s[l,4] t8[2,4][1,3,5]+16 s[l,4]^2 t8[2,4][1,3,5]-26 s[1,2]^2 t8[2,5][1,3,4]-32 s[1,2] s[1,3] t8[2,5][1,3,4]-10 s[1,3]^2 t8[2,5][1,3,4]-21 s[1,2] s[1,4] t8[2,5][1,3,4]-2 s[1,3] s[1,4] t8[2,5][1,3,4]-31 s[1,4]^2 t8[2,5][1,3,4]-34 s[1,2] s[2,3] t8[2,5][1,3,4]-22 s[1,3] s[2,3] t8[2,5][1,3,4]+16 s[1,4] s[2,3] t8[2,5][1,3,4]-20 s[2,3]^2 t8[2,5][1,3,4]-4 s[1,2] s[2,4] t8[2,5][1,3,4]-39 s[1,3] s[2,4] t8[2,5][1,3,4]-7 s[1,4] s[2,4] t8[2,5][1,3,4]-16 s[2,3] s[2,4] t8[2,5][1,3,4]+2 s[2,4]^2 t8[2,5][1,3,4]-28 s[1,2] s[l,1] t8[2,5][1,3,4]-16 s[1,3] s[l,1] t8[2,5][1,3,4]-8 s[1,4] s[l,1] t8[2,5][1,3,4]-6 s[2,3] s[l,1] t8[2,5][1,3,4]+2 s[2,4] s[l,1] t8[2,5][1,3,4]-24 s[l,1]^2 t8[2,5][1,3,4]-52 s[1,2] s[l,2] t8[2,5][1,3,4]-34 s[1,3] s[l,2] t8[2,5][1,3,4]-10 s[1,4] s[l,2] t8[2,5][1,3,4]-12 s[2,3] s[l,2] t8[2,5][1,3,4]+4 s[2,4] s[l,2] t8[2,5][1,3,4]-48 s[l,1] s[l,2] t8[2,5][1,3,4]-48 s[l,2]^2 t8[2,5][1,3,4]-56 s[1,2] s[l,3] t8[2,5][1,3,4]-28 s[1,3] s[l,3] t8[2,5][1,3,4]-40 s[1,4] s[l,3] t8[2,5][1,3,4]-32 s[2,3] s[l,3] t8[2,5][1,3,4]-20 s[2,4] s[l,3] t8[2,5][1,3,4]-32 s[l,1] s[l,3] t8[2,5][1,3,4]-64 s[l,2] s[l,3] t8[2,5][1,3,4]-24 s[l,3]^2 t8[2,5][1,3,4]+8 s[1,2] s[l,4] t8[2,5][1,3,4]+22 s[1,3] s[l,4] t8[2,5][1,3,4]-2 s[1,4] s[l,4] t8[2,5][1,3,4]+20 s[2,3] s[l,4] t8[2,5][1,3,4]+24 s[2,4] s[l,4] t8[2,5][1,3,4]-16 s[l,1] s[l,4] t8[2,5][1,3,4]-32 s[l,2] s[l,4] t8[2,5][1,3,4]-24 s[l,3] s[l,4] t8[2,5][1,3,4]-8 s[l,4]^2 t8[2,5][1,3,4]-118 s[1,2]^2 t8[3,4][1,2,5]-114 s[1,2] s[1,3] t8[3,4][1,2,5]-30 s[1,3]^2 t8[3,4][1,2,5]-135 s[1,2] s[1,4] t8[3,4][1,2,5]-74 s[1,3] s[1,4] t8[3,4][1,2,5]-23 s[1,4]^2 t8[3,4][1,2,5]-194 s[1,2] s[2,3] t8[3,4][1,2,5]-76 s[1,3] s[2,3] t8[3,4][1,2,5]-114 s[1,4] s[2,3] t8[3,4][1,2,5]-76 s[2,3]^2 t8[3,4][1,2,5]-196 s[1,2] s[2,4] t8[3,4][1,2,5]-91 s[1,3] s[2,4] t8[3,4][1,2,5]-69 s[1,4] s[2,4] t8[3,4][1,2,5]-184 s[2,3] s[2,4] t8[3,4][1,2,5]-70 s[2,4]^2 t8[3,4][1,2,5]-12 s[1,2] s[l,1] t8[3,4][1,2,5]-26 s[2,3] s[l,1] t8[3,4][1,2,5]-34 s[2,4] s[l,1] t8[3,4][1,2,5]-60 s[1,2] s[l,2] t8[3,4][1,2,5]-14 s[1,3] s[l,2] t8[3,4][1,2,5]-22 s[1,4] s[l,2] t8[3,4][1,2,5]-52 s[2,3] s[l,2] t8[3,4][1,2,5]-68 s[2,4] s[l,2] t8[3,4][1,2,5]-64 s[1,2] s[l,3] t8[3,4][1,2,5]-28 s[1,3] s[l,3] t8[3,4][1,2,5]-44 s[1,4] s[l,3] t8[3,4][1,2,5]-4 s[2,3] s[l,3] t8[3,4][1,2,5]-34 s[2,4] s[l,3] t8[3,4][1,2,5]-86 s[1,2] s[l,4] t8[3,4][1,2,5]-30 s[1,3] s[l,4] t8[3,4][1,2,5]-24 s[1,4] s[l,4] t8[3,4][1,2,5]-48 s[2,3] s[l,4] t8[3,4][1,2,5]-34 s[2,4] s[l,4] t8[3,4][1,2,5]+10 s[1,2]^2 t8[3,5][1,2,4]-4 s[1,2] s[1,3] t8[3,5][1,2,4]+14 s[1,3]^2 t8[3,5][1,2,4]-31 s[1,2] s[1,4] t8[3,5][1,2,4]+12 s[1,3] s[1,4] t8[3,5][1,2,4]+17 s[1,4]^2 t8[3,5][1,2,4]+10 s[1,2] s[2,3] t8[3,5][1,2,4]-10 s[1,3] s[2,3] t8[3,5][1,2,4]-42 s[1,4] s[2,3] t8[3,5][1,2,4]+12 s[2,3]^2 t8[3,5][1,2,4]+30 s[1,2] s[2,4] t8[3,5][1,2,4]+7 s[1,3] s[2,4] t8[3,5][1,2,4]-15 s[1,4] s[2,4] t8[3,5][1,2,4]+18 s[2,3] s[2,4] t8[3,5][1,2,4]+22 s[2,4]^2 t8[3,5][1,2,4]-20 s[1,2] s[l,1] t8[3,5][1,2,4]-22 s[2,3] s[l,1] t8[3,5][1,2,4]-8 s[2,4] s[l,1] t8[3,5][1,2,4]-4 s[1,2] s[l,2] t8[3,5][1,2,4]+22 s[1,3] s[l,2] t8[3,5][1,2,4]+8 s[1,4] s[l,2] t8[3,5][1,2,4]-20 s[2,3] s[l,2] t8[3,5][1,2,4]-14 s[2,4] s[l,2] t8[3,5][1,2,4]+16 s[l,2]^2 t8[3,5][1,2,4]-24 s[1,2] s[l,3] t8[3,5][1,2,4]+44 s[1,3] s[l,3] t8[3,5][1,2,4]+16 s[1,4] s[l,3] t8[3,5][1,2,4]-32 s[2,3] s[l,3] t8[3,5][1,2,4]-28 s[2,4] s[l,3] t8[3,5][1,2,4]+48 s[l,2] s[l,3] t8[3,5][1,2,4]+48 s[l,3]^2 t8[3,5][1,2,4]-16 s[1,2] s[l,4] t8[3,5][1,2,4]+18 s[1,3] s[l,4] t8[3,5][1,2,4]+12 s[1,4] s[l,4] t8[3,5][1,2,4]-20 s[2,3] s[l,4] t8[3,5][1,2,4]-10 s[2,4] s[l,4] t8[3,5][1,2,4]+24 s[l,2] s[l,4] t8[3,5][1,2,4]+48 s[l,3] s[l,4] t8[3,5][1,2,4]+16 s[l,4]^2 t8[3,5][1,2,4]-18 s[1,2]^2 t8[4,5][1,2,3]+10 s[1,2] s[1,3] t8[4,5][1,2,3]-6 s[1,3]^2 t8[4,5][1,2,3]+13 s[1,2] s[1,4] t8[4,5][1,2,3]-2 s[1,3] s[1,4] t8[4,5][1,2,3]+3 s[1,4]^2 t8[4,5][1,2,3]-14 s[1,2] s[2,3] t8[4,5][1,2,3]+16 s[1,3] s[2,3] t8[4,5][1,2,3]+16 s[1,4] s[2,3] t8[4,5][1,2,3]-50 s[1,2] s[2,4] t8[4,5][1,2,3]+13 s[1,3] s[2,4] t8[4,5][1,2,3]+5 s[1,4] s[2,4] t8[4,5][1,2,3]-32 s[2,3] s[2,4] t8[4,5][1,2,3]-36 s[2,4]^2 t8[4,5][1,2,3]-24 s[1,2] s[l,1] t8[4,5][1,2,3]-34 s[2,3] s[l,1] t8[4,5][1,2,3]+6 s[2,4] s[l,1] t8[4,5][1,2,3]-36 s[1,2] s[l,2] t8[4,5][1,2,3]-6 s[1,3] s[l,2] t8[4,5][1,2,3]-10 s[1,4] s[l,2] t8[4,5][1,2,3]-40 s[2,3] s[l,2] t8[4,5][1,2,3]-4 s[2,4] s[l,2] t8[4,5][1,2,3]-4 s[l,2]^2 t8[4,5][1,2,3]-12 s[1,2] s[l,3] t8[4,5][1,2,3]-12 s[1,3] s[l,3] t8[4,5][1,2,3]-20 s[1,4] s[l,3] t8[4,5][1,2,3]+4 s[2,3] s[l,3] t8[4,5][1,2,3]-12 s[l,2] s[l,3] t8[4,5][1,2,3]-12 s[l,3]^2 t8[4,5][1,2,3]+22 s[1,2] s[l,4] t8[4,5][1,2,3]-14 s[1,3] s[l,4] t8[4,5][1,2,3]-20 s[1,4] s[l,4] t8[4,5][1,2,3]+28 s[2,3] s[l,4] t8[4,5][1,2,3]+14 s[2,4] s[l,4] t8[4,5][1,2,3]-16 s[l,2] s[l,4] t8[4,5][1,2,3]-32 s[l,3] s[l,4] t8[4,5][1,2,3]-24 s[l,4]^2 t8[4,5][1,2,3]);
NbubZ5[{2,3},4,5]=1/4 (6 s[1,2]^2 s[1,4]+12 s[1,2] s[1,3] s[1,4]+6 s[1,3]^2 s[1,4]+8 s[1,4]^3-2 s[1,2]^2 s[2,3]-4 s[1,2] s[1,3] s[2,3]-2 s[1,3]^2 s[2,3]+2 s[1,2] s[1,4] s[2,3]+2 s[1,3] s[1,4] s[2,3]-23 s[1,4]^2 s[2,3]+8 s[1,2] s[2,3]^2+8 s[1,3] s[2,3]^2+37 s[1,4] s[2,3]^2-12 s[2,3]^3+2 s[1,2]^2 s[l,1]+4 s[1,2] s[1,3] s[l,1]+2 s[1,3]^2 s[l,1]+4 s[1,2] s[1,4] s[l,1]+4 s[1,3] s[1,4] s[l,1]+s[1,4]^2 s[l,1]-2 s[1,2] s[2,3] s[l,1]-2 s[1,3] s[2,3] s[l,1]-9 s[1,4] s[2,3] s[l,1]+4 s[2,3]^2 s[l,1]+2 s[1,2] s[l,1]^2+2 s[1,3] s[l,1]^2+8 s[1,4] s[l,1]^2-4 s[2,3] s[l,1]^2+10 s[1,2] s[1,4] s[l,2]+10 s[1,3] s[1,4] s[l,2]+6 s[1,4]^2 s[l,2]-8 s[1,2] s[2,3] s[l,2]-8 s[1,3] s[2,3] s[l,2]-28 s[1,4] s[2,3] s[l,2]+20 s[2,3]^2 s[l,2]+4 s[1,2] s[l,1] s[l,2]+4 s[1,3] s[l,1] s[l,2]+16 s[1,4] s[l,1] s[l,2]-8 s[2,3] s[l,1] s[l,2]+14 s[1,4] s[l,2]^2-12 s[2,3] s[l,2]^2+10 s[1,2] s[1,4] s[l,3]+10 s[1,3] s[1,4] s[l,3]+6 s[1,4]^2 s[l,3]-8 s[1,2] s[2,3] s[l,3]-8 s[1,3] s[2,3] s[l,3]-28 s[1,4] s[2,3] s[l,3]+20 s[2,3]^2 s[l,3]+4 s[1,2] s[l,1] s[l,3]+4 s[1,3] s[l,1] s[l,3]+16 s[1,4] s[l,1] s[l,3]-8 s[2,3] s[l,1] s[l,3]+28 s[1,4] s[l,2] s[l,3]-24 s[2,3] s[l,2] s[l,3]+14 s[1,4] s[l,3]^2-12 s[2,3] s[l,3]^2-4 s[1,2]^2 s[l,4]-8 s[1,2] s[1,3] s[l,4]-4 s[1,3]^2 s[l,4]-12 s[1,2] s[1,4] s[l,4]-12 s[1,3] s[1,4] s[l,4]+12 s[1,2] s[2,3] s[l,4]+12 s[1,3] s[2,3] s[l,4]-22 s[1,4] s[2,3] s[l,4]+30 s[2,3]^2 s[l,4]-2 s[1,2] s[l,1] s[l,4]-2 s[1,3] s[l,1] s[l,4]+4 s[1,4] s[l,1] s[l,4]-8 s[2,3] s[l,1] s[l,4]-8 s[1,2] s[l,2] s[l,4]-8 s[1,3] s[l,2] s[l,4]+10 s[1,4] s[l,2] s[l,4]-20 s[2,3] s[l,2] s[l,4]-8 s[1,2] s[l,3] s[l,4]-8 s[1,3] s[l,3] s[l,4]+10 s[1,4] s[l,3] s[l,4]-20 s[2,3] s[l,3] s[l,4]-4 s[1,2] s[l,4]^2-4 s[1,3] s[l,4]^2+6 s[1,4] s[l,4]^2-8 s[2,3] s[l,4]^2) t8[2,3][1,4,5];
NbubZ5[2,{3,4},5]=-(1/4) (76 s[1,2]^3+127 s[1,2]^2 s[1,3]+83 s[1,2] s[1,3]^2+18 s[1,3]^3+127 s[1,2]^2 s[1,4]+166 s[1,2] s[1,3] s[1,4]+54 s[1,3]^2 s[1,4]+83 s[1,2] s[1,4]^2+54 s[1,3] s[1,4]^2+18 s[1,4]^3+194 s[1,2]^2 s[2,3]+214 s[1,2] s[1,3] s[2,3]+65 s[1,3]^2 s[2,3]+214 s[1,2] s[1,4] s[2,3]+130 s[1,3] s[1,4] s[2,3]+65 s[1,4]^2 s[2,3]+170 s[1,2] s[2,3]^2+91 s[1,3] s[2,3]^2+91 s[1,4] s[2,3]^2+52 s[2,3]^3+194 s[1,2]^2 s[2,4]+214 s[1,2] s[1,3] s[2,4]+65 s[1,3]^2 s[2,4]+214 s[1,2] s[1,4] s[2,4]+130 s[1,3] s[1,4] s[2,4]+65 s[1,4]^2 s[2,4]+340 s[1,2] s[2,3] s[2,4]+182 s[1,3] s[2,3] s[2,4]+182 s[1,4] s[2,3] s[2,4]+156 s[2,3]^2 s[2,4]+170 s[1,2] s[2,4]^2+91 s[1,3] s[2,4]^2+91 s[1,4] s[2,4]^2+156 s[2,3] s[2,4]^2+52 s[2,4]^3+10 s[1,2]^2 s[l,1]+9 s[1,2] s[1,3] s[l,1]+9 s[1,2] s[1,4] s[l,1]+26 s[1,2] s[2,3] s[l,1]+15 s[1,3] s[2,3] s[l,1]+15 s[1,4] s[2,3] s[l,1]+14 s[2,3]^2 s[l,1]+26 s[1,2] s[2,4] s[l,1]+15 s[1,3] s[2,4] s[l,1]+15 s[1,4] s[2,4] s[l,1]+28 s[2,3] s[2,4] s[l,1]+14 s[2,4]^2 s[l,1]+6 s[1,2] s[l,1]^2+8 s[2,3] s[l,1]^2+8 s[2,4] s[l,1]^2+44 s[1,2]^2 s[l,2]+50 s[1,2] s[1,3] s[l,2]+10 s[1,3]^2 s[l,2]+50 s[1,2] s[1,4] s[l,2]+20 s[1,3] s[1,4] s[l,2]+10 s[1,4]^2 s[l,2]+72 s[1,2] s[2,3] s[l,2]+44 s[1,3] s[2,3] s[l,2]+44 s[1,4] s[2,3] s[l,2]+28 s[2,3]^2 s[l,2]+72 s[1,2] s[2,4] s[l,2]+44 s[1,3] s[2,4] s[l,2]+44 s[1,4] s[2,4] s[l,2]+56 s[2,3] s[2,4] s[l,2]+28 s[2,4]^2 s[l,2]+12 s[1,2] s[l,1] s[l,2]+16 s[2,3] s[l,1] s[l,2]+16 s[2,4] s[l,1] s[l,2]+16 s[1,2] s[l,2]^2+2 s[1,3] s[l,2]^2+2 s[1,4] s[l,2]^2+16 s[2,3] s[l,2]^2+16 s[2,4] s[l,2]^2+34 s[1,2]^2 s[l,3]+62 s[1,2] s[1,3] s[l,3]+20 s[1,3]^2 s[l,3]+62 s[1,2] s[1,4] s[l,3]+40 s[1,3] s[1,4] s[l,3]+20 s[1,4]^2 s[l,3]+44 s[1,2] s[2,3] s[l,3]+34 s[1,3] s[2,3] s[l,3]+34 s[1,4] s[2,3] s[l,3]+14 s[2,3]^2 s[l,3]+44 s[1,2] s[2,4] s[l,3]+34 s[1,3] s[2,4] s[l,3]+34 s[1,4] s[2,4] s[l,3]+28 s[2,3] s[2,4] s[l,3]+14 s[2,4]^2 s[l,3]+6 s[1,2] s[l,1] s[l,3]+4 s[2,3] s[l,1] s[l,3]+4 s[2,4] s[l,1] s[l,3]+24 s[1,2] s[l,2] s[l,3]+6 s[1,3] s[l,2] s[l,3]+6 s[1,4] s[l,2] s[l,3]+16 s[2,3] s[l,2] s[l,3]+16 s[2,4] s[l,2] s[l,3]+16 s[1,2] s[l,3]^2+6 s[1,3] s[l,3]^2+6 s[1,4] s[l,3]^2+12 s[2,3] s[l,3]^2+12 s[2,4] s[l,3]^2+34 s[1,2]^2 s[l,4]+62 s[1,2] s[1,3] s[l,4]+20 s[1,3]^2 s[l,4]+62 s[1,2] s[1,4] s[l,4]+40 s[1,3] s[1,4] s[l,4]+20 s[1,4]^2 s[l,4]+44 s[1,2] s[2,3] s[l,4]+34 s[1,3] s[2,3] s[l,4]+34 s[1,4] s[2,3] s[l,4]+14 s[2,3]^2 s[l,4]+44 s[1,2] s[2,4] s[l,4]+34 s[1,3] s[2,4] s[l,4]+34 s[1,4] s[2,4] s[l,4]+28 s[2,3] s[2,4] s[l,4]+14 s[2,4]^2 s[l,4]+6 s[1,2] s[l,1] s[l,4]+4 s[2,3] s[l,1] s[l,4]+4 s[2,4] s[l,1] s[l,4]+24 s[1,2] s[l,2] s[l,4]+6 s[1,3] s[l,2] s[l,4]+6 s[1,4] s[l,2] s[l,4]+16 s[2,3] s[l,2] s[l,4]+16 s[2,4] s[l,2] s[l,4]+32 s[1,2] s[l,3] s[l,4]+12 s[1,3] s[l,3] s[l,4]+12 s[1,4] s[l,3] s[l,4]+24 s[2,3] s[l,3] s[l,4]+24 s[2,4] s[l,3] s[l,4]+16 s[1,2] s[l,4]^2+6 s[1,3] s[l,4]^2+6 s[1,4] s[l,4]^2+12 s[2,3] s[l,4]^2+12 s[2,4] s[l,4]^2) t8[3,4][1,2,5];
NbubZ5[2,3,{4,5}]=-(1/4) (6 s[1,2]^3+3 s[1,2]^2 s[1,3]+9 s[1,2] s[1,3]^2-2 s[1,3]^3+18 s[1,2]^2 s[2,3]+20 s[1,2] s[1,3] s[2,3]+11 s[1,3]^2 s[2,3]+24 s[1,2] s[2,3]^2+17 s[1,3] s[2,3]^2+12 s[2,3]^3-8 s[1,2]^2 s[l,1]-9 s[1,2] s[1,3] s[l,1]-22 s[1,2] s[2,3] s[l,1]-15 s[1,3] s[2,3] s[l,1]-16 s[2,3]^2 s[l,1]+6 s[1,2] s[l,1]^2+8 s[2,3] s[l,1]^2-4 s[1,2]^2 s[l,2]-10 s[1,2] s[1,3] s[l,2]-2 s[1,3]^2 s[l,2]-24 s[1,2] s[2,3] s[l,2]-16 s[1,3] s[2,3] s[l,2]-20 s[2,3]^2 s[l,2]+12 s[1,2] s[l,1] s[l,2]+16 s[2,3] s[l,1] s[l,2]+12 s[1,2] s[l,2]^2-2 s[1,3] s[l,2]^2+12 s[2,3] s[l,2]^2-2 s[1,2]^2 s[l,3]+2 s[1,2] s[1,3] s[l,3]-4 s[1,3]^2 s[l,3]+4 s[1,2] s[2,3] s[l,3]+6 s[1,3] s[2,3] s[l,3]+10 s[2,3]^2 s[l,3]+6 s[1,2] s[l,1] s[l,3]+4 s[2,3] s[l,1] s[l,3]+12 s[1,2] s[l,2] s[l,3]-6 s[1,3] s[l,2] s[l,3]+4 s[2,3] s[l,2] s[l,3]+4 s[1,2] s[l,3]^2-6 s[1,3] s[l,3]^2) t8[4,5][1,2,3];
NbubZ5[{1,2}][3,4,5]=1/4 (12 s[1,2]^3+12 s[1,2]^2 s[1,3]+6 s[1,2] s[1,3]^2+19 s[1,2]^2 s[1,4]+10 s[1,2] s[1,3] s[1,4]+6 s[1,3]^2 s[1,4]+13 s[1,2] s[1,4]^2+8 s[1,4]^3+12 s[1,2]^2 s[2,3]+12 s[1,2] s[1,3] s[2,3]+10 s[1,2] s[1,4] s[2,3]+12 s[1,3] s[1,4] s[2,3]+6 s[1,2] s[2,3]^2+6 s[1,4] s[2,3]^2+19 s[1,2]^2 s[2,4]+10 s[1,2] s[1,3] s[2,4]+6 s[1,3]^2 s[2,4]+26 s[1,2] s[1,4] s[2,4]+24 s[1,4]^2 s[2,4]+10 s[1,2] s[2,3] s[2,4]+12 s[1,3] s[2,3] s[2,4]+6 s[2,3]^2 s[2,4]+13 s[1,2] s[2,4]^2+24 s[1,4] s[2,4]^2+8 s[2,4]^3+16 s[1,2]^2 s[l,1]+10 s[1,2] s[1,3] s[l,1]+2 s[1,3]^2 s[l,1]+17 s[1,2] s[1,4] s[l,1]+4 s[1,3] s[1,4] s[l,1]+s[1,4]^2 s[l,1]+10 s[1,2] s[2,3] s[l,1]+4 s[1,3] s[2,3] s[l,1]+4 s[1,4] s[2,3] s[l,1]+2 s[2,3]^2 s[l,1]+17 s[1,2] s[2,4] s[l,1]+4 s[1,3] s[2,4] s[l,1]+2 s[1,4] s[2,4] s[l,1]+4 s[2,3] s[2,4] s[l,1]+s[2,4]^2 s[l,1]+8 s[1,2] s[l,1]^2+2 s[1,3] s[l,1]^2+8 s[1,4] s[l,1]^2+2 s[2,3] s[l,1]^2+8 s[2,4] s[l,1]^2+16 s[1,2]^2 s[l,2]+10 s[1,2] s[1,3] s[l,2]+2 s[1,3]^2 s[l,2]+17 s[1,2] s[1,4] s[l,2]+4 s[1,3] s[1,4] s[l,2]+s[1,4]^2 s[l,2]+10 s[1,2] s[2,3] s[l,2]+4 s[1,3] s[2,3] s[l,2]+4 s[1,4] s[2,3] s[l,2]+2 s[2,3]^2 s[l,2]+17 s[1,2] s[2,4] s[l,2]+4 s[1,3] s[2,4] s[l,2]+2 s[1,4] s[2,4] s[l,2]+4 s[2,3] s[2,4] s[l,2]+s[2,4]^2 s[l,2]+16 s[1,2] s[l,1] s[l,2]+4 s[1,3] s[l,1] s[l,2]+16 s[1,4] s[l,1] s[l,2]+4 s[2,3] s[l,1] s[l,2]+16 s[2,4] s[l,1] s[l,2]+8 s[1,2] s[l,2]^2+2 s[1,3] s[l,2]^2+8 s[1,4] s[l,2]^2+2 s[2,3] s[l,2]^2+8 s[2,4] s[l,2]^2+20 s[1,2]^2 s[l,3]+16 s[1,2] s[1,3] s[l,3]+24 s[1,2] s[1,4] s[l,3]+10 s[1,3] s[1,4] s[l,3]+6 s[1,4]^2 s[l,3]+16 s[1,2] s[2,3] s[l,3]+10 s[1,4] s[2,3] s[l,3]+24 s[1,2] s[2,4] s[l,3]+10 s[1,3] s[2,4] s[l,3]+12 s[1,4] s[2,4] s[l,3]+10 s[2,3] s[2,4] s[l,3]+6 s[2,4]^2 s[l,3]+16 s[1,2] s[l,1] s[l,3]+4 s[1,3] s[l,1] s[l,3]+16 s[1,4] s[l,1] s[l,3]+4 s[2,3] s[l,1] s[l,3]+16 s[2,4] s[l,1] s[l,3]+16 s[1,2] s[l,2] s[l,3]+4 s[1,3] s[l,2] s[l,3]+16 s[1,4] s[l,2] s[l,3]+4 s[2,3] s[l,2] s[l,3]+16 s[2,4] s[l,2] s[l,3]+12 s[1,2] s[l,3]^2+14 s[1,4] s[l,3]^2+14 s[2,4] s[l,3]^2-10 s[1,2]^2 s[l,4]-16 s[1,2] s[1,3] s[l,4]-4 s[1,3]^2 s[l,4]-14 s[1,2] s[1,4] s[l,4]-12 s[1,3] s[1,4] s[l,4]-16 s[1,2] s[2,3] s[l,4]-8 s[1,3] s[2,3] s[l,4]-12 s[1,4] s[2,3] s[l,4]-4 s[2,3]^2 s[l,4]-14 s[1,2] s[2,4] s[l,4]-12 s[1,3] s[2,4] s[l,4]-12 s[2,3] s[2,4] s[l,4]+4 s[1,2] s[l,1] s[l,4]-2 s[1,3] s[l,1] s[l,4]+4 s[1,4] s[l,1] s[l,4]-2 s[2,3] s[l,1] s[l,4]+4 s[2,4] s[l,1] s[l,4]+4 s[1,2] s[l,2] s[l,4]-2 s[1,3] s[l,2] s[l,4]+4 s[1,4] s[l,2] s[l,4]-2 s[2,3] s[l,2] s[l,4]+4 s[2,4] s[l,2] s[l,4]+4 s[1,2] s[l,3] s[l,4]-8 s[1,3] s[l,3] s[l,4]+10 s[1,4] s[l,3] s[l,4]-8 s[2,3] s[l,3] s[l,4]+10 s[2,4] s[l,3] s[l,4]-4 s[1,3] s[l,4]^2+6 s[1,4] s[l,4]^2-4 s[2,3] s[l,4]^2+6 s[2,4] s[l,4]^2) t8[1,2][3,4,5];
NtadZ5=((10 s[1,2]^2 s[1,5] s[2,3] s[3,4] s[4,5] t8[1,2][3,4,5]+24 s[1,2] s[1,3] s[1,5] s[2,3] s[3,4] s[4,5] t8[1,2][3,4,5]+8 s[1,3]^2 s[1,5] s[2,3] s[3,4] s[4,5] t8[1,2][3,4,5]-9 s[1,2] s[1,4] s[1,5] s[2,3] s[3,4] s[4,5] t8[1,2][3,4,5]-11 s[1,3] s[1,4] s[1,5] s[2,3] s[3,4] s[4,5] t8[1,2][3,4,5]-16 s[1,4]^2 s[1,5] s[2,3] s[3,4] s[4,5] t8[1,2][3,4,5]+24 s[1,2] s[1,5]^2 s[2,3] s[3,4] s[4,5] t8[1,2][3,4,5]+22 s[1,3] s[1,5]^2 s[2,3] s[3,4] s[4,5] t8[1,2][3,4,5]-11 s[1,4] s[1,5]^2 s[2,3] s[3,4] s[4,5] t8[1,2][3,4,5]+8 s[1,5]^3 s[2,3] s[3,4] s[4,5] t8[1,2][3,4,5]+24 s[1,2] s[1,5] s[2,3]^2 s[3,4] s[4,5] t8[1,2][3,4,5]+16 s[1,3] s[1,5] s[2,3]^2 s[3,4] s[4,5] t8[1,2][3,4,5]-11 s[1,4] s[1,5] s[2,3]^2 s[3,4] s[4,5] t8[1,2][3,4,5]+22 s[1,5]^2 s[2,3]^2 s[3,4] s[4,5] t8[1,2][3,4,5]+8 s[1,5] s[2,3]^3 s[3,4] s[4,5] t8[1,2][3,4,5]-9 s[1,2] s[1,5] s[2,3] s[2,4] s[3,4] s[4,5] t8[1,2][3,4,5]-11 s[1,3] s[1,5] s[2,3] s[2,4] s[3,4] s[4,5] t8[1,2][3,4,5]-32 s[1,4] s[1,5] s[2,3] s[2,4] s[3,4] s[4,5] t8[1,2][3,4,5]-11 s[1,5]^2 s[2,3] s[2,4] s[3,4] s[4,5] t8[1,2][3,4,5]-11 s[1,5] s[2,3]^2 s[2,4] s[3,4] s[4,5] t8[1,2][3,4,5]-16 s[1,5] s[2,3] s[2,4]^2 s[3,4] s[4,5] t8[1,2][3,4,5]+24 s[1,2] s[1,5] s[2,3] s[2,5] s[3,4] s[4,5] t8[1,2][3,4,5]+22 s[1,3] s[1,5] s[2,3] s[2,5] s[3,4] s[4,5] t8[1,2][3,4,5]-11 s[1,4] s[1,5] s[2,3] s[2,5] s[3,4] s[4,5] t8[1,2][3,4,5]+16 s[1,5]^2 s[2,3] s[2,5] s[3,4] s[4,5] t8[1,2][3,4,5]+22 s[1,5] s[2,3]^2 s[2,5] s[3,4] s[4,5] t8[1,2][3,4,5]-11 s[1,5] s[2,3] s[2,4] s[2,5] s[3,4] s[4,5] t8[1,2][3,4,5]+8 s[1,5] s[2,3] s[2,5]^2 s[3,4] s[4,5] t8[1,2][3,4,5]+26 s[1,2] s[1,5] s[2,3] s[3,4]^2 s[4,5] t8[1,2][3,4,5]+22 s[1,3] s[1,5] s[2,3] s[3,4]^2 s[4,5] t8[1,2][3,4,5]-11 s[1,4] s[1,5] s[2,3] s[3,4]^2 s[4,5] t8[1,2][3,4,5]+24 s[1,5]^2 s[2,3] s[3,4]^2 s[4,5] t8[1,2][3,4,5]+22 s[1,5] s[2,3]^2 s[3,4]^2 s[4,5] t8[1,2][3,4,5]-11 s[1,5] s[2,3] s[2,4] s[3,4]^2 s[4,5] t8[1,2][3,4,5]+24 s[1,5] s[2,3] s[2,5] s[3,4]^2 s[4,5] t8[1,2][3,4,5]+8 s[1,5] s[2,3] s[3,4]^3 s[4,5] t8[1,2][3,4,5]-10 s[1,2] s[1,5] s[2,3] s[3,4] s[3,5] s[4,5] t8[1,2][3,4,5]-11 s[1,3] s[1,5] s[2,3] s[3,4] s[3,5] s[4,5] t8[1,2][3,4,5]-48 s[1,4] s[1,5] s[2,3] s[3,4] s[3,5] s[4,5] t8[1,2][3,4,5]-11 s[1,5]^2 s[2,3] s[3,4] s[3,5] s[4,5] t8[1,2][3,4,5]-11 s[1,5] s[2,3]^2 s[3,4] s[3,5] s[4,5] t8[1,2][3,4,5]-48 s[1,5] s[2,3] s[2,4] s[3,4] s[3,5] s[4,5] t8[1,2][3,4,5]-11 s[1,5] s[2,3] s[2,5] s[3,4] s[3,5] s[4,5] t8[1,2][3,4,5]-11 s[1,5] s[2,3] s[3,4]^2 s[3,5] s[4,5] t8[1,2][3,4,5]-16 s[1,5] s[2,3] s[3,4] s[3,5]^2 s[4,5] t8[1,2][3,4,5]+26 s[1,2] s[1,5] s[2,3] s[3,4] s[4,5]^2 t8[1,2][3,4,5]+24 s[1,3] s[1,5] s[2,3] s[3,4] s[4,5]^2 t8[1,2][3,4,5]-11 s[1,4] s[1,5] s[2,3] s[3,4] s[4,5]^2 t8[1,2][3,4,5]+22 s[1,5]^2 s[2,3] s[3,4] s[4,5]^2 t8[1,2][3,4,5]+24 s[1,5] s[2,3]^2 s[3,4] s[4,5]^2 t8[1,2][3,4,5]-11 s[1,5] s[2,3] s[2,4] s[3,4] s[4,5]^2 t8[1,2][3,4,5]+22 s[1,5] s[2,3] s[2,5] s[3,4] s[4,5]^2 t8[1,2][3,4,5]+22 s[1,5] s[2,3] s[3,4]^2 s[4,5]^2 t8[1,2][3,4,5]-11 s[1,5] s[2,3] s[3,4] s[3,5] s[4,5]^2 t8[1,2][3,4,5]+8 s[1,5] s[2,3] s[3,4] s[4,5]^3 t8[1,2][3,4,5]-39 s[1,2]^2 s[1,5] s[2,3] s[3,4] s[4,5] t8[1,3][2,4,5]-30 s[1,2] s[1,3] s[1,5] s[2,3] s[3,4] s[4,5] t8[1,3][2,4,5]-39 s[1,2] s[1,4] s[1,5] s[2,3] s[3,4] s[4,5] t8[1,3][2,4,5]-39 s[1,2] s[1,5]^2 s[2,3] s[3,4] s[4,5] t8[1,3][2,4,5]-39 s[1,2] s[1,5] s[2,3]^2 s[3,4] s[4,5] t8[1,3][2,4,5]-42 s[1,2] s[1,5] s[2,3] s[2,4] s[3,4] s[4,5] t8[1,3][2,4,5]-42 s[1,2] s[1,5] s[2,3] s[2,5] s[3,4] s[4,5] t8[1,3][2,4,5]-39 s[1,2] s[1,5] s[2,3] s[3,4]^2 s[4,5] t8[1,3][2,4,5]-39 s[1,2] s[1,5] s[2,3] s[3,4] s[3,5] s[4,5] t8[1,3][2,4,5]-42 s[1,2] s[1,5] s[2,3] s[3,4] s[4,5]^2 t8[1,3][2,4,5]+39 s[1,2]^2 s[1,5] s[2,3] s[3,4] s[4,5] t8[1,4][2,3,5]+39 s[1,2] s[1,3] s[1,5] s[2,3] s[3,4] s[4,5] t8[1,4][2,3,5]+30 s[1,2] s[1,4] s[1,5] s[2,3] s[3,4] s[4,5] t8[1,4][2,3,5]+39 s[1,2] s[1,5]^2 s[2,3] s[3,4] s[4,5] t8[1,4][2,3,5]+42 s[1,2] s[1,5] s[2,3]^2 s[3,4] s[4,5] t8[1,4][2,3,5]+39 s[1,2] s[1,5] s[2,3] s[2,4] s[3,4] s[4,5] t8[1,4][2,3,5]+42 s[1,2] s[1,5] s[2,3] s[2,5] s[3,4] s[4,5] t8[1,4][2,3,5]+39 s[1,2] s[1,5] s[2,3] s[3,4]^2 s[4,5] t8[1,4][2,3,5]+42 s[1,2] s[1,5] s[2,3] s[3,4] s[3,5] s[4,5] t8[1,4][2,3,5]+39 s[1,2] s[1,5] s[2,3] s[3,4] s[4,5]^2 t8[1,4][2,3,5]-8 s[1,2]^3 s[2,3] s[3,4] s[4,5] t8[1,5][2,3,4]+11 s[1,2]^2 s[1,3] s[2,3] s[3,4] s[4,5] t8[1,5][2,3,4]+16 s[1,2] s[1,3]^2 s[2,3] s[3,4] s[4,5] t8[1,5][2,3,4]-22 s[1,2]^2 s[1,4] s[2,3] s[3,4] s[4,5] t8[1,5][2,3,4]+11 s[1,2] s[1,3] s[1,4] s[2,3] s[3,4] s[4,5] t8[1,5][2,3,4]-8 s[1,2] s[1,4]^2 s[2,3] s[3,4] s[4,5] t8[1,5][2,3,4]-24 s[1,2]^2 s[1,5] s[2,3] s[3,4] s[4,5] t8[1,5][2,3,4]+9 s[1,2] s[1,3] s[1,5] s[2,3] s[3,4] s[4,5] t8[1,5][2,3,4]-24 s[1,2] s[1,4] s[1,5] s[2,3] s[3,4] s[4,5] t8[1,5][2,3,4]-10 s[1,2] s[1,5]^2 s[2,3] s[3,4] s[4,5] t8[1,5][2,3,4]-22 s[1,2]^2 s[2,3]^2 s[3,4] s[4,5] t8[1,5][2,3,4]+11 s[1,2] s[1,3] s[2,3]^2 s[3,4] s[4,5] t8[1,5][2,3,4]-24 s[1,2] s[1,4] s[2,3]^2 s[3,4] s[4,5] t8[1,5][2,3,4]-26 s[1,2] s[1,5] s[2,3]^2 s[3,4] s[4,5] t8[1,5][2,3,4]-8 s[1,2] s[2,3]^3 s[3,4] s[4,5] t8[1,5][2,3,4]+11 s[1,2]^2 s[2,3] s[2,4] s[3,4] s[4,5] t8[1,5][2,3,4]+48 s[1,2] s[1,3] s[2,3] s[2,4] s[3,4] s[4,5] t8[1,5][2,3,4]+11 s[1,2] s[1,4] s[2,3] s[2,4] s[3,4] s[4,5] t8[1,5][2,3,4]+10 s[1,2] s[1,5] s[2,3] s[2,4] s[3,4] s[4,5] t8[1,5][2,3,4]+11 s[1,2] s[2,3]^2 s[2,4] s[3,4] s[4,5] t8[1,5][2,3,4]+16 s[1,2] s[2,3] s[2,4]^2 s[3,4] s[4,5] t8[1,5][2,3,4]-16 s[1,2]^2 s[2,3] s[2,5] s[3,4] s[4,5] t8[1,5][2,3,4]+11 s[1,2] s[1,3] s[2,3] s[2,5] s[3,4] s[4,5] t8[1,5][2,3,4]-22 s[1,2] s[1,4] s[2,3] s[2,5] s[3,4] s[4,5] t8[1,5][2,3,4]-24 s[1,2] s[1,5] s[2,3] s[2,5] s[3,4] s[4,5] t8[1,5][2,3,4]-22 s[1,2] s[2,3]^2 s[2,5] s[3,4] s[4,5] t8[1,5][2,3,4]+11 s[1,2] s[2,3] s[2,4] s[2,5] s[3,4] s[4,5] t8[1,5][2,3,4]-8 s[1,2] s[2,3] s[2,5]^2 s[3,4] s[4,5] t8[1,5][2,3,4]-24 s[1,2]^2 s[2,3] s[3,4]^2 s[4,5] t8[1,5][2,3,4]+11 s[1,2] s[1,3] s[2,3] s[3,4]^2 s[4,5] t8[1,5][2,3,4]-22 s[1,2] s[1,4] s[2,3] s[3,4]^2 s[4,5] t8[1,5][2,3,4]-26 s[1,2] s[1,5] s[2,3] s[3,4]^2 s[4,5] t8[1,5][2,3,4]-22 s[1,2] s[2,3]^2 s[3,4]^2 s[4,5] t8[1,5][2,3,4]+11 s[1,2] s[2,3] s[2,4] s[3,4]^2 s[4,5] t8[1,5][2,3,4]-24 s[1,2] s[2,3] s[2,5] s[3,4]^2 s[4,5] t8[1,5][2,3,4]-8 s[1,2] s[2,3] s[3,4]^3 s[4,5] t8[1,5][2,3,4]+11 s[1,2]^2 s[2,3] s[3,4] s[3,5] s[4,5] t8[1,5][2,3,4]+32 s[1,2] s[1,3] s[2,3] s[3,4] s[3,5] s[4,5] t8[1,5][2,3,4]+11 s[1,2] s[1,4] s[2,3] s[3,4] s[3,5] s[4,5] t8[1,5][2,3,4]+9 s[1,2] s[1,5] s[2,3] s[3,4] s[3,5] s[4,5] t8[1,5][2,3,4]+11 s[1,2] s[2,3]^2 s[3,4] s[3,5] s[4,5] t8[1,5][2,3,4]+48 s[1,2] s[2,3] s[2,4] s[3,4] s[3,5] s[4,5] t8[1,5][2,3,4]+11 s[1,2] s[2,3] s[2,5] s[3,4] s[3,5] s[4,5] t8[1,5][2,3,4]+11 s[1,2] s[2,3] s[3,4]^2 s[3,5] s[4,5] t8[1,5][2,3,4]+16 s[1,2] s[2,3] s[3,4] s[3,5]^2 s[4,5] t8[1,5][2,3,4]-22 s[1,2]^2 s[2,3] s[3,4] s[4,5]^2 t8[1,5][2,3,4]+11 s[1,2] s[1,3] s[2,3] s[3,4] s[4,5]^2 t8[1,5][2,3,4]-16 s[1,2] s[1,4] s[2,3] s[3,4] s[4,5]^2 t8[1,5][2,3,4]-24 s[1,2] s[1,5] s[2,3] s[3,4] s[4,5]^2 t8[1,5][2,3,4]-24 s[1,2] s[2,3]^2 s[3,4] s[4,5]^2 t8[1,5][2,3,4]+11 s[1,2] s[2,3] s[2,4] s[3,4] s[4,5]^2 t8[1,5][2,3,4]-22 s[1,2] s[2,3] s[2,5] s[3,4] s[4,5]^2 t8[1,5][2,3,4]-22 s[1,2] s[2,3] s[3,4]^2 s[4,5]^2 t8[1,5][2,3,4]+11 s[1,2] s[2,3] s[3,4] s[3,5] s[4,5]^2 t8[1,5][2,3,4]-8 s[1,2] s[2,3] s[3,4] s[4,5]^3 t8[1,5][2,3,4]+8 s[1,2]^3 s[1,5] s[3,4] s[4,5] t8[2,3][1,4,5]+16 s[1,2]^2 s[1,3] s[1,5] s[3,4] s[4,5] t8[2,3][1,4,5]+8 s[1,2] s[1,3]^2 s[1,5] s[3,4] s[4,5] t8[2,3][1,4,5]-11 s[1,2]^2 s[1,4] s[1,5] s[3,4] s[4,5] t8[2,3][1,4,5]-11 s[1,2] s[1,3] s[1,4] s[1,5] s[3,4] s[4,5] t8[2,3][1,4,5]-16 s[1,2] s[1,4]^2 s[1,5] s[3,4] s[4,5] t8[2,3][1,4,5]+22 s[1,2]^2 s[1,5]^2 s[3,4] s[4,5] t8[2,3][1,4,5]+22 s[1,2] s[1,3] s[1,5]^2 s[3,4] s[4,5] t8[2,3][1,4,5]-11 s[1,2] s[1,4] s[1,5]^2 s[3,4] s[4,5] t8[2,3][1,4,5]+8 s[1,2] s[1,5]^3 s[3,4] s[4,5] t8[2,3][1,4,5]+24 s[1,2]^2 s[1,5] s[2,3] s[3,4] s[4,5] t8[2,3][1,4,5]+24 s[1,2] s[1,3] s[1,5] s[2,3] s[3,4] s[4,5] t8[2,3][1,4,5]-10 s[1,2] s[1,4] s[1,5] s[2,3] s[3,4] s[4,5] t8[2,3][1,4,5]+26 s[1,2] s[1,5]^2 s[2,3] s[3,4] s[4,5] t8[2,3][1,4,5]+10 s[1,2] s[1,5] s[2,3]^2 s[3,4] s[4,5] t8[2,3][1,4,5]+22 s[1,2]^2 s[1,5] s[2,4] s[3,4] s[4,5] t8[2,3][1,4,5]+22 s[1,2] s[1,3] s[1,5] s[2,4] s[3,4] s[4,5] t8[2,3][1,4,5]-11 s[1,2] s[1,4] s[1,5] s[2,4] s[3,4] s[4,5] t8[2,3][1,4,5]+24 s[1,2] s[1,5]^2 s[2,4] s[3,4] s[4,5] t8[2,3][1,4,5]+24 s[1,2] s[1,5] s[2,3] s[2,4] s[3,4] s[4,5] t8[2,3][1,4,5]+8 s[1,2] s[1,5] s[2,4]^2 s[3,4] s[4,5] t8[2,3][1,4,5]-11 s[1,2]^2 s[1,5] s[2,5] s[3,4] s[4,5] t8[2,3][1,4,5]-11 s[1,2] s[1,3] s[1,5] s[2,5] s[3,4] s[4,5] t8[2,3][1,4,5]-48 s[1,2] s[1,4] s[1,5] s[2,5] s[3,4] s[4,5] t8[2,3][1,4,5]-11 s[1,2] s[1,5]^2 s[2,5] s[3,4] s[4,5] t8[2,3][1,4,5]-9 s[1,2] s[1,5] s[2,3] s[2,5] s[3,4] s[4,5] t8[2,3][1,4,5]-11 s[1,2] s[1,5] s[2,4] s[2,5] s[3,4] s[4,5] t8[2,3][1,4,5]-16 s[1,2] s[1,5] s[2,5]^2 s[3,4] s[4,5] t8[2,3][1,4,5]+22 s[1,2]^2 s[1,5] s[3,4]^2 s[4,5] t8[2,3][1,4,5]+22 s[1,2] s[1,3] s[1,5] s[3,4]^2 s[4,5] t8[2,3][1,4,5]-11 s[1,2] s[1,4] s[1,5] s[3,4]^2 s[4,5] t8[2,3][1,4,5]+24 s[1,2] s[1,5]^2 s[3,4]^2 s[4,5] t8[2,3][1,4,5]+24 s[1,2] s[1,5] s[2,3] s[3,4]^2 s[4,5] t8[2,3][1,4,5]+16 s[1,2] s[1,5] s[2,4] s[3,4]^2 s[4,5] t8[2,3][1,4,5]-11 s[1,2] s[1,5] s[2,5] s[3,4]^2 s[4,5] t8[2,3][1,4,5]+8 s[1,2] s[1,5] s[3,4]^3 s[4,5] t8[2,3][1,4,5]-11 s[1,2]^2 s[1,5] s[3,4] s[3,5] s[4,5] t8[2,3][1,4,5]-11 s[1,2] s[1,3] s[1,5] s[3,4] s[3,5] s[4,5] t8[2,3][1,4,5]-48 s[1,2] s[1,4] s[1,5] s[3,4] s[3,5] s[4,5] t8[2,3][1,4,5]-11 s[1,2] s[1,5]^2 s[3,4] s[3,5] s[4,5] t8[2,3][1,4,5]-9 s[1,2] s[1,5] s[2,3] s[3,4] s[3,5] s[4,5] t8[2,3][1,4,5]-11 s[1,2] s[1,5] s[2,4] s[3,4] s[3,5] s[4,5] t8[2,3][1,4,5]-32 s[1,2] s[1,5] s[2,5] s[3,4] s[3,5] s[4,5] t8[2,3][1,4,5]-11 s[1,2] s[1,5] s[3,4]^2 s[3,5] s[4,5] t8[2,3][1,4,5]-16 s[1,2] s[1,5] s[3,4] s[3,5]^2 s[4,5] t8[2,3][1,4,5]+24 s[1,2]^2 s[1,5] s[3,4] s[4,5]^2 t8[2,3][1,4,5]+24 s[1,2] s[1,3] s[1,5] s[3,4] s[4,5]^2 t8[2,3][1,4,5]-11 s[1,2] s[1,4] s[1,5] s[3,4] s[4,5]^2 t8[2,3][1,4,5]+22 s[1,2] s[1,5]^2 s[3,4] s[4,5]^2 t8[2,3][1,4,5]+26 s[1,2] s[1,5] s[2,3] s[3,4] s[4,5]^2 t8[2,3][1,4,5]+22 s[1,2] s[1,5] s[2,4] s[3,4] s[4,5]^2 t8[2,3][1,4,5]-11 s[1,2] s[1,5] s[2,5] s[3,4] s[4,5]^2 t8[2,3][1,4,5]+22 s[1,2] s[1,5] s[3,4]^2 s[4,5]^2 t8[2,3][1,4,5]-11 s[1,2] s[1,5] s[3,4] s[3,5] s[4,5]^2 t8[2,3][1,4,5]+8 s[1,2] s[1,5] s[3,4] s[4,5]^3 t8[2,3][1,4,5]-39 s[1,2]^2 s[1,5] s[2,3] s[3,4] s[4,5] t8[2,4][1,3,5]-42 s[1,2] s[1,3] s[1,5] s[2,3] s[3,4] s[4,5] t8[2,4][1,3,5]-39 s[1,2] s[1,4] s[1,5] s[2,3] s[3,4] s[4,5] t8[2,4][1,3,5]-42 s[1,2] s[1,5]^2 s[2,3] s[3,4] s[4,5] t8[2,4][1,3,5]-39 s[1,2] s[1,5] s[2,3]^2 s[3,4] s[4,5] t8[2,4][1,3,5]-30 s[1,2] s[1,5] s[2,3] s[2,4] s[3,4] s[4,5] t8[2,4][1,3,5]-39 s[1,2] s[1,5] s[2,3] s[2,5] s[3,4] s[4,5] t8[2,4][1,3,5]-39 s[1,2] s[1,5] s[2,3] s[3,4]^2 s[4,5] t8[2,4][1,3,5]-42 s[1,2] s[1,5] s[2,3] s[3,4] s[3,5] s[4,5] t8[2,4][1,3,5]-39 s[1,2] s[1,5] s[2,3] s[3,4] s[4,5]^2 t8[2,4][1,3,5]+39 s[1,2]^2 s[1,5] s[2,3] s[3,4] s[4,5] t8[2,5][1,3,4]+42 s[1,2] s[1,3] s[1,5] s[2,3] s[3,4] s[4,5] t8[2,5][1,3,4]+42 s[1,2] s[1,4] s[1,5] s[2,3] s[3,4] s[4,5] t8[2,5][1,3,4]+39 s[1,2] s[1,5]^2 s[2,3] s[3,4] s[4,5] t8[2,5][1,3,4]+39 s[1,2] s[1,5] s[2,3]^2 s[3,4] s[4,5] t8[2,5][1,3,4]+39 s[1,2] s[1,5] s[2,3] s[2,4] s[3,4] s[4,5] t8[2,5][1,3,4]+30 s[1,2] s[1,5] s[2,3] s[2,5] s[3,4] s[4,5] t8[2,5][1,3,4]+42 s[1,2] s[1,5] s[2,3] s[3,4]^2 s[4,5] t8[2,5][1,3,4]+39 s[1,2] s[1,5] s[2,3] s[3,4] s[3,5] s[4,5] t8[2,5][1,3,4]+39 s[1,2] s[1,5] s[2,3] s[3,4] s[4,5]^2 t8[2,5][1,3,4]+8 s[1,2]^3 s[1,5] s[2,3] s[4,5] t8[3,4][1,2,5]-11 s[1,2]^2 s[1,3] s[1,5] s[2,3] s[4,5] t8[3,4][1,2,5]-16 s[1,2] s[1,3]^2 s[1,5] s[2,3] s[4,5] t8[3,4][1,2,5]-11 s[1,2]^2 s[1,4] s[1,5] s[2,3] s[4,5] t8[3,4][1,2,5]-32 s[1,2] s[1,3] s[1,4] s[1,5] s[2,3] s[4,5] t8[3,4][1,2,5]-16 s[1,2] s[1,4]^2 s[1,5] s[2,3] s[4,5] t8[3,4][1,2,5]+22 s[1,2]^2 s[1,5]^2 s[2,3] s[4,5] t8[3,4][1,2,5]-11 s[1,2] s[1,3] s[1,5]^2 s[2,3] s[4,5] t8[3,4][1,2,5]-11 s[1,2] s[1,4] s[1,5]^2 s[2,3] s[4,5] t8[3,4][1,2,5]+8 s[1,2] s[1,5]^3 s[2,3] s[4,5] t8[3,4][1,2,5]+22 s[1,2]^2 s[1,5] s[2,3]^2 s[4,5] t8[3,4][1,2,5]-11 s[1,2] s[1,3] s[1,5] s[2,3]^2 s[4,5] t8[3,4][1,2,5]-11 s[1,2] s[1,4] s[1,5] s[2,3]^2 s[4,5] t8[3,4][1,2,5]+24 s[1,2] s[1,5]^2 s[2,3]^2 s[4,5] t8[3,4][1,2,5]+8 s[1,2] s[1,5] s[2,3]^3 s[4,5] t8[3,4][1,2,5]+22 s[1,2]^2 s[1,5] s[2,3] s[2,4] s[4,5] t8[3,4][1,2,5]-11 s[1,2] s[1,3] s[1,5] s[2,3] s[2,4] s[4,5] t8[3,4][1,2,5]-11 s[1,2] s[1,4] s[1,5] s[2,3] s[2,4] s[4,5] t8[3,4][1,2,5]+24 s[1,2] s[1,5]^2 s[2,3] s[2,4] s[4,5] t8[3,4][1,2,5]+16 s[1,2] s[1,5] s[2,3]^2 s[2,4] s[4,5] t8[3,4][1,2,5]+8 s[1,2] s[1,5] s[2,3] s[2,4]^2 s[4,5] t8[3,4][1,2,5]-11 s[1,2]^2 s[1,5] s[2,3] s[2,5] s[4,5] t8[3,4][1,2,5]-48 s[1,2] s[1,3] s[1,5] s[2,3] s[2,5] s[4,5] t8[3,4][1,2,5]-48 s[1,2] s[1,4] s[1,5] s[2,3] s[2,5] s[4,5] t8[3,4][1,2,5]-11 s[1,2] s[1,5]^2 s[2,3] s[2,5] s[4,5] t8[3,4][1,2,5]-11 s[1,2] s[1,5] s[2,3]^2 s[2,5] s[4,5] t8[3,4][1,2,5]-11 s[1,2] s[1,5] s[2,3] s[2,4] s[2,5] s[4,5] t8[3,4][1,2,5]-16 s[1,2] s[1,5] s[2,3] s[2,5]^2 s[4,5] t8[3,4][1,2,5]+26 s[1,2]^2 s[1,5] s[2,3] s[3,4] s[4,5] t8[3,4][1,2,5]-9 s[1,2] s[1,3] s[1,5] s[2,3] s[3,4] s[4,5] t8[3,4][1,2,5]-9 s[1,2] s[1,4] s[1,5] s[2,3] s[3,4] s[4,5] t8[3,4][1,2,5]+26 s[1,2] s[1,5]^2 s[2,3] s[3,4] s[4,5] t8[3,4][1,2,5]+24 s[1,2] s[1,5] s[2,3]^2 s[3,4] s[4,5] t8[3,4][1,2,5]+24 s[1,2] s[1,5] s[2,3] s[2,4] s[3,4] s[4,5] t8[3,4][1,2,5]-10 s[1,2] s[1,5] s[2,3] s[2,5] s[3,4] s[4,5] t8[3,4][1,2,5]+10 s[1,2] s[1,5] s[2,3] s[3,4]^2 s[4,5] t8[3,4][1,2,5]+24 s[1,2]^2 s[1,5] s[2,3] s[3,5] s[4,5] t8[3,4][1,2,5]-11 s[1,2] s[1,3] s[1,5] s[2,3] s[3,5] s[4,5] t8[3,4][1,2,5]-11 s[1,2] s[1,4] s[1,5] s[2,3] s[3,5] s[4,5] t8[3,4][1,2,5]+22 s[1,2] s[1,5]^2 s[2,3] s[3,5] s[4,5] t8[3,4][1,2,5]+22 s[1,2] s[1,5] s[2,3]^2 s[3,5] s[4,5] t8[3,4][1,2,5]+22 s[1,2] s[1,5] s[2,3] s[2,4] s[3,5] s[4,5] t8[3,4][1,2,5]-11 s[1,2] s[1,5] s[2,3] s[2,5] s[3,5] s[4,5] t8[3,4][1,2,5]+24 s[1,2] s[1,5] s[2,3] s[3,4] s[3,5] s[4,5] t8[3,4][1,2,5]+8 s[1,2] s[1,5] s[2,3] s[3,5]^2 s[4,5] t8[3,4][1,2,5]+24 s[1,2]^2 s[1,5] s[2,3] s[4,5]^2 t8[3,4][1,2,5]-11 s[1,2] s[1,3] s[1,5] s[2,3] s[4,5]^2 t8[3,4][1,2,5]-11 s[1,2] s[1,4] s[1,5] s[2,3] s[4,5]^2 t8[3,4][1,2,5]+22 s[1,2] s[1,5]^2 s[2,3] s[4,5]^2 t8[3,4][1,2,5]+22 s[1,2] s[1,5] s[2,3]^2 s[4,5]^2 t8[3,4][1,2,5]+22 s[1,2] s[1,5] s[2,3] s[2,4] s[4,5]^2 t8[3,4][1,2,5]-11 s[1,2] s[1,5] s[2,3] s[2,5] s[4,5]^2 t8[3,4][1,2,5]+24 s[1,2] s[1,5] s[2,3] s[3,4] s[4,5]^2 t8[3,4][1,2,5]+16 s[1,2] s[1,5] s[2,3] s[3,5] s[4,5]^2 t8[3,4][1,2,5]+8 s[1,2] s[1,5] s[2,3] s[4,5]^3 t8[3,4][1,2,5]-42 s[1,2]^2 s[1,5] s[2,3] s[3,4] s[4,5] t8[3,5][1,2,4]-39 s[1,2] s[1,3] s[1,5] s[2,3] s[3,4] s[4,5] t8[3,5][1,2,4]-42 s[1,2] s[1,4] s[1,5] s[2,3] s[3,4] s[4,5] t8[3,5][1,2,4]-39 s[1,2] s[1,5]^2 s[2,3] s[3,4] s[4,5] t8[3,5][1,2,4]-39 s[1,2] s[1,5] s[2,3]^2 s[3,4] s[4,5] t8[3,5][1,2,4]-42 s[1,2] s[1,5] s[2,3] s[2,4] s[3,4] s[4,5] t8[3,5][1,2,4]-39 s[1,2] s[1,5] s[2,3] s[2,5] s[3,4] s[4,5] t8[3,5][1,2,4]-39 s[1,2] s[1,5] s[2,3] s[3,4]^2 s[4,5] t8[3,5][1,2,4]-30 s[1,2] s[1,5] s[2,3] s[3,4] s[3,5] s[4,5] t8[3,5][1,2,4]-39 s[1,2] s[1,5] s[2,3] s[3,4] s[4,5]^2 t8[3,5][1,2,4]+8 s[1,2]^3 s[1,5] s[2,3] s[3,4] t8[4,5][1,2,3]-11 s[1,2]^2 s[1,3] s[1,5] s[2,3] s[3,4] t8[4,5][1,2,3]-16 s[1,2] s[1,3]^2 s[1,5] s[2,3] s[3,4] t8[4,5][1,2,3]+22 s[1,2]^2 s[1,4] s[1,5] s[2,3] s[3,4] t8[4,5][1,2,3]-11 s[1,2] s[1,3] s[1,4] s[1,5] s[2,3] s[3,4] t8[4,5][1,2,3]+8 s[1,2] s[1,4]^2 s[1,5] s[2,3] s[3,4] t8[4,5][1,2,3]+22 s[1,2]^2 s[1,5]^2 s[2,3] s[3,4] t8[4,5][1,2,3]-11 s[1,2] s[1,3] s[1,5]^2 s[2,3] s[3,4] t8[4,5][1,2,3]+16 s[1,2] s[1,4] s[1,5]^2 s[2,3] s[3,4] t8[4,5][1,2,3]+8 s[1,2] s[1,5]^3 s[2,3] s[3,4] t8[4,5][1,2,3]+22 s[1,2]^2 s[1,5] s[2,3]^2 s[3,4] t8[4,5][1,2,3]-11 s[1,2] s[1,3] s[1,5] s[2,3]^2 s[3,4] t8[4,5][1,2,3]+24 s[1,2] s[1,4] s[1,5] s[2,3]^2 s[3,4] t8[4,5][1,2,3]+24 s[1,2] s[1,5]^2 s[2,3]^2 s[3,4] t8[4,5][1,2,3]+8 s[1,2] s[1,5] s[2,3]^3 s[3,4] t8[4,5][1,2,3]-11 s[1,2]^2 s[1,5] s[2,3] s[2,4] s[3,4] t8[4,5][1,2,3]-48 s[1,2] s[1,3] s[1,5] s[2,3] s[2,4] s[3,4] t8[4,5][1,2,3]-11 s[1,2] s[1,4] s[1,5] s[2,3] s[2,4] s[3,4] t8[4,5][1,2,3]-11 s[1,2] s[1,5]^2 s[2,3] s[2,4] s[3,4] t8[4,5][1,2,3]-11 s[1,2] s[1,5] s[2,3]^2 s[2,4] s[3,4] t8[4,5][1,2,3]-16 s[1,2] s[1,5] s[2,3] s[2,4]^2 s[3,4] t8[4,5][1,2,3]-11 s[1,2]^2 s[1,5] s[2,3] s[2,5] s[3,4] t8[4,5][1,2,3]-48 s[1,2] s[1,3] s[1,5] s[2,3] s[2,5] s[3,4] t8[4,5][1,2,3]-11 s[1,2] s[1,4] s[1,5] s[2,3] s[2,5] s[3,4] t8[4,5][1,2,3]-11 s[1,2] s[1,5]^2 s[2,3] s[2,5] s[3,4] t8[4,5][1,2,3]-11 s[1,2] s[1,5] s[2,3]^2 s[2,5] s[3,4] t8[4,5][1,2,3]-32 s[1,2] s[1,5] s[2,3] s[2,4] s[2,5] s[3,4] t8[4,5][1,2,3]-16 s[1,2] s[1,5] s[2,3] s[2,5]^2 s[3,4] t8[4,5][1,2,3]+24 s[1,2]^2 s[1,5] s[2,3] s[3,4]^2 t8[4,5][1,2,3]-11 s[1,2] s[1,3] s[1,5] s[2,3] s[3,4]^2 t8[4,5][1,2,3]+22 s[1,2] s[1,4] s[1,5] s[2,3] s[3,4]^2 t8[4,5][1,2,3]+22 s[1,2] s[1,5]^2 s[2,3] s[3,4]^2 t8[4,5][1,2,3]+22 s[1,2] s[1,5] s[2,3]^2 s[3,4]^2 t8[4,5][1,2,3]-11 s[1,2] s[1,5] s[2,3] s[2,4] s[3,4]^2 t8[4,5][1,2,3]-11 s[1,2] s[1,5] s[2,3] s[2,5] s[3,4]^2 t8[4,5][1,2,3]+8 s[1,2] s[1,5] s[2,3] s[3,4]^3 t8[4,5][1,2,3]+24 s[1,2]^2 s[1,5] s[2,3] s[3,4] s[3,5] t8[4,5][1,2,3]-11 s[1,2] s[1,3] s[1,5] s[2,3] s[3,4] s[3,5] t8[4,5][1,2,3]+22 s[1,2] s[1,4] s[1,5] s[2,3] s[3,4] s[3,5] t8[4,5][1,2,3]+22 s[1,2] s[1,5]^2 s[2,3] s[3,4] s[3,5] t8[4,5][1,2,3]+22 s[1,2] s[1,5] s[2,3]^2 s[3,4] s[3,5] t8[4,5][1,2,3]-11 s[1,2] s[1,5] s[2,3] s[2,4] s[3,4] s[3,5] t8[4,5][1,2,3]-11 s[1,2] s[1,5] s[2,3] s[2,5] s[3,4] s[3,5] t8[4,5][1,2,3]+16 s[1,2] s[1,5] s[2,3] s[3,4]^2 s[3,5] t8[4,5][1,2,3]+8 s[1,2] s[1,5] s[2,3] s[3,4] s[3,5]^2 t8[4,5][1,2,3]+26 s[1,2]^2 s[1,5] s[2,3] s[3,4] s[4,5] t8[4,5][1,2,3]-10 s[1,2] s[1,3] s[1,5] s[2,3] s[3,4] s[4,5] t8[4,5][1,2,3]+24 s[1,2] s[1,4] s[1,5] s[2,3] s[3,4] s[4,5] t8[4,5][1,2,3]+24 s[1,2] s[1,5]^2 s[2,3] s[3,4] s[4,5] t8[4,5][1,2,3]+26 s[1,2] s[1,5] s[2,3]^2 s[3,4] s[4,5] t8[4,5][1,2,3]-9 s[1,2] s[1,5] s[2,3] s[2,4] s[3,4] s[4,5] t8[4,5][1,2,3]-9 s[1,2] s[1,5] s[2,3] s[2,5] s[3,4] s[4,5] t8[4,5][1,2,3]+24 s[1,2] s[1,5] s[2,3] s[3,4]^2 s[4,5] t8[4,5][1,2,3]+24 s[1,2] s[1,5] s[2,3] s[3,4] s[3,5] s[4,5] t8[4,5][1,2,3]+10 s[1,2] s[1,5] s[2,3] s[3,4] s[4,5]^2 t8[4,5][1,2,3])/(2 s[1,2] s[1,5] s[2,3] s[3,4] s[4,5]));


(* ::Subsection::Closed:: *)
(*Subscript[\[Zeta], 2] Subscript[\[Zeta], 3] order*)


NboxZ2Z3[4,5]=(2 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[l,1]+4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[l,1]+2 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[l,1]+4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,1]+4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,1]+2 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,1]+2 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,1]^2+2 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,1]^2+2 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,1]^2+2 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[l,2]+4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[l,2]+2 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[l,2]+4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,2]+4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,2]+2 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,2]+4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,1] s[l,2]+4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,1] s[l,2]+4 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,1] s[l,2]+2 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,2]^2+2 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,2]^2+2 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,2]^2+2 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[l,3]+4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[l,3]+2 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[l,3]+4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,3]+4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,3]+2 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,3]+4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,1] s[l,3]+4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,1] s[l,3]+4 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,1] s[l,3]+4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,2] s[l,3]+4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,2] s[l,3]+4 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,2] s[l,3]+2 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,3]^2+2 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,3]^2+2 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,3]^2+4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,1] s[l,4]+4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,1] s[l,4]+4 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,1] s[l,4]+4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,2] s[l,4]+4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,2] s[l,4]+4 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,2] s[l,4]+4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,3] s[l,4]+4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,3] s[l,4]+4 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,3] s[l,4]+4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[l,4]^2+4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[l,4]^2+4 dot[l,t8V[1,2,3,4,5]] s[2,3] s[l,4]^2-s[1,2]^2 s[l,1] t8[1,2][3,4,5]-2 s[1,2] s[1,3] s[l,1] t8[1,2][3,4,5]-s[1,3]^2 s[l,1] t8[1,2][3,4,5]-2 s[1,2] s[2,3] s[l,1] t8[1,2][3,4,5]-2 s[1,3] s[2,3] s[l,1] t8[1,2][3,4,5]-s[2,3]^2 s[l,1] t8[1,2][3,4,5]-s[1,2] s[l,1]^2 t8[1,2][3,4,5]-s[1,3] s[l,1]^2 t8[1,2][3,4,5]-s[2,3] s[l,1]^2 t8[1,2][3,4,5]-s[1,2]^2 s[l,2] t8[1,2][3,4,5]-2 s[1,2] s[1,3] s[l,2] t8[1,2][3,4,5]-s[1,3]^2 s[l,2] t8[1,2][3,4,5]-2 s[1,2] s[2,3] s[l,2] t8[1,2][3,4,5]-2 s[1,3] s[2,3] s[l,2] t8[1,2][3,4,5]-s[2,3]^2 s[l,2] t8[1,2][3,4,5]-2 s[1,2] s[l,1] s[l,2] t8[1,2][3,4,5]-2 s[1,3] s[l,1] s[l,2] t8[1,2][3,4,5]-2 s[2,3] s[l,1] s[l,2] t8[1,2][3,4,5]-s[1,2] s[l,2]^2 t8[1,2][3,4,5]-s[1,3] s[l,2]^2 t8[1,2][3,4,5]-s[2,3] s[l,2]^2 t8[1,2][3,4,5]-s[1,2]^2 s[l,3] t8[1,2][3,4,5]-2 s[1,2] s[1,3] s[l,3] t8[1,2][3,4,5]-s[1,3]^2 s[l,3] t8[1,2][3,4,5]-2 s[1,2] s[2,3] s[l,3] t8[1,2][3,4,5]-2 s[1,3] s[2,3] s[l,3] t8[1,2][3,4,5]-s[2,3]^2 s[l,3] t8[1,2][3,4,5]-2 s[1,2] s[l,1] s[l,3] t8[1,2][3,4,5]-2 s[1,3] s[l,1] s[l,3] t8[1,2][3,4,5]-2 s[2,3] s[l,1] s[l,3] t8[1,2][3,4,5]-2 s[1,2] s[l,2] s[l,3] t8[1,2][3,4,5]-2 s[1,3] s[l,2] s[l,3] t8[1,2][3,4,5]-2 s[2,3] s[l,2] s[l,3] t8[1,2][3,4,5]-s[1,2] s[l,3]^2 t8[1,2][3,4,5]-s[1,3] s[l,3]^2 t8[1,2][3,4,5]-s[2,3] s[l,3]^2 t8[1,2][3,4,5]-2 s[1,2] s[l,1] s[l,4] t8[1,2][3,4,5]-2 s[1,3] s[l,1] s[l,4] t8[1,2][3,4,5]-2 s[2,3] s[l,1] s[l,4] t8[1,2][3,4,5]-2 s[1,2] s[l,2] s[l,4] t8[1,2][3,4,5]-2 s[1,3] s[l,2] s[l,4] t8[1,2][3,4,5]-2 s[2,3] s[l,2] s[l,4] t8[1,2][3,4,5]-2 s[1,2] s[l,3] s[l,4] t8[1,2][3,4,5]-2 s[1,3] s[l,3] s[l,4] t8[1,2][3,4,5]-2 s[2,3] s[l,3] s[l,4] t8[1,2][3,4,5]-2 s[1,2] s[l,4]^2 t8[1,2][3,4,5]-2 s[1,3] s[l,4]^2 t8[1,2][3,4,5]-2 s[2,3] s[l,4]^2 t8[1,2][3,4,5]-s[1,2]^2 s[l,1] t8[1,3][2,4,5]-2 s[1,2] s[1,3] s[l,1] t8[1,3][2,4,5]-s[1,3]^2 s[l,1] t8[1,3][2,4,5]-2 s[1,2] s[2,3] s[l,1] t8[1,3][2,4,5]-2 s[1,3] s[2,3] s[l,1] t8[1,3][2,4,5]-s[2,3]^2 s[l,1] t8[1,3][2,4,5]-s[1,2] s[l,1]^2 t8[1,3][2,4,5]-s[1,3] s[l,1]^2 t8[1,3][2,4,5]-s[2,3] s[l,1]^2 t8[1,3][2,4,5]-s[1,2]^2 s[l,2] t8[1,3][2,4,5]-2 s[1,2] s[1,3] s[l,2] t8[1,3][2,4,5]-s[1,3]^2 s[l,2] t8[1,3][2,4,5]-2 s[1,2] s[2,3] s[l,2] t8[1,3][2,4,5]-2 s[1,3] s[2,3] s[l,2] t8[1,3][2,4,5]-s[2,3]^2 s[l,2] t8[1,3][2,4,5]-2 s[1,2] s[l,1] s[l,2] t8[1,3][2,4,5]-2 s[1,3] s[l,1] s[l,2] t8[1,3][2,4,5]-2 s[2,3] s[l,1] s[l,2] t8[1,3][2,4,5]-s[1,2] s[l,2]^2 t8[1,3][2,4,5]-s[1,3] s[l,2]^2 t8[1,3][2,4,5]-s[2,3] s[l,2]^2 t8[1,3][2,4,5]-s[1,2]^2 s[l,3] t8[1,3][2,4,5]-2 s[1,2] s[1,3] s[l,3] t8[1,3][2,4,5]-s[1,3]^2 s[l,3] t8[1,3][2,4,5]-2 s[1,2] s[2,3] s[l,3] t8[1,3][2,4,5]-2 s[1,3] s[2,3] s[l,3] t8[1,3][2,4,5]-s[2,3]^2 s[l,3] t8[1,3][2,4,5]-2 s[1,2] s[l,1] s[l,3] t8[1,3][2,4,5]-2 s[1,3] s[l,1] s[l,3] t8[1,3][2,4,5]-2 s[2,3] s[l,1] s[l,3] t8[1,3][2,4,5]-2 s[1,2] s[l,2] s[l,3] t8[1,3][2,4,5]-2 s[1,3] s[l,2] s[l,3] t8[1,3][2,4,5]-2 s[2,3] s[l,2] s[l,3] t8[1,3][2,4,5]-s[1,2] s[l,3]^2 t8[1,3][2,4,5]-s[1,3] s[l,3]^2 t8[1,3][2,4,5]-s[2,3] s[l,3]^2 t8[1,3][2,4,5]-2 s[1,2] s[l,1] s[l,4] t8[1,3][2,4,5]-2 s[1,3] s[l,1] s[l,4] t8[1,3][2,4,5]-2 s[2,3] s[l,1] s[l,4] t8[1,3][2,4,5]-2 s[1,2] s[l,2] s[l,4] t8[1,3][2,4,5]-2 s[1,3] s[l,2] s[l,4] t8[1,3][2,4,5]-2 s[2,3] s[l,2] s[l,4] t8[1,3][2,4,5]-2 s[1,2] s[l,3] s[l,4] t8[1,3][2,4,5]-2 s[1,3] s[l,3] s[l,4] t8[1,3][2,4,5]-2 s[2,3] s[l,3] s[l,4] t8[1,3][2,4,5]-2 s[1,2] s[l,4]^2 t8[1,3][2,4,5]-2 s[1,3] s[l,4]^2 t8[1,3][2,4,5]-2 s[2,3] s[l,4]^2 t8[1,3][2,4,5]-s[1,2]^2 s[l,1] t8[1,4][2,3,5]-2 s[1,2] s[1,3] s[l,1] t8[1,4][2,3,5]-s[1,3]^2 s[l,1] t8[1,4][2,3,5]-2 s[1,2] s[2,3] s[l,1] t8[1,4][2,3,5]-2 s[1,3] s[2,3] s[l,1] t8[1,4][2,3,5]-s[2,3]^2 s[l,1] t8[1,4][2,3,5]-s[1,2] s[l,1]^2 t8[1,4][2,3,5]-s[1,3] s[l,1]^2 t8[1,4][2,3,5]-s[2,3] s[l,1]^2 t8[1,4][2,3,5]-s[1,2]^2 s[l,2] t8[1,4][2,3,5]-2 s[1,2] s[1,3] s[l,2] t8[1,4][2,3,5]-s[1,3]^2 s[l,2] t8[1,4][2,3,5]-2 s[1,2] s[2,3] s[l,2] t8[1,4][2,3,5]-2 s[1,3] s[2,3] s[l,2] t8[1,4][2,3,5]-s[2,3]^2 s[l,2] t8[1,4][2,3,5]-2 s[1,2] s[l,1] s[l,2] t8[1,4][2,3,5]-2 s[1,3] s[l,1] s[l,2] t8[1,4][2,3,5]-2 s[2,3] s[l,1] s[l,2] t8[1,4][2,3,5]-s[1,2] s[l,2]^2 t8[1,4][2,3,5]-s[1,3] s[l,2]^2 t8[1,4][2,3,5]-s[2,3] s[l,2]^2 t8[1,4][2,3,5]-s[1,2]^2 s[l,3] t8[1,4][2,3,5]-2 s[1,2] s[1,3] s[l,3] t8[1,4][2,3,5]-s[1,3]^2 s[l,3] t8[1,4][2,3,5]-2 s[1,2] s[2,3] s[l,3] t8[1,4][2,3,5]-2 s[1,3] s[2,3] s[l,3] t8[1,4][2,3,5]-s[2,3]^2 s[l,3] t8[1,4][2,3,5]-2 s[1,2] s[l,1] s[l,3] t8[1,4][2,3,5]-2 s[1,3] s[l,1] s[l,3] t8[1,4][2,3,5]-2 s[2,3] s[l,1] s[l,3] t8[1,4][2,3,5]-2 s[1,2] s[l,2] s[l,3] t8[1,4][2,3,5]-2 s[1,3] s[l,2] s[l,3] t8[1,4][2,3,5]-2 s[2,3] s[l,2] s[l,3] t8[1,4][2,3,5]-s[1,2] s[l,3]^2 t8[1,4][2,3,5]-s[1,3] s[l,3]^2 t8[1,4][2,3,5]-s[2,3] s[l,3]^2 t8[1,4][2,3,5]-2 s[1,2] s[l,1] s[l,4] t8[1,4][2,3,5]-2 s[1,3] s[l,1] s[l,4] t8[1,4][2,3,5]-2 s[2,3] s[l,1] s[l,4] t8[1,4][2,3,5]-2 s[1,2] s[l,2] s[l,4] t8[1,4][2,3,5]-2 s[1,3] s[l,2] s[l,4] t8[1,4][2,3,5]-2 s[2,3] s[l,2] s[l,4] t8[1,4][2,3,5]-2 s[1,2] s[l,3] s[l,4] t8[1,4][2,3,5]-2 s[1,3] s[l,3] s[l,4] t8[1,4][2,3,5]-2 s[2,3] s[l,3] s[l,4] t8[1,4][2,3,5]-2 s[1,2] s[l,4]^2 t8[1,4][2,3,5]-2 s[1,3] s[l,4]^2 t8[1,4][2,3,5]-2 s[2,3] s[l,4]^2 t8[1,4][2,3,5]-s[1,2]^2 s[l,1] t8[1,5][2,3,4]-2 s[1,2] s[1,3] s[l,1] t8[1,5][2,3,4]-s[1,3]^2 s[l,1] t8[1,5][2,3,4]-2 s[1,2] s[2,3] s[l,1] t8[1,5][2,3,4]-2 s[1,3] s[2,3] s[l,1] t8[1,5][2,3,4]-s[2,3]^2 s[l,1] t8[1,5][2,3,4]-s[1,2] s[l,1]^2 t8[1,5][2,3,4]-s[1,3] s[l,1]^2 t8[1,5][2,3,4]-s[2,3] s[l,1]^2 t8[1,5][2,3,4]-s[1,2]^2 s[l,2] t8[1,5][2,3,4]-2 s[1,2] s[1,3] s[l,2] t8[1,5][2,3,4]-s[1,3]^2 s[l,2] t8[1,5][2,3,4]-2 s[1,2] s[2,3] s[l,2] t8[1,5][2,3,4]-2 s[1,3] s[2,3] s[l,2] t8[1,5][2,3,4]-s[2,3]^2 s[l,2] t8[1,5][2,3,4]-2 s[1,2] s[l,1] s[l,2] t8[1,5][2,3,4]-2 s[1,3] s[l,1] s[l,2] t8[1,5][2,3,4]-2 s[2,3] s[l,1] s[l,2] t8[1,5][2,3,4]-s[1,2] s[l,2]^2 t8[1,5][2,3,4]-s[1,3] s[l,2]^2 t8[1,5][2,3,4]-s[2,3] s[l,2]^2 t8[1,5][2,3,4]-s[1,2]^2 s[l,3] t8[1,5][2,3,4]-2 s[1,2] s[1,3] s[l,3] t8[1,5][2,3,4]-s[1,3]^2 s[l,3] t8[1,5][2,3,4]-2 s[1,2] s[2,3] s[l,3] t8[1,5][2,3,4]-2 s[1,3] s[2,3] s[l,3] t8[1,5][2,3,4]-s[2,3]^2 s[l,3] t8[1,5][2,3,4]-2 s[1,2] s[l,1] s[l,3] t8[1,5][2,3,4]-2 s[1,3] s[l,1] s[l,3] t8[1,5][2,3,4]-2 s[2,3] s[l,1] s[l,3] t8[1,5][2,3,4]-2 s[1,2] s[l,2] s[l,3] t8[1,5][2,3,4]-2 s[1,3] s[l,2] s[l,3] t8[1,5][2,3,4]-2 s[2,3] s[l,2] s[l,3] t8[1,5][2,3,4]-s[1,2] s[l,3]^2 t8[1,5][2,3,4]-s[1,3] s[l,3]^2 t8[1,5][2,3,4]-s[2,3] s[l,3]^2 t8[1,5][2,3,4]-2 s[1,2] s[l,1] s[l,4] t8[1,5][2,3,4]-2 s[1,3] s[l,1] s[l,4] t8[1,5][2,3,4]-2 s[2,3] s[l,1] s[l,4] t8[1,5][2,3,4]-2 s[1,2] s[l,2] s[l,4] t8[1,5][2,3,4]-2 s[1,3] s[l,2] s[l,4] t8[1,5][2,3,4]-2 s[2,3] s[l,2] s[l,4] t8[1,5][2,3,4]-2 s[1,2] s[l,3] s[l,4] t8[1,5][2,3,4]-2 s[1,3] s[l,3] s[l,4] t8[1,5][2,3,4]-2 s[2,3] s[l,3] s[l,4] t8[1,5][2,3,4]-2 s[1,2] s[l,4]^2 t8[1,5][2,3,4]-2 s[1,3] s[l,4]^2 t8[1,5][2,3,4]-2 s[2,3] s[l,4]^2 t8[1,5][2,3,4]-s[1,2]^2 s[l,1] t8[2,3][1,4,5]-2 s[1,2] s[1,3] s[l,1] t8[2,3][1,4,5]-s[1,3]^2 s[l,1] t8[2,3][1,4,5]-2 s[1,2] s[2,3] s[l,1] t8[2,3][1,4,5]-2 s[1,3] s[2,3] s[l,1] t8[2,3][1,4,5]-s[2,3]^2 s[l,1] t8[2,3][1,4,5]-s[1,2] s[l,1]^2 t8[2,3][1,4,5]-s[1,3] s[l,1]^2 t8[2,3][1,4,5]-s[2,3] s[l,1]^2 t8[2,3][1,4,5]-s[1,2]^2 s[l,2] t8[2,3][1,4,5]-2 s[1,2] s[1,3] s[l,2] t8[2,3][1,4,5]-s[1,3]^2 s[l,2] t8[2,3][1,4,5]-2 s[1,2] s[2,3] s[l,2] t8[2,3][1,4,5]-2 s[1,3] s[2,3] s[l,2] t8[2,3][1,4,5]-s[2,3]^2 s[l,2] t8[2,3][1,4,5]-2 s[1,2] s[l,1] s[l,2] t8[2,3][1,4,5]-2 s[1,3] s[l,1] s[l,2] t8[2,3][1,4,5]-2 s[2,3] s[l,1] s[l,2] t8[2,3][1,4,5]-s[1,2] s[l,2]^2 t8[2,3][1,4,5]-s[1,3] s[l,2]^2 t8[2,3][1,4,5]-s[2,3] s[l,2]^2 t8[2,3][1,4,5]-s[1,2]^2 s[l,3] t8[2,3][1,4,5]-2 s[1,2] s[1,3] s[l,3] t8[2,3][1,4,5]-s[1,3]^2 s[l,3] t8[2,3][1,4,5]-2 s[1,2] s[2,3] s[l,3] t8[2,3][1,4,5]-2 s[1,3] s[2,3] s[l,3] t8[2,3][1,4,5]-s[2,3]^2 s[l,3] t8[2,3][1,4,5]-2 s[1,2] s[l,1] s[l,3] t8[2,3][1,4,5]-2 s[1,3] s[l,1] s[l,3] t8[2,3][1,4,5]-2 s[2,3] s[l,1] s[l,3] t8[2,3][1,4,5]-2 s[1,2] s[l,2] s[l,3] t8[2,3][1,4,5]-2 s[1,3] s[l,2] s[l,3] t8[2,3][1,4,5]-2 s[2,3] s[l,2] s[l,3] t8[2,3][1,4,5]-s[1,2] s[l,3]^2 t8[2,3][1,4,5]-s[1,3] s[l,3]^2 t8[2,3][1,4,5]-s[2,3] s[l,3]^2 t8[2,3][1,4,5]-2 s[1,2] s[l,1] s[l,4] t8[2,3][1,4,5]-2 s[1,3] s[l,1] s[l,4] t8[2,3][1,4,5]-2 s[2,3] s[l,1] s[l,4] t8[2,3][1,4,5]-2 s[1,2] s[l,2] s[l,4] t8[2,3][1,4,5]-2 s[1,3] s[l,2] s[l,4] t8[2,3][1,4,5]-2 s[2,3] s[l,2] s[l,4] t8[2,3][1,4,5]-2 s[1,2] s[l,3] s[l,4] t8[2,3][1,4,5]-2 s[1,3] s[l,3] s[l,4] t8[2,3][1,4,5]-2 s[2,3] s[l,3] s[l,4] t8[2,3][1,4,5]-2 s[1,2] s[l,4]^2 t8[2,3][1,4,5]-2 s[1,3] s[l,4]^2 t8[2,3][1,4,5]-2 s[2,3] s[l,4]^2 t8[2,3][1,4,5]-s[1,2]^2 s[l,1] t8[2,4][1,3,5]-2 s[1,2] s[1,3] s[l,1] t8[2,4][1,3,5]-s[1,3]^2 s[l,1] t8[2,4][1,3,5]-2 s[1,2] s[2,3] s[l,1] t8[2,4][1,3,5]-2 s[1,3] s[2,3] s[l,1] t8[2,4][1,3,5]-s[2,3]^2 s[l,1] t8[2,4][1,3,5]-s[1,2] s[l,1]^2 t8[2,4][1,3,5]-s[1,3] s[l,1]^2 t8[2,4][1,3,5]-s[2,3] s[l,1]^2 t8[2,4][1,3,5]-s[1,2]^2 s[l,2] t8[2,4][1,3,5]-2 s[1,2] s[1,3] s[l,2] t8[2,4][1,3,5]-s[1,3]^2 s[l,2] t8[2,4][1,3,5]-2 s[1,2] s[2,3] s[l,2] t8[2,4][1,3,5]-2 s[1,3] s[2,3] s[l,2] t8[2,4][1,3,5]-s[2,3]^2 s[l,2] t8[2,4][1,3,5]-2 s[1,2] s[l,1] s[l,2] t8[2,4][1,3,5]-2 s[1,3] s[l,1] s[l,2] t8[2,4][1,3,5]-2 s[2,3] s[l,1] s[l,2] t8[2,4][1,3,5]-s[1,2] s[l,2]^2 t8[2,4][1,3,5]-s[1,3] s[l,2]^2 t8[2,4][1,3,5]-s[2,3] s[l,2]^2 t8[2,4][1,3,5]-s[1,2]^2 s[l,3] t8[2,4][1,3,5]-2 s[1,2] s[1,3] s[l,3] t8[2,4][1,3,5]-s[1,3]^2 s[l,3] t8[2,4][1,3,5]-2 s[1,2] s[2,3] s[l,3] t8[2,4][1,3,5]-2 s[1,3] s[2,3] s[l,3] t8[2,4][1,3,5]-s[2,3]^2 s[l,3] t8[2,4][1,3,5]-2 s[1,2] s[l,1] s[l,3] t8[2,4][1,3,5]-2 s[1,3] s[l,1] s[l,3] t8[2,4][1,3,5]-2 s[2,3] s[l,1] s[l,3] t8[2,4][1,3,5]-2 s[1,2] s[l,2] s[l,3] t8[2,4][1,3,5]-2 s[1,3] s[l,2] s[l,3] t8[2,4][1,3,5]-2 s[2,3] s[l,2] s[l,3] t8[2,4][1,3,5]-s[1,2] s[l,3]^2 t8[2,4][1,3,5]-s[1,3] s[l,3]^2 t8[2,4][1,3,5]-s[2,3] s[l,3]^2 t8[2,4][1,3,5]-2 s[1,2] s[l,1] s[l,4] t8[2,4][1,3,5]-2 s[1,3] s[l,1] s[l,4] t8[2,4][1,3,5]-2 s[2,3] s[l,1] s[l,4] t8[2,4][1,3,5]-2 s[1,2] s[l,2] s[l,4] t8[2,4][1,3,5]-2 s[1,3] s[l,2] s[l,4] t8[2,4][1,3,5]-2 s[2,3] s[l,2] s[l,4] t8[2,4][1,3,5]-2 s[1,2] s[l,3] s[l,4] t8[2,4][1,3,5]-2 s[1,3] s[l,3] s[l,4] t8[2,4][1,3,5]-2 s[2,3] s[l,3] s[l,4] t8[2,4][1,3,5]-2 s[1,2] s[l,4]^2 t8[2,4][1,3,5]-2 s[1,3] s[l,4]^2 t8[2,4][1,3,5]-2 s[2,3] s[l,4]^2 t8[2,4][1,3,5]-s[1,2]^2 s[l,1] t8[2,5][1,3,4]-2 s[1,2] s[1,3] s[l,1] t8[2,5][1,3,4]-s[1,3]^2 s[l,1] t8[2,5][1,3,4]-2 s[1,2] s[2,3] s[l,1] t8[2,5][1,3,4]-2 s[1,3] s[2,3] s[l,1] t8[2,5][1,3,4]-s[2,3]^2 s[l,1] t8[2,5][1,3,4]-s[1,2] s[l,1]^2 t8[2,5][1,3,4]-s[1,3] s[l,1]^2 t8[2,5][1,3,4]-s[2,3] s[l,1]^2 t8[2,5][1,3,4]-s[1,2]^2 s[l,2] t8[2,5][1,3,4]-2 s[1,2] s[1,3] s[l,2] t8[2,5][1,3,4]-s[1,3]^2 s[l,2] t8[2,5][1,3,4]-2 s[1,2] s[2,3] s[l,2] t8[2,5][1,3,4]-2 s[1,3] s[2,3] s[l,2] t8[2,5][1,3,4]-s[2,3]^2 s[l,2] t8[2,5][1,3,4]-2 s[1,2] s[l,1] s[l,2] t8[2,5][1,3,4]-2 s[1,3] s[l,1] s[l,2] t8[2,5][1,3,4]-2 s[2,3] s[l,1] s[l,2] t8[2,5][1,3,4]-s[1,2] s[l,2]^2 t8[2,5][1,3,4]-s[1,3] s[l,2]^2 t8[2,5][1,3,4]-s[2,3] s[l,2]^2 t8[2,5][1,3,4]-s[1,2]^2 s[l,3] t8[2,5][1,3,4]-2 s[1,2] s[1,3] s[l,3] t8[2,5][1,3,4]-s[1,3]^2 s[l,3] t8[2,5][1,3,4]-2 s[1,2] s[2,3] s[l,3] t8[2,5][1,3,4]-2 s[1,3] s[2,3] s[l,3] t8[2,5][1,3,4]-s[2,3]^2 s[l,3] t8[2,5][1,3,4]-2 s[1,2] s[l,1] s[l,3] t8[2,5][1,3,4]-2 s[1,3] s[l,1] s[l,3] t8[2,5][1,3,4]-2 s[2,3] s[l,1] s[l,3] t8[2,5][1,3,4]-2 s[1,2] s[l,2] s[l,3] t8[2,5][1,3,4]-2 s[1,3] s[l,2] s[l,3] t8[2,5][1,3,4]-2 s[2,3] s[l,2] s[l,3] t8[2,5][1,3,4]-s[1,2] s[l,3]^2 t8[2,5][1,3,4]-s[1,3] s[l,3]^2 t8[2,5][1,3,4]-s[2,3] s[l,3]^2 t8[2,5][1,3,4]-2 s[1,2] s[l,1] s[l,4] t8[2,5][1,3,4]-2 s[1,3] s[l,1] s[l,4] t8[2,5][1,3,4]-2 s[2,3] s[l,1] s[l,4] t8[2,5][1,3,4]-2 s[1,2] s[l,2] s[l,4] t8[2,5][1,3,4]-2 s[1,3] s[l,2] s[l,4] t8[2,5][1,3,4]-2 s[2,3] s[l,2] s[l,4] t8[2,5][1,3,4]-2 s[1,2] s[l,3] s[l,4] t8[2,5][1,3,4]-2 s[1,3] s[l,3] s[l,4] t8[2,5][1,3,4]-2 s[2,3] s[l,3] s[l,4] t8[2,5][1,3,4]-2 s[1,2] s[l,4]^2 t8[2,5][1,3,4]-2 s[1,3] s[l,4]^2 t8[2,5][1,3,4]-2 s[2,3] s[l,4]^2 t8[2,5][1,3,4]-s[1,2]^2 s[l,1] t8[3,4][1,2,5]-2 s[1,2] s[1,3] s[l,1] t8[3,4][1,2,5]-s[1,3]^2 s[l,1] t8[3,4][1,2,5]-2 s[1,2] s[2,3] s[l,1] t8[3,4][1,2,5]-2 s[1,3] s[2,3] s[l,1] t8[3,4][1,2,5]-s[2,3]^2 s[l,1] t8[3,4][1,2,5]-s[1,2] s[l,1]^2 t8[3,4][1,2,5]-s[1,3] s[l,1]^2 t8[3,4][1,2,5]-s[2,3] s[l,1]^2 t8[3,4][1,2,5]-s[1,2]^2 s[l,2] t8[3,4][1,2,5]-2 s[1,2] s[1,3] s[l,2] t8[3,4][1,2,5]-s[1,3]^2 s[l,2] t8[3,4][1,2,5]-2 s[1,2] s[2,3] s[l,2] t8[3,4][1,2,5]-2 s[1,3] s[2,3] s[l,2] t8[3,4][1,2,5]-s[2,3]^2 s[l,2] t8[3,4][1,2,5]-2 s[1,2] s[l,1] s[l,2] t8[3,4][1,2,5]-2 s[1,3] s[l,1] s[l,2] t8[3,4][1,2,5]-2 s[2,3] s[l,1] s[l,2] t8[3,4][1,2,5]-s[1,2] s[l,2]^2 t8[3,4][1,2,5]-s[1,3] s[l,2]^2 t8[3,4][1,2,5]-s[2,3] s[l,2]^2 t8[3,4][1,2,5]-s[1,2]^2 s[l,3] t8[3,4][1,2,5]-2 s[1,2] s[1,3] s[l,3] t8[3,4][1,2,5]-s[1,3]^2 s[l,3] t8[3,4][1,2,5]-2 s[1,2] s[2,3] s[l,3] t8[3,4][1,2,5]-2 s[1,3] s[2,3] s[l,3] t8[3,4][1,2,5]-s[2,3]^2 s[l,3] t8[3,4][1,2,5]-2 s[1,2] s[l,1] s[l,3] t8[3,4][1,2,5]-2 s[1,3] s[l,1] s[l,3] t8[3,4][1,2,5]-2 s[2,3] s[l,1] s[l,3] t8[3,4][1,2,5]-2 s[1,2] s[l,2] s[l,3] t8[3,4][1,2,5]-2 s[1,3] s[l,2] s[l,3] t8[3,4][1,2,5]-2 s[2,3] s[l,2] s[l,3] t8[3,4][1,2,5]-s[1,2] s[l,3]^2 t8[3,4][1,2,5]-s[1,3] s[l,3]^2 t8[3,4][1,2,5]-s[2,3] s[l,3]^2 t8[3,4][1,2,5]-2 s[1,2] s[l,1] s[l,4] t8[3,4][1,2,5]-2 s[1,3] s[l,1] s[l,4] t8[3,4][1,2,5]-2 s[2,3] s[l,1] s[l,4] t8[3,4][1,2,5]-2 s[1,2] s[l,2] s[l,4] t8[3,4][1,2,5]-2 s[1,3] s[l,2] s[l,4] t8[3,4][1,2,5]-2 s[2,3] s[l,2] s[l,4] t8[3,4][1,2,5]-2 s[1,2] s[l,3] s[l,4] t8[3,4][1,2,5]-2 s[1,3] s[l,3] s[l,4] t8[3,4][1,2,5]-2 s[2,3] s[l,3] s[l,4] t8[3,4][1,2,5]-2 s[1,2] s[l,4]^2 t8[3,4][1,2,5]-2 s[1,3] s[l,4]^2 t8[3,4][1,2,5]-2 s[2,3] s[l,4]^2 t8[3,4][1,2,5]-s[1,2]^2 s[l,1] t8[3,5][1,2,4]-2 s[1,2] s[1,3] s[l,1] t8[3,5][1,2,4]-s[1,3]^2 s[l,1] t8[3,5][1,2,4]-2 s[1,2] s[2,3] s[l,1] t8[3,5][1,2,4]-2 s[1,3] s[2,3] s[l,1] t8[3,5][1,2,4]-s[2,3]^2 s[l,1] t8[3,5][1,2,4]-s[1,2] s[l,1]^2 t8[3,5][1,2,4]-s[1,3] s[l,1]^2 t8[3,5][1,2,4]-s[2,3] s[l,1]^2 t8[3,5][1,2,4]-s[1,2]^2 s[l,2] t8[3,5][1,2,4]-2 s[1,2] s[1,3] s[l,2] t8[3,5][1,2,4]-s[1,3]^2 s[l,2] t8[3,5][1,2,4]-2 s[1,2] s[2,3] s[l,2] t8[3,5][1,2,4]-2 s[1,3] s[2,3] s[l,2] t8[3,5][1,2,4]-s[2,3]^2 s[l,2] t8[3,5][1,2,4]-2 s[1,2] s[l,1] s[l,2] t8[3,5][1,2,4]-2 s[1,3] s[l,1] s[l,2] t8[3,5][1,2,4]-2 s[2,3] s[l,1] s[l,2] t8[3,5][1,2,4]-s[1,2] s[l,2]^2 t8[3,5][1,2,4]-s[1,3] s[l,2]^2 t8[3,5][1,2,4]-s[2,3] s[l,2]^2 t8[3,5][1,2,4]-s[1,2]^2 s[l,3] t8[3,5][1,2,4]-2 s[1,2] s[1,3] s[l,3] t8[3,5][1,2,4]-s[1,3]^2 s[l,3] t8[3,5][1,2,4]-2 s[1,2] s[2,3] s[l,3] t8[3,5][1,2,4]-2 s[1,3] s[2,3] s[l,3] t8[3,5][1,2,4]-s[2,3]^2 s[l,3] t8[3,5][1,2,4]-2 s[1,2] s[l,1] s[l,3] t8[3,5][1,2,4]-2 s[1,3] s[l,1] s[l,3] t8[3,5][1,2,4]-2 s[2,3] s[l,1] s[l,3] t8[3,5][1,2,4]-2 s[1,2] s[l,2] s[l,3] t8[3,5][1,2,4]-2 s[1,3] s[l,2] s[l,3] t8[3,5][1,2,4]-2 s[2,3] s[l,2] s[l,3] t8[3,5][1,2,4]-s[1,2] s[l,3]^2 t8[3,5][1,2,4]-s[1,3] s[l,3]^2 t8[3,5][1,2,4]-s[2,3] s[l,3]^2 t8[3,5][1,2,4]-2 s[1,2] s[l,1] s[l,4] t8[3,5][1,2,4]-2 s[1,3] s[l,1] s[l,4] t8[3,5][1,2,4]-2 s[2,3] s[l,1] s[l,4] t8[3,5][1,2,4]-2 s[1,2] s[l,2] s[l,4] t8[3,5][1,2,4]-2 s[1,3] s[l,2] s[l,4] t8[3,5][1,2,4]-2 s[2,3] s[l,2] s[l,4] t8[3,5][1,2,4]-2 s[1,2] s[l,3] s[l,4] t8[3,5][1,2,4]-2 s[1,3] s[l,3] s[l,4] t8[3,5][1,2,4]-2 s[2,3] s[l,3] s[l,4] t8[3,5][1,2,4]-2 s[1,2] s[l,4]^2 t8[3,5][1,2,4]-2 s[1,3] s[l,4]^2 t8[3,5][1,2,4]-2 s[2,3] s[l,4]^2 t8[3,5][1,2,4]-s[1,2]^2 s[l,1] t8[4,5][1,2,3]-2 s[1,2] s[1,3] s[l,1] t8[4,5][1,2,3]-s[1,3]^2 s[l,1] t8[4,5][1,2,3]-2 s[1,2] s[2,3] s[l,1] t8[4,5][1,2,3]-2 s[1,3] s[2,3] s[l,1] t8[4,5][1,2,3]-s[2,3]^2 s[l,1] t8[4,5][1,2,3]-3 s[1,2] s[l,1]^2 t8[4,5][1,2,3]-3 s[1,3] s[l,1]^2 t8[4,5][1,2,3]-3 s[2,3] s[l,1]^2 t8[4,5][1,2,3]-2 s[l,1]^3 t8[4,5][1,2,3]-s[1,2]^2 s[l,2] t8[4,5][1,2,3]-2 s[1,2] s[1,3] s[l,2] t8[4,5][1,2,3]-s[1,3]^2 s[l,2] t8[4,5][1,2,3]-2 s[1,2] s[2,3] s[l,2] t8[4,5][1,2,3]-2 s[1,3] s[2,3] s[l,2] t8[4,5][1,2,3]-s[2,3]^2 s[l,2] t8[4,5][1,2,3]-6 s[1,2] s[l,1] s[l,2] t8[4,5][1,2,3]-6 s[1,3] s[l,1] s[l,2] t8[4,5][1,2,3]-6 s[2,3] s[l,1] s[l,2] t8[4,5][1,2,3]-6 s[l,1]^2 s[l,2] t8[4,5][1,2,3]-3 s[1,2] s[l,2]^2 t8[4,5][1,2,3]-3 s[1,3] s[l,2]^2 t8[4,5][1,2,3]-3 s[2,3] s[l,2]^2 t8[4,5][1,2,3]-6 s[l,1] s[l,2]^2 t8[4,5][1,2,3]-2 s[l,2]^3 t8[4,5][1,2,3]-s[1,2]^2 s[l,3] t8[4,5][1,2,3]-2 s[1,2] s[1,3] s[l,3] t8[4,5][1,2,3]-s[1,3]^2 s[l,3] t8[4,5][1,2,3]-2 s[1,2] s[2,3] s[l,3] t8[4,5][1,2,3]-2 s[1,3] s[2,3] s[l,3] t8[4,5][1,2,3]-s[2,3]^2 s[l,3] t8[4,5][1,2,3]-6 s[1,2] s[l,1] s[l,3] t8[4,5][1,2,3]-6 s[1,3] s[l,1] s[l,3] t8[4,5][1,2,3]-6 s[2,3] s[l,1] s[l,3] t8[4,5][1,2,3]-6 s[l,1]^2 s[l,3] t8[4,5][1,2,3]-6 s[1,2] s[l,2] s[l,3] t8[4,5][1,2,3]-6 s[1,3] s[l,2] s[l,3] t8[4,5][1,2,3]-6 s[2,3] s[l,2] s[l,3] t8[4,5][1,2,3]-12 s[l,1] s[l,2] s[l,3] t8[4,5][1,2,3]-6 s[l,2]^2 s[l,3] t8[4,5][1,2,3]-3 s[1,2] s[l,3]^2 t8[4,5][1,2,3]-3 s[1,3] s[l,3]^2 t8[4,5][1,2,3]-3 s[2,3] s[l,3]^2 t8[4,5][1,2,3]-6 s[l,1] s[l,3]^2 t8[4,5][1,2,3]-6 s[l,2] s[l,3]^2 t8[4,5][1,2,3]-2 s[l,3]^3 t8[4,5][1,2,3]-2 s[1,2]^2 s[l,4] t8[4,5][1,2,3]-4 s[1,2] s[1,3] s[l,4] t8[4,5][1,2,3]-2 s[1,3]^2 s[l,4] t8[4,5][1,2,3]-4 s[1,2] s[2,3] s[l,4] t8[4,5][1,2,3]-4 s[1,3] s[2,3] s[l,4] t8[4,5][1,2,3]-2 s[2,3]^2 s[l,4] t8[4,5][1,2,3]-6 s[1,2] s[l,1] s[l,4] t8[4,5][1,2,3]-6 s[1,3] s[l,1] s[l,4] t8[4,5][1,2,3]-6 s[2,3] s[l,1] s[l,4] t8[4,5][1,2,3]-6 s[l,1]^2 s[l,4] t8[4,5][1,2,3]-6 s[1,2] s[l,2] s[l,4] t8[4,5][1,2,3]-6 s[1,3] s[l,2] s[l,4] t8[4,5][1,2,3]-6 s[2,3] s[l,2] s[l,4] t8[4,5][1,2,3]-12 s[l,1] s[l,2] s[l,4] t8[4,5][1,2,3]-6 s[l,2]^2 s[l,4] t8[4,5][1,2,3]-6 s[1,2] s[l,3] s[l,4] t8[4,5][1,2,3]-6 s[1,3] s[l,3] s[l,4] t8[4,5][1,2,3]-6 s[2,3] s[l,3] s[l,4] t8[4,5][1,2,3]-12 s[l,1] s[l,3] s[l,4] t8[4,5][1,2,3]-12 s[l,2] s[l,3] s[l,4] t8[4,5][1,2,3]-6 s[l,3]^2 s[l,4] t8[4,5][1,2,3]-6 s[l,1] s[l,4]^2 t8[4,5][1,2,3]-6 s[l,2] s[l,4]^2 t8[4,5][1,2,3]-6 s[l,3] s[l,4]^2 t8[4,5][1,2,3]-4 s[l,4]^3 t8[4,5][1,2,3]);
NtriZ2Z3[3,4,5]=(-2 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[1,3]+2 dot[l,t8V[1,2,3,4,5]] s[1,3]^3-6 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[1,4]-16 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[1,4]-6 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[1,4]-2 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,4]^2-6 dot[l,t8V[1,2,3,4,5]] s[1,3] s[1,4]^2+2 dot[l,t8V[1,2,3,4,5]] s[1,4]^3-2 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[2,3]+6 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[2,3]-16 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,4] s[2,3]-12 dot[l,t8V[1,2,3,4,5]] s[1,3] s[1,4] s[2,3]-6 dot[l,t8V[1,2,3,4,5]] s[1,4]^2 s[2,3]+6 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3]^2-6 dot[l,t8V[1,2,3,4,5]] s[1,4] s[2,3]^2+2 dot[l,t8V[1,2,3,4,5]] s[2,3]^3-6 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[2,4]-16 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[2,4]-6 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[2,4]-4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,4] s[2,4]-12 dot[l,t8V[1,2,3,4,5]] s[1,3] s[1,4] s[2,4]+6 dot[l,t8V[1,2,3,4,5]] s[1,4]^2 s[2,4]-16 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[2,4]-12 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[2,4]-12 dot[l,t8V[1,2,3,4,5]] s[1,4] s[2,3] s[2,4]-6 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[2,4]-2 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,4]^2-6 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,4]^2+6 dot[l,t8V[1,2,3,4,5]] s[1,4] s[2,4]^2-6 dot[l,t8V[1,2,3,4,5]] s[2,3] s[2,4]^2+2 dot[l,t8V[1,2,3,4,5]] s[2,4]^3+6 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[l,1]+4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[l,1]+2 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[l,1]+8 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,4] s[l,1]+2 dot[l,t8V[1,2,3,4,5]] s[1,4]^2 s[l,1]+4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,1]+4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,1]+2 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,1]+8 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,4] s[l,1]+4 dot[l,t8V[1,2,3,4,5]] s[1,4] s[2,4] s[l,1]+2 dot[l,t8V[1,2,3,4,5]] s[2,4]^2 s[l,1]+6 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[l,2]+4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[l,2]+2 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[l,2]+8 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,4] s[l,2]+2 dot[l,t8V[1,2,3,4,5]] s[1,4]^2 s[l,2]+4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,2]+4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,2]+2 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,2]+8 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,4] s[l,2]+4 dot[l,t8V[1,2,3,4,5]] s[1,4] s[2,4] s[l,2]+2 dot[l,t8V[1,2,3,4,5]] s[2,4]^2 s[l,2]+12 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[l,3]+8 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[l,3]+4 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[l,3]+20 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,4] s[l,3]+4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[1,4] s[l,3]+6 dot[l,t8V[1,2,3,4,5]] s[1,4]^2 s[l,3]+8 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,3]+8 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,3]+4 dot[l,t8V[1,2,3,4,5]] s[1,4] s[2,3] s[l,3]+4 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,3]+20 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,4] s[l,3]+4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,4] s[l,3]+12 dot[l,t8V[1,2,3,4,5]] s[1,4] s[2,4] s[l,3]+4 dot[l,t8V[1,2,3,4,5]] s[2,3] s[2,4] s[l,3]+6 dot[l,t8V[1,2,3,4,5]] s[2,4]^2 s[l,3]-2 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[l,4]-4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[l,4]+2 dot[l,t8V[1,2,3,4,5]] s[1,3]^2 s[l,4]+4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,4] s[l,4]+2 dot[l,t8V[1,2,3,4,5]] s[1,4]^2 s[l,4]-4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,4]+4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,4]+2 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,4]+4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,4] s[l,4]+4 dot[l,t8V[1,2,3,4,5]] s[1,4] s[2,4] s[l,4]+2 dot[l,t8V[1,2,3,4,5]] s[2,4]^2 s[l,4]+s[1,2]^2 s[1,3] t8[1,2][3,4,5]-s[1,3]^3 t8[1,2][3,4,5]+3 s[1,2]^2 s[1,4] t8[1,2][3,4,5]+8 s[1,2] s[1,3] s[1,4] t8[1,2][3,4,5]+3 s[1,3]^2 s[1,4] t8[1,2][3,4,5]+s[1,2] s[1,4]^2 t8[1,2][3,4,5]+3 s[1,3] s[1,4]^2 t8[1,2][3,4,5]-s[1,4]^3 t8[1,2][3,4,5]+s[1,2]^2 s[2,3] t8[1,2][3,4,5]-3 s[1,3]^2 s[2,3] t8[1,2][3,4,5]+8 s[1,2] s[1,4] s[2,3] t8[1,2][3,4,5]+6 s[1,3] s[1,4] s[2,3] t8[1,2][3,4,5]+3 s[1,4]^2 s[2,3] t8[1,2][3,4,5]-3 s[1,3] s[2,3]^2 t8[1,2][3,4,5]+3 s[1,4] s[2,3]^2 t8[1,2][3,4,5]-s[2,3]^3 t8[1,2][3,4,5]+3 s[1,2]^2 s[2,4] t8[1,2][3,4,5]+8 s[1,2] s[1,3] s[2,4] t8[1,2][3,4,5]+3 s[1,3]^2 s[2,4] t8[1,2][3,4,5]+2 s[1,2] s[1,4] s[2,4] t8[1,2][3,4,5]+6 s[1,3] s[1,4] s[2,4] t8[1,2][3,4,5]-3 s[1,4]^2 s[2,4] t8[1,2][3,4,5]+8 s[1,2] s[2,3] s[2,4] t8[1,2][3,4,5]+6 s[1,3] s[2,3] s[2,4] t8[1,2][3,4,5]+6 s[1,4] s[2,3] s[2,4] t8[1,2][3,4,5]+3 s[2,3]^2 s[2,4] t8[1,2][3,4,5]+s[1,2] s[2,4]^2 t8[1,2][3,4,5]+3 s[1,3] s[2,4]^2 t8[1,2][3,4,5]-3 s[1,4] s[2,4]^2 t8[1,2][3,4,5]+3 s[2,3] s[2,4]^2 t8[1,2][3,4,5]-s[2,4]^3 t8[1,2][3,4,5]-3 s[1,2]^2 s[l,1] t8[1,2][3,4,5]-2 s[1,2] s[1,3] s[l,1] t8[1,2][3,4,5]-s[1,3]^2 s[l,1] t8[1,2][3,4,5]-4 s[1,2] s[1,4] s[l,1] t8[1,2][3,4,5]-s[1,4]^2 s[l,1] t8[1,2][3,4,5]-2 s[1,2] s[2,3] s[l,1] t8[1,2][3,4,5]-2 s[1,3] s[2,3] s[l,1] t8[1,2][3,4,5]-s[2,3]^2 s[l,1] t8[1,2][3,4,5]-4 s[1,2] s[2,4] s[l,1] t8[1,2][3,4,5]-2 s[1,4] s[2,4] s[l,1] t8[1,2][3,4,5]-s[2,4]^2 s[l,1] t8[1,2][3,4,5]-3 s[1,2]^2 s[l,2] t8[1,2][3,4,5]-2 s[1,2] s[1,3] s[l,2] t8[1,2][3,4,5]-s[1,3]^2 s[l,2] t8[1,2][3,4,5]-4 s[1,2] s[1,4] s[l,2] t8[1,2][3,4,5]-s[1,4]^2 s[l,2] t8[1,2][3,4,5]-2 s[1,2] s[2,3] s[l,2] t8[1,2][3,4,5]-2 s[1,3] s[2,3] s[l,2] t8[1,2][3,4,5]-s[2,3]^2 s[l,2] t8[1,2][3,4,5]-4 s[1,2] s[2,4] s[l,2] t8[1,2][3,4,5]-2 s[1,4] s[2,4] s[l,2] t8[1,2][3,4,5]-s[2,4]^2 s[l,2] t8[1,2][3,4,5]-6 s[1,2]^2 s[l,3] t8[1,2][3,4,5]-4 s[1,2] s[1,3] s[l,3] t8[1,2][3,4,5]-2 s[1,3]^2 s[l,3] t8[1,2][3,4,5]-10 s[1,2] s[1,4] s[l,3] t8[1,2][3,4,5]-2 s[1,3] s[1,4] s[l,3] t8[1,2][3,4,5]-3 s[1,4]^2 s[l,3] t8[1,2][3,4,5]-4 s[1,2] s[2,3] s[l,3] t8[1,2][3,4,5]-4 s[1,3] s[2,3] s[l,3] t8[1,2][3,4,5]-2 s[1,4] s[2,3] s[l,3] t8[1,2][3,4,5]-2 s[2,3]^2 s[l,3] t8[1,2][3,4,5]-10 s[1,2] s[2,4] s[l,3] t8[1,2][3,4,5]-2 s[1,3] s[2,4] s[l,3] t8[1,2][3,4,5]-6 s[1,4] s[2,4] s[l,3] t8[1,2][3,4,5]-2 s[2,3] s[2,4] s[l,3] t8[1,2][3,4,5]-3 s[2,4]^2 s[l,3] t8[1,2][3,4,5]+s[1,2]^2 s[l,4] t8[1,2][3,4,5]+2 s[1,2] s[1,3] s[l,4] t8[1,2][3,4,5]-s[1,3]^2 s[l,4] t8[1,2][3,4,5]-2 s[1,2] s[1,4] s[l,4] t8[1,2][3,4,5]-s[1,4]^2 s[l,4] t8[1,2][3,4,5]+2 s[1,2] s[2,3] s[l,4] t8[1,2][3,4,5]-2 s[1,3] s[2,3] s[l,4] t8[1,2][3,4,5]-s[2,3]^2 s[l,4] t8[1,2][3,4,5]-2 s[1,2] s[2,4] s[l,4] t8[1,2][3,4,5]-2 s[1,4] s[2,4] s[l,4] t8[1,2][3,4,5]-s[2,4]^2 s[l,4] t8[1,2][3,4,5]+s[1,2]^2 s[1,3] t8[1,3][2,4,5]-s[1,3]^3 t8[1,3][2,4,5]+3 s[1,2]^2 s[1,4] t8[1,3][2,4,5]+8 s[1,2] s[1,3] s[1,4] t8[1,3][2,4,5]+3 s[1,3]^2 s[1,4] t8[1,3][2,4,5]+s[1,2] s[1,4]^2 t8[1,3][2,4,5]+3 s[1,3] s[1,4]^2 t8[1,3][2,4,5]-s[1,4]^3 t8[1,3][2,4,5]+s[1,2]^2 s[2,3] t8[1,3][2,4,5]-3 s[1,3]^2 s[2,3] t8[1,3][2,4,5]+8 s[1,2] s[1,4] s[2,3] t8[1,3][2,4,5]+6 s[1,3] s[1,4] s[2,3] t8[1,3][2,4,5]+3 s[1,4]^2 s[2,3] t8[1,3][2,4,5]-3 s[1,3] s[2,3]^2 t8[1,3][2,4,5]+3 s[1,4] s[2,3]^2 t8[1,3][2,4,5]-s[2,3]^3 t8[1,3][2,4,5]+3 s[1,2]^2 s[2,4] t8[1,3][2,4,5]+8 s[1,2] s[1,3] s[2,4] t8[1,3][2,4,5]+3 s[1,3]^2 s[2,4] t8[1,3][2,4,5]+2 s[1,2] s[1,4] s[2,4] t8[1,3][2,4,5]+6 s[1,3] s[1,4] s[2,4] t8[1,3][2,4,5]-3 s[1,4]^2 s[2,4] t8[1,3][2,4,5]+8 s[1,2] s[2,3] s[2,4] t8[1,3][2,4,5]+6 s[1,3] s[2,3] s[2,4] t8[1,3][2,4,5]+6 s[1,4] s[2,3] s[2,4] t8[1,3][2,4,5]+3 s[2,3]^2 s[2,4] t8[1,3][2,4,5]+s[1,2] s[2,4]^2 t8[1,3][2,4,5]+3 s[1,3] s[2,4]^2 t8[1,3][2,4,5]-3 s[1,4] s[2,4]^2 t8[1,3][2,4,5]+3 s[2,3] s[2,4]^2 t8[1,3][2,4,5]-s[2,4]^3 t8[1,3][2,4,5]-3 s[1,2]^2 s[l,1] t8[1,3][2,4,5]-2 s[1,2] s[1,3] s[l,1] t8[1,3][2,4,5]-s[1,3]^2 s[l,1] t8[1,3][2,4,5]-4 s[1,2] s[1,4] s[l,1] t8[1,3][2,4,5]-s[1,4]^2 s[l,1] t8[1,3][2,4,5]-2 s[1,2] s[2,3] s[l,1] t8[1,3][2,4,5]-2 s[1,3] s[2,3] s[l,1] t8[1,3][2,4,5]-s[2,3]^2 s[l,1] t8[1,3][2,4,5]-4 s[1,2] s[2,4] s[l,1] t8[1,3][2,4,5]-2 s[1,4] s[2,4] s[l,1] t8[1,3][2,4,5]-s[2,4]^2 s[l,1] t8[1,3][2,4,5]-3 s[1,2]^2 s[l,2] t8[1,3][2,4,5]-2 s[1,2] s[1,3] s[l,2] t8[1,3][2,4,5]-s[1,3]^2 s[l,2] t8[1,3][2,4,5]-4 s[1,2] s[1,4] s[l,2] t8[1,3][2,4,5]-s[1,4]^2 s[l,2] t8[1,3][2,4,5]-2 s[1,2] s[2,3] s[l,2] t8[1,3][2,4,5]-2 s[1,3] s[2,3] s[l,2] t8[1,3][2,4,5]-s[2,3]^2 s[l,2] t8[1,3][2,4,5]-4 s[1,2] s[2,4] s[l,2] t8[1,3][2,4,5]-2 s[1,4] s[2,4] s[l,2] t8[1,3][2,4,5]-s[2,4]^2 s[l,2] t8[1,3][2,4,5]-6 s[1,2]^2 s[l,3] t8[1,3][2,4,5]-4 s[1,2] s[1,3] s[l,3] t8[1,3][2,4,5]-2 s[1,3]^2 s[l,3] t8[1,3][2,4,5]-10 s[1,2] s[1,4] s[l,3] t8[1,3][2,4,5]-2 s[1,3] s[1,4] s[l,3] t8[1,3][2,4,5]-3 s[1,4]^2 s[l,3] t8[1,3][2,4,5]-4 s[1,2] s[2,3] s[l,3] t8[1,3][2,4,5]-4 s[1,3] s[2,3] s[l,3] t8[1,3][2,4,5]-2 s[1,4] s[2,3] s[l,3] t8[1,3][2,4,5]-2 s[2,3]^2 s[l,3] t8[1,3][2,4,5]-10 s[1,2] s[2,4] s[l,3] t8[1,3][2,4,5]-2 s[1,3] s[2,4] s[l,3] t8[1,3][2,4,5]-6 s[1,4] s[2,4] s[l,3] t8[1,3][2,4,5]-2 s[2,3] s[2,4] s[l,3] t8[1,3][2,4,5]-3 s[2,4]^2 s[l,3] t8[1,3][2,4,5]+s[1,2]^2 s[l,4] t8[1,3][2,4,5]+2 s[1,2] s[1,3] s[l,4] t8[1,3][2,4,5]-s[1,3]^2 s[l,4] t8[1,3][2,4,5]-2 s[1,2] s[1,4] s[l,4] t8[1,3][2,4,5]-s[1,4]^2 s[l,4] t8[1,3][2,4,5]+2 s[1,2] s[2,3] s[l,4] t8[1,3][2,4,5]-2 s[1,3] s[2,3] s[l,4] t8[1,3][2,4,5]-s[2,3]^2 s[l,4] t8[1,3][2,4,5]-2 s[1,2] s[2,4] s[l,4] t8[1,3][2,4,5]-2 s[1,4] s[2,4] s[l,4] t8[1,3][2,4,5]-s[2,4]^2 s[l,4] t8[1,3][2,4,5]+s[1,2]^2 s[1,3] t8[1,4][2,3,5]-s[1,3]^3 t8[1,4][2,3,5]+3 s[1,2]^2 s[1,4] t8[1,4][2,3,5]+8 s[1,2] s[1,3] s[1,4] t8[1,4][2,3,5]+3 s[1,3]^2 s[1,4] t8[1,4][2,3,5]+s[1,2] s[1,4]^2 t8[1,4][2,3,5]+3 s[1,3] s[1,4]^2 t8[1,4][2,3,5]-s[1,4]^3 t8[1,4][2,3,5]+s[1,2]^2 s[2,3] t8[1,4][2,3,5]-3 s[1,3]^2 s[2,3] t8[1,4][2,3,5]+8 s[1,2] s[1,4] s[2,3] t8[1,4][2,3,5]+6 s[1,3] s[1,4] s[2,3] t8[1,4][2,3,5]+3 s[1,4]^2 s[2,3] t8[1,4][2,3,5]-3 s[1,3] s[2,3]^2 t8[1,4][2,3,5]+3 s[1,4] s[2,3]^2 t8[1,4][2,3,5]-s[2,3]^3 t8[1,4][2,3,5]+3 s[1,2]^2 s[2,4] t8[1,4][2,3,5]+8 s[1,2] s[1,3] s[2,4] t8[1,4][2,3,5]+3 s[1,3]^2 s[2,4] t8[1,4][2,3,5]+2 s[1,2] s[1,4] s[2,4] t8[1,4][2,3,5]+6 s[1,3] s[1,4] s[2,4] t8[1,4][2,3,5]-3 s[1,4]^2 s[2,4] t8[1,4][2,3,5]+8 s[1,2] s[2,3] s[2,4] t8[1,4][2,3,5]+6 s[1,3] s[2,3] s[2,4] t8[1,4][2,3,5]+6 s[1,4] s[2,3] s[2,4] t8[1,4][2,3,5]+3 s[2,3]^2 s[2,4] t8[1,4][2,3,5]+s[1,2] s[2,4]^2 t8[1,4][2,3,5]+3 s[1,3] s[2,4]^2 t8[1,4][2,3,5]-3 s[1,4] s[2,4]^2 t8[1,4][2,3,5]+3 s[2,3] s[2,4]^2 t8[1,4][2,3,5]-s[2,4]^3 t8[1,4][2,3,5]-3 s[1,2]^2 s[l,1] t8[1,4][2,3,5]-2 s[1,2] s[1,3] s[l,1] t8[1,4][2,3,5]-s[1,3]^2 s[l,1] t8[1,4][2,3,5]-4 s[1,2] s[1,4] s[l,1] t8[1,4][2,3,5]-s[1,4]^2 s[l,1] t8[1,4][2,3,5]-2 s[1,2] s[2,3] s[l,1] t8[1,4][2,3,5]-2 s[1,3] s[2,3] s[l,1] t8[1,4][2,3,5]-s[2,3]^2 s[l,1] t8[1,4][2,3,5]-4 s[1,2] s[2,4] s[l,1] t8[1,4][2,3,5]-2 s[1,4] s[2,4] s[l,1] t8[1,4][2,3,5]-s[2,4]^2 s[l,1] t8[1,4][2,3,5]-3 s[1,2]^2 s[l,2] t8[1,4][2,3,5]-2 s[1,2] s[1,3] s[l,2] t8[1,4][2,3,5]-s[1,3]^2 s[l,2] t8[1,4][2,3,5]-4 s[1,2] s[1,4] s[l,2] t8[1,4][2,3,5]-s[1,4]^2 s[l,2] t8[1,4][2,3,5]-2 s[1,2] s[2,3] s[l,2] t8[1,4][2,3,5]-2 s[1,3] s[2,3] s[l,2] t8[1,4][2,3,5]-s[2,3]^2 s[l,2] t8[1,4][2,3,5]-4 s[1,2] s[2,4] s[l,2] t8[1,4][2,3,5]-2 s[1,4] s[2,4] s[l,2] t8[1,4][2,3,5]-s[2,4]^2 s[l,2] t8[1,4][2,3,5]-6 s[1,2]^2 s[l,3] t8[1,4][2,3,5]-4 s[1,2] s[1,3] s[l,3] t8[1,4][2,3,5]-2 s[1,3]^2 s[l,3] t8[1,4][2,3,5]-10 s[1,2] s[1,4] s[l,3] t8[1,4][2,3,5]-2 s[1,3] s[1,4] s[l,3] t8[1,4][2,3,5]-3 s[1,4]^2 s[l,3] t8[1,4][2,3,5]-4 s[1,2] s[2,3] s[l,3] t8[1,4][2,3,5]-4 s[1,3] s[2,3] s[l,3] t8[1,4][2,3,5]-2 s[1,4] s[2,3] s[l,3] t8[1,4][2,3,5]-2 s[2,3]^2 s[l,3] t8[1,4][2,3,5]-10 s[1,2] s[2,4] s[l,3] t8[1,4][2,3,5]-2 s[1,3] s[2,4] s[l,3] t8[1,4][2,3,5]-6 s[1,4] s[2,4] s[l,3] t8[1,4][2,3,5]-2 s[2,3] s[2,4] s[l,3] t8[1,4][2,3,5]-3 s[2,4]^2 s[l,3] t8[1,4][2,3,5]+s[1,2]^2 s[l,4] t8[1,4][2,3,5]+2 s[1,2] s[1,3] s[l,4] t8[1,4][2,3,5]-s[1,3]^2 s[l,4] t8[1,4][2,3,5]-2 s[1,2] s[1,4] s[l,4] t8[1,4][2,3,5]-s[1,4]^2 s[l,4] t8[1,4][2,3,5]+2 s[1,2] s[2,3] s[l,4] t8[1,4][2,3,5]-2 s[1,3] s[2,3] s[l,4] t8[1,4][2,3,5]-s[2,3]^2 s[l,4] t8[1,4][2,3,5]-2 s[1,2] s[2,4] s[l,4] t8[1,4][2,3,5]-2 s[1,4] s[2,4] s[l,4] t8[1,4][2,3,5]-s[2,4]^2 s[l,4] t8[1,4][2,3,5]+s[1,2]^2 s[1,3] t8[1,5][2,3,4]-s[1,3]^3 t8[1,5][2,3,4]+3 s[1,2]^2 s[1,4] t8[1,5][2,3,4]+8 s[1,2] s[1,3] s[1,4] t8[1,5][2,3,4]+3 s[1,3]^2 s[1,4] t8[1,5][2,3,4]+s[1,2] s[1,4]^2 t8[1,5][2,3,4]+3 s[1,3] s[1,4]^2 t8[1,5][2,3,4]-s[1,4]^3 t8[1,5][2,3,4]+s[1,2]^2 s[2,3] t8[1,5][2,3,4]-3 s[1,3]^2 s[2,3] t8[1,5][2,3,4]+8 s[1,2] s[1,4] s[2,3] t8[1,5][2,3,4]+6 s[1,3] s[1,4] s[2,3] t8[1,5][2,3,4]+3 s[1,4]^2 s[2,3] t8[1,5][2,3,4]-3 s[1,3] s[2,3]^2 t8[1,5][2,3,4]+3 s[1,4] s[2,3]^2 t8[1,5][2,3,4]-s[2,3]^3 t8[1,5][2,3,4]+3 s[1,2]^2 s[2,4] t8[1,5][2,3,4]+8 s[1,2] s[1,3] s[2,4] t8[1,5][2,3,4]+3 s[1,3]^2 s[2,4] t8[1,5][2,3,4]+2 s[1,2] s[1,4] s[2,4] t8[1,5][2,3,4]+6 s[1,3] s[1,4] s[2,4] t8[1,5][2,3,4]-3 s[1,4]^2 s[2,4] t8[1,5][2,3,4]+8 s[1,2] s[2,3] s[2,4] t8[1,5][2,3,4]+6 s[1,3] s[2,3] s[2,4] t8[1,5][2,3,4]+6 s[1,4] s[2,3] s[2,4] t8[1,5][2,3,4]+3 s[2,3]^2 s[2,4] t8[1,5][2,3,4]+s[1,2] s[2,4]^2 t8[1,5][2,3,4]+3 s[1,3] s[2,4]^2 t8[1,5][2,3,4]-3 s[1,4] s[2,4]^2 t8[1,5][2,3,4]+3 s[2,3] s[2,4]^2 t8[1,5][2,3,4]-s[2,4]^3 t8[1,5][2,3,4]-3 s[1,2]^2 s[l,1] t8[1,5][2,3,4]-2 s[1,2] s[1,3] s[l,1] t8[1,5][2,3,4]-s[1,3]^2 s[l,1] t8[1,5][2,3,4]-4 s[1,2] s[1,4] s[l,1] t8[1,5][2,3,4]-s[1,4]^2 s[l,1] t8[1,5][2,3,4]-2 s[1,2] s[2,3] s[l,1] t8[1,5][2,3,4]-2 s[1,3] s[2,3] s[l,1] t8[1,5][2,3,4]-s[2,3]^2 s[l,1] t8[1,5][2,3,4]-4 s[1,2] s[2,4] s[l,1] t8[1,5][2,3,4]-2 s[1,4] s[2,4] s[l,1] t8[1,5][2,3,4]-s[2,4]^2 s[l,1] t8[1,5][2,3,4]-3 s[1,2]^2 s[l,2] t8[1,5][2,3,4]-2 s[1,2] s[1,3] s[l,2] t8[1,5][2,3,4]-s[1,3]^2 s[l,2] t8[1,5][2,3,4]-4 s[1,2] s[1,4] s[l,2] t8[1,5][2,3,4]-s[1,4]^2 s[l,2] t8[1,5][2,3,4]-2 s[1,2] s[2,3] s[l,2] t8[1,5][2,3,4]-2 s[1,3] s[2,3] s[l,2] t8[1,5][2,3,4]-s[2,3]^2 s[l,2] t8[1,5][2,3,4]-4 s[1,2] s[2,4] s[l,2] t8[1,5][2,3,4]-2 s[1,4] s[2,4] s[l,2] t8[1,5][2,3,4]-s[2,4]^2 s[l,2] t8[1,5][2,3,4]-6 s[1,2]^2 s[l,3] t8[1,5][2,3,4]-4 s[1,2] s[1,3] s[l,3] t8[1,5][2,3,4]-2 s[1,3]^2 s[l,3] t8[1,5][2,3,4]-10 s[1,2] s[1,4] s[l,3] t8[1,5][2,3,4]-2 s[1,3] s[1,4] s[l,3] t8[1,5][2,3,4]-3 s[1,4]^2 s[l,3] t8[1,5][2,3,4]-4 s[1,2] s[2,3] s[l,3] t8[1,5][2,3,4]-4 s[1,3] s[2,3] s[l,3] t8[1,5][2,3,4]-2 s[1,4] s[2,3] s[l,3] t8[1,5][2,3,4]-2 s[2,3]^2 s[l,3] t8[1,5][2,3,4]-10 s[1,2] s[2,4] s[l,3] t8[1,5][2,3,4]-2 s[1,3] s[2,4] s[l,3] t8[1,5][2,3,4]-6 s[1,4] s[2,4] s[l,3] t8[1,5][2,3,4]-2 s[2,3] s[2,4] s[l,3] t8[1,5][2,3,4]-3 s[2,4]^2 s[l,3] t8[1,5][2,3,4]+s[1,2]^2 s[l,4] t8[1,5][2,3,4]+2 s[1,2] s[1,3] s[l,4] t8[1,5][2,3,4]-s[1,3]^2 s[l,4] t8[1,5][2,3,4]-2 s[1,2] s[1,4] s[l,4] t8[1,5][2,3,4]-s[1,4]^2 s[l,4] t8[1,5][2,3,4]+2 s[1,2] s[2,3] s[l,4] t8[1,5][2,3,4]-2 s[1,3] s[2,3] s[l,4] t8[1,5][2,3,4]-s[2,3]^2 s[l,4] t8[1,5][2,3,4]-2 s[1,2] s[2,4] s[l,4] t8[1,5][2,3,4]-2 s[1,4] s[2,4] s[l,4] t8[1,5][2,3,4]-s[2,4]^2 s[l,4] t8[1,5][2,3,4]+s[1,2]^2 s[1,3] t8[2,3][1,4,5]-s[1,3]^3 t8[2,3][1,4,5]+3 s[1,2]^2 s[1,4] t8[2,3][1,4,5]+8 s[1,2] s[1,3] s[1,4] t8[2,3][1,4,5]+3 s[1,3]^2 s[1,4] t8[2,3][1,4,5]+s[1,2] s[1,4]^2 t8[2,3][1,4,5]+3 s[1,3] s[1,4]^2 t8[2,3][1,4,5]-s[1,4]^3 t8[2,3][1,4,5]+s[1,2]^2 s[2,3] t8[2,3][1,4,5]-3 s[1,3]^2 s[2,3] t8[2,3][1,4,5]+8 s[1,2] s[1,4] s[2,3] t8[2,3][1,4,5]+6 s[1,3] s[1,4] s[2,3] t8[2,3][1,4,5]+3 s[1,4]^2 s[2,3] t8[2,3][1,4,5]-3 s[1,3] s[2,3]^2 t8[2,3][1,4,5]+3 s[1,4] s[2,3]^2 t8[2,3][1,4,5]-s[2,3]^3 t8[2,3][1,4,5]+3 s[1,2]^2 s[2,4] t8[2,3][1,4,5]+8 s[1,2] s[1,3] s[2,4] t8[2,3][1,4,5]+3 s[1,3]^2 s[2,4] t8[2,3][1,4,5]+2 s[1,2] s[1,4] s[2,4] t8[2,3][1,4,5]+6 s[1,3] s[1,4] s[2,4] t8[2,3][1,4,5]-3 s[1,4]^2 s[2,4] t8[2,3][1,4,5]+8 s[1,2] s[2,3] s[2,4] t8[2,3][1,4,5]+6 s[1,3] s[2,3] s[2,4] t8[2,3][1,4,5]+6 s[1,4] s[2,3] s[2,4] t8[2,3][1,4,5]+3 s[2,3]^2 s[2,4] t8[2,3][1,4,5]+s[1,2] s[2,4]^2 t8[2,3][1,4,5]+3 s[1,3] s[2,4]^2 t8[2,3][1,4,5]-3 s[1,4] s[2,4]^2 t8[2,3][1,4,5]+3 s[2,3] s[2,4]^2 t8[2,3][1,4,5]-s[2,4]^3 t8[2,3][1,4,5]-3 s[1,2]^2 s[l,1] t8[2,3][1,4,5]-2 s[1,2] s[1,3] s[l,1] t8[2,3][1,4,5]-s[1,3]^2 s[l,1] t8[2,3][1,4,5]-4 s[1,2] s[1,4] s[l,1] t8[2,3][1,4,5]-s[1,4]^2 s[l,1] t8[2,3][1,4,5]-2 s[1,2] s[2,3] s[l,1] t8[2,3][1,4,5]-2 s[1,3] s[2,3] s[l,1] t8[2,3][1,4,5]-s[2,3]^2 s[l,1] t8[2,3][1,4,5]-4 s[1,2] s[2,4] s[l,1] t8[2,3][1,4,5]-2 s[1,4] s[2,4] s[l,1] t8[2,3][1,4,5]-s[2,4]^2 s[l,1] t8[2,3][1,4,5]-3 s[1,2]^2 s[l,2] t8[2,3][1,4,5]-2 s[1,2] s[1,3] s[l,2] t8[2,3][1,4,5]-s[1,3]^2 s[l,2] t8[2,3][1,4,5]-4 s[1,2] s[1,4] s[l,2] t8[2,3][1,4,5]-s[1,4]^2 s[l,2] t8[2,3][1,4,5]-2 s[1,2] s[2,3] s[l,2] t8[2,3][1,4,5]-2 s[1,3] s[2,3] s[l,2] t8[2,3][1,4,5]-s[2,3]^2 s[l,2] t8[2,3][1,4,5]-4 s[1,2] s[2,4] s[l,2] t8[2,3][1,4,5]-2 s[1,4] s[2,4] s[l,2] t8[2,3][1,4,5]-s[2,4]^2 s[l,2] t8[2,3][1,4,5]-6 s[1,2]^2 s[l,3] t8[2,3][1,4,5]-4 s[1,2] s[1,3] s[l,3] t8[2,3][1,4,5]-2 s[1,3]^2 s[l,3] t8[2,3][1,4,5]-10 s[1,2] s[1,4] s[l,3] t8[2,3][1,4,5]-2 s[1,3] s[1,4] s[l,3] t8[2,3][1,4,5]-3 s[1,4]^2 s[l,3] t8[2,3][1,4,5]-4 s[1,2] s[2,3] s[l,3] t8[2,3][1,4,5]-4 s[1,3] s[2,3] s[l,3] t8[2,3][1,4,5]-2 s[1,4] s[2,3] s[l,3] t8[2,3][1,4,5]-2 s[2,3]^2 s[l,3] t8[2,3][1,4,5]-10 s[1,2] s[2,4] s[l,3] t8[2,3][1,4,5]-2 s[1,3] s[2,4] s[l,3] t8[2,3][1,4,5]-6 s[1,4] s[2,4] s[l,3] t8[2,3][1,4,5]-2 s[2,3] s[2,4] s[l,3] t8[2,3][1,4,5]-3 s[2,4]^2 s[l,3] t8[2,3][1,4,5]+s[1,2]^2 s[l,4] t8[2,3][1,4,5]+2 s[1,2] s[1,3] s[l,4] t8[2,3][1,4,5]-s[1,3]^2 s[l,4] t8[2,3][1,4,5]-2 s[1,2] s[1,4] s[l,4] t8[2,3][1,4,5]-s[1,4]^2 s[l,4] t8[2,3][1,4,5]+2 s[1,2] s[2,3] s[l,4] t8[2,3][1,4,5]-2 s[1,3] s[2,3] s[l,4] t8[2,3][1,4,5]-s[2,3]^2 s[l,4] t8[2,3][1,4,5]-2 s[1,2] s[2,4] s[l,4] t8[2,3][1,4,5]-2 s[1,4] s[2,4] s[l,4] t8[2,3][1,4,5]-s[2,4]^2 s[l,4] t8[2,3][1,4,5]+s[1,2]^2 s[1,3] t8[2,4][1,3,5]-s[1,3]^3 t8[2,4][1,3,5]+3 s[1,2]^2 s[1,4] t8[2,4][1,3,5]+8 s[1,2] s[1,3] s[1,4] t8[2,4][1,3,5]+3 s[1,3]^2 s[1,4] t8[2,4][1,3,5]+s[1,2] s[1,4]^2 t8[2,4][1,3,5]+3 s[1,3] s[1,4]^2 t8[2,4][1,3,5]-s[1,4]^3 t8[2,4][1,3,5]+s[1,2]^2 s[2,3] t8[2,4][1,3,5]-3 s[1,3]^2 s[2,3] t8[2,4][1,3,5]+8 s[1,2] s[1,4] s[2,3] t8[2,4][1,3,5]+6 s[1,3] s[1,4] s[2,3] t8[2,4][1,3,5]+3 s[1,4]^2 s[2,3] t8[2,4][1,3,5]-3 s[1,3] s[2,3]^2 t8[2,4][1,3,5]+3 s[1,4] s[2,3]^2 t8[2,4][1,3,5]-s[2,3]^3 t8[2,4][1,3,5]+3 s[1,2]^2 s[2,4] t8[2,4][1,3,5]+8 s[1,2] s[1,3] s[2,4] t8[2,4][1,3,5]+3 s[1,3]^2 s[2,4] t8[2,4][1,3,5]+2 s[1,2] s[1,4] s[2,4] t8[2,4][1,3,5]+6 s[1,3] s[1,4] s[2,4] t8[2,4][1,3,5]-3 s[1,4]^2 s[2,4] t8[2,4][1,3,5]+8 s[1,2] s[2,3] s[2,4] t8[2,4][1,3,5]+6 s[1,3] s[2,3] s[2,4] t8[2,4][1,3,5]+6 s[1,4] s[2,3] s[2,4] t8[2,4][1,3,5]+3 s[2,3]^2 s[2,4] t8[2,4][1,3,5]+s[1,2] s[2,4]^2 t8[2,4][1,3,5]+3 s[1,3] s[2,4]^2 t8[2,4][1,3,5]-3 s[1,4] s[2,4]^2 t8[2,4][1,3,5]+3 s[2,3] s[2,4]^2 t8[2,4][1,3,5]-s[2,4]^3 t8[2,4][1,3,5]-3 s[1,2]^2 s[l,1] t8[2,4][1,3,5]-2 s[1,2] s[1,3] s[l,1] t8[2,4][1,3,5]-s[1,3]^2 s[l,1] t8[2,4][1,3,5]-4 s[1,2] s[1,4] s[l,1] t8[2,4][1,3,5]-s[1,4]^2 s[l,1] t8[2,4][1,3,5]-2 s[1,2] s[2,3] s[l,1] t8[2,4][1,3,5]-2 s[1,3] s[2,3] s[l,1] t8[2,4][1,3,5]-s[2,3]^2 s[l,1] t8[2,4][1,3,5]-4 s[1,2] s[2,4] s[l,1] t8[2,4][1,3,5]-2 s[1,4] s[2,4] s[l,1] t8[2,4][1,3,5]-s[2,4]^2 s[l,1] t8[2,4][1,3,5]-3 s[1,2]^2 s[l,2] t8[2,4][1,3,5]-2 s[1,2] s[1,3] s[l,2] t8[2,4][1,3,5]-s[1,3]^2 s[l,2] t8[2,4][1,3,5]-4 s[1,2] s[1,4] s[l,2] t8[2,4][1,3,5]-s[1,4]^2 s[l,2] t8[2,4][1,3,5]-2 s[1,2] s[2,3] s[l,2] t8[2,4][1,3,5]-2 s[1,3] s[2,3] s[l,2] t8[2,4][1,3,5]-s[2,3]^2 s[l,2] t8[2,4][1,3,5]-4 s[1,2] s[2,4] s[l,2] t8[2,4][1,3,5]-2 s[1,4] s[2,4] s[l,2] t8[2,4][1,3,5]-s[2,4]^2 s[l,2] t8[2,4][1,3,5]-6 s[1,2]^2 s[l,3] t8[2,4][1,3,5]-4 s[1,2] s[1,3] s[l,3] t8[2,4][1,3,5]-2 s[1,3]^2 s[l,3] t8[2,4][1,3,5]-10 s[1,2] s[1,4] s[l,3] t8[2,4][1,3,5]-2 s[1,3] s[1,4] s[l,3] t8[2,4][1,3,5]-3 s[1,4]^2 s[l,3] t8[2,4][1,3,5]-4 s[1,2] s[2,3] s[l,3] t8[2,4][1,3,5]-4 s[1,3] s[2,3] s[l,3] t8[2,4][1,3,5]-2 s[1,4] s[2,3] s[l,3] t8[2,4][1,3,5]-2 s[2,3]^2 s[l,3] t8[2,4][1,3,5]-10 s[1,2] s[2,4] s[l,3] t8[2,4][1,3,5]-2 s[1,3] s[2,4] s[l,3] t8[2,4][1,3,5]-6 s[1,4] s[2,4] s[l,3] t8[2,4][1,3,5]-2 s[2,3] s[2,4] s[l,3] t8[2,4][1,3,5]-3 s[2,4]^2 s[l,3] t8[2,4][1,3,5]+s[1,2]^2 s[l,4] t8[2,4][1,3,5]+2 s[1,2] s[1,3] s[l,4] t8[2,4][1,3,5]-s[1,3]^2 s[l,4] t8[2,4][1,3,5]-2 s[1,2] s[1,4] s[l,4] t8[2,4][1,3,5]-s[1,4]^2 s[l,4] t8[2,4][1,3,5]+2 s[1,2] s[2,3] s[l,4] t8[2,4][1,3,5]-2 s[1,3] s[2,3] s[l,4] t8[2,4][1,3,5]-s[2,3]^2 s[l,4] t8[2,4][1,3,5]-2 s[1,2] s[2,4] s[l,4] t8[2,4][1,3,5]-2 s[1,4] s[2,4] s[l,4] t8[2,4][1,3,5]-s[2,4]^2 s[l,4] t8[2,4][1,3,5]+s[1,2]^2 s[1,3] t8[2,5][1,3,4]-s[1,3]^3 t8[2,5][1,3,4]+3 s[1,2]^2 s[1,4] t8[2,5][1,3,4]+8 s[1,2] s[1,3] s[1,4] t8[2,5][1,3,4]+3 s[1,3]^2 s[1,4] t8[2,5][1,3,4]+s[1,2] s[1,4]^2 t8[2,5][1,3,4]+3 s[1,3] s[1,4]^2 t8[2,5][1,3,4]-s[1,4]^3 t8[2,5][1,3,4]+s[1,2]^2 s[2,3] t8[2,5][1,3,4]-3 s[1,3]^2 s[2,3] t8[2,5][1,3,4]+8 s[1,2] s[1,4] s[2,3] t8[2,5][1,3,4]+6 s[1,3] s[1,4] s[2,3] t8[2,5][1,3,4]+3 s[1,4]^2 s[2,3] t8[2,5][1,3,4]-3 s[1,3] s[2,3]^2 t8[2,5][1,3,4]+3 s[1,4] s[2,3]^2 t8[2,5][1,3,4]-s[2,3]^3 t8[2,5][1,3,4]+3 s[1,2]^2 s[2,4] t8[2,5][1,3,4]+8 s[1,2] s[1,3] s[2,4] t8[2,5][1,3,4]+3 s[1,3]^2 s[2,4] t8[2,5][1,3,4]+2 s[1,2] s[1,4] s[2,4] t8[2,5][1,3,4]+6 s[1,3] s[1,4] s[2,4] t8[2,5][1,3,4]-3 s[1,4]^2 s[2,4] t8[2,5][1,3,4]+8 s[1,2] s[2,3] s[2,4] t8[2,5][1,3,4]+6 s[1,3] s[2,3] s[2,4] t8[2,5][1,3,4]+6 s[1,4] s[2,3] s[2,4] t8[2,5][1,3,4]+3 s[2,3]^2 s[2,4] t8[2,5][1,3,4]+s[1,2] s[2,4]^2 t8[2,5][1,3,4]+3 s[1,3] s[2,4]^2 t8[2,5][1,3,4]-3 s[1,4] s[2,4]^2 t8[2,5][1,3,4]+3 s[2,3] s[2,4]^2 t8[2,5][1,3,4]-s[2,4]^3 t8[2,5][1,3,4]-3 s[1,2]^2 s[l,1] t8[2,5][1,3,4]-2 s[1,2] s[1,3] s[l,1] t8[2,5][1,3,4]-s[1,3]^2 s[l,1] t8[2,5][1,3,4]-4 s[1,2] s[1,4] s[l,1] t8[2,5][1,3,4]-s[1,4]^2 s[l,1] t8[2,5][1,3,4]-2 s[1,2] s[2,3] s[l,1] t8[2,5][1,3,4]-2 s[1,3] s[2,3] s[l,1] t8[2,5][1,3,4]-s[2,3]^2 s[l,1] t8[2,5][1,3,4]-4 s[1,2] s[2,4] s[l,1] t8[2,5][1,3,4]-2 s[1,4] s[2,4] s[l,1] t8[2,5][1,3,4]-s[2,4]^2 s[l,1] t8[2,5][1,3,4]-3 s[1,2]^2 s[l,2] t8[2,5][1,3,4]-2 s[1,2] s[1,3] s[l,2] t8[2,5][1,3,4]-s[1,3]^2 s[l,2] t8[2,5][1,3,4]-4 s[1,2] s[1,4] s[l,2] t8[2,5][1,3,4]-s[1,4]^2 s[l,2] t8[2,5][1,3,4]-2 s[1,2] s[2,3] s[l,2] t8[2,5][1,3,4]-2 s[1,3] s[2,3] s[l,2] t8[2,5][1,3,4]-s[2,3]^2 s[l,2] t8[2,5][1,3,4]-4 s[1,2] s[2,4] s[l,2] t8[2,5][1,3,4]-2 s[1,4] s[2,4] s[l,2] t8[2,5][1,3,4]-s[2,4]^2 s[l,2] t8[2,5][1,3,4]-6 s[1,2]^2 s[l,3] t8[2,5][1,3,4]-4 s[1,2] s[1,3] s[l,3] t8[2,5][1,3,4]-2 s[1,3]^2 s[l,3] t8[2,5][1,3,4]-10 s[1,2] s[1,4] s[l,3] t8[2,5][1,3,4]-2 s[1,3] s[1,4] s[l,3] t8[2,5][1,3,4]-3 s[1,4]^2 s[l,3] t8[2,5][1,3,4]-4 s[1,2] s[2,3] s[l,3] t8[2,5][1,3,4]-4 s[1,3] s[2,3] s[l,3] t8[2,5][1,3,4]-2 s[1,4] s[2,3] s[l,3] t8[2,5][1,3,4]-2 s[2,3]^2 s[l,3] t8[2,5][1,3,4]-10 s[1,2] s[2,4] s[l,3] t8[2,5][1,3,4]-2 s[1,3] s[2,4] s[l,3] t8[2,5][1,3,4]-6 s[1,4] s[2,4] s[l,3] t8[2,5][1,3,4]-2 s[2,3] s[2,4] s[l,3] t8[2,5][1,3,4]-3 s[2,4]^2 s[l,3] t8[2,5][1,3,4]+s[1,2]^2 s[l,4] t8[2,5][1,3,4]+2 s[1,2] s[1,3] s[l,4] t8[2,5][1,3,4]-s[1,3]^2 s[l,4] t8[2,5][1,3,4]-2 s[1,2] s[1,4] s[l,4] t8[2,5][1,3,4]-s[1,4]^2 s[l,4] t8[2,5][1,3,4]+2 s[1,2] s[2,3] s[l,4] t8[2,5][1,3,4]-2 s[1,3] s[2,3] s[l,4] t8[2,5][1,3,4]-s[2,3]^2 s[l,4] t8[2,5][1,3,4]-2 s[1,2] s[2,4] s[l,4] t8[2,5][1,3,4]-2 s[1,4] s[2,4] s[l,4] t8[2,5][1,3,4]-s[2,4]^2 s[l,4] t8[2,5][1,3,4]+2 s[1,2]^3 t8[3,4][1,2,5]+19 s[1,2]^2 s[1,3] t8[3,4][1,2,5]+18 s[1,2] s[1,3]^2 t8[3,4][1,2,5]+5 s[1,3]^3 t8[3,4][1,2,5]+13 s[1,2]^2 s[1,4] t8[3,4][1,2,5]+30 s[1,2] s[1,3] s[1,4] t8[3,4][1,2,5]+13 s[1,3]^2 s[1,4] t8[3,4][1,2,5]+15 s[1,2] s[1,4]^2 t8[3,4][1,2,5]+11 s[1,3] s[1,4]^2 t8[3,4][1,2,5]+3 s[1,4]^3 t8[3,4][1,2,5]+19 s[1,2]^2 s[2,3] t8[3,4][1,2,5]+36 s[1,2] s[1,3] s[2,3] t8[3,4][1,2,5]+15 s[1,3]^2 s[2,3] t8[3,4][1,2,5]+30 s[1,2] s[1,4] s[2,3] t8[3,4][1,2,5]+26 s[1,3] s[1,4] s[2,3] t8[3,4][1,2,5]+11 s[1,4]^2 s[2,3] t8[3,4][1,2,5]+18 s[1,2] s[2,3]^2 t8[3,4][1,2,5]+15 s[1,3] s[2,3]^2 t8[3,4][1,2,5]+13 s[1,4] s[2,3]^2 t8[3,4][1,2,5]+5 s[2,3]^3 t8[3,4][1,2,5]+13 s[1,2]^2 s[2,4] t8[3,4][1,2,5]+30 s[1,2] s[1,3] s[2,4] t8[3,4][1,2,5]+13 s[1,3]^2 s[2,4] t8[3,4][1,2,5]+30 s[1,2] s[1,4] s[2,4] t8[3,4][1,2,5]+22 s[1,3] s[1,4] s[2,4] t8[3,4][1,2,5]+9 s[1,4]^2 s[2,4] t8[3,4][1,2,5]+30 s[1,2] s[2,3] s[2,4] t8[3,4][1,2,5]+26 s[1,3] s[2,3] s[2,4] t8[3,4][1,2,5]+22 s[1,4] s[2,3] s[2,4] t8[3,4][1,2,5]+13 s[2,3]^2 s[2,4] t8[3,4][1,2,5]+15 s[1,2] s[2,4]^2 t8[3,4][1,2,5]+11 s[1,3] s[2,4]^2 t8[3,4][1,2,5]+9 s[1,4] s[2,4]^2 t8[3,4][1,2,5]+11 s[2,3] s[2,4]^2 t8[3,4][1,2,5]+3 s[2,4]^3 t8[3,4][1,2,5]+13 s[1,2]^2 s[l,1] t8[3,4][1,2,5]+10 s[1,2] s[1,3] s[l,1] t8[3,4][1,2,5]+s[1,3]^2 s[l,1] t8[3,4][1,2,5]+6 s[1,2] s[1,4] s[l,1] t8[3,4][1,2,5]+4 s[1,3] s[1,4] s[l,1] t8[3,4][1,2,5]+s[1,4]^2 s[l,1] t8[3,4][1,2,5]+10 s[1,2] s[2,3] s[l,1] t8[3,4][1,2,5]+2 s[1,3] s[2,3] s[l,1] t8[3,4][1,2,5]+4 s[1,4] s[2,3] s[l,1] t8[3,4][1,2,5]+s[2,3]^2 s[l,1] t8[3,4][1,2,5]+6 s[1,2] s[2,4] s[l,1] t8[3,4][1,2,5]+4 s[1,3] s[2,4] s[l,1] t8[3,4][1,2,5]+2 s[1,4] s[2,4] s[l,1] t8[3,4][1,2,5]+4 s[2,3] s[2,4] s[l,1] t8[3,4][1,2,5]+s[2,4]^2 s[l,1] t8[3,4][1,2,5]+6 s[1,2] s[l,1]^2 t8[3,4][1,2,5]+2 s[1,3] s[l,1]^2 t8[3,4][1,2,5]+2 s[1,4] s[l,1]^2 t8[3,4][1,2,5]+2 s[2,3] s[l,1]^2 t8[3,4][1,2,5]+2 s[2,4] s[l,1]^2 t8[3,4][1,2,5]+13 s[1,2]^2 s[l,2] t8[3,4][1,2,5]+10 s[1,2] s[1,3] s[l,2] t8[3,4][1,2,5]+s[1,3]^2 s[l,2] t8[3,4][1,2,5]+6 s[1,2] s[1,4] s[l,2] t8[3,4][1,2,5]+4 s[1,3] s[1,4] s[l,2] t8[3,4][1,2,5]+s[1,4]^2 s[l,2] t8[3,4][1,2,5]+10 s[1,2] s[2,3] s[l,2] t8[3,4][1,2,5]+2 s[1,3] s[2,3] s[l,2] t8[3,4][1,2,5]+4 s[1,4] s[2,3] s[l,2] t8[3,4][1,2,5]+s[2,3]^2 s[l,2] t8[3,4][1,2,5]+6 s[1,2] s[2,4] s[l,2] t8[3,4][1,2,5]+4 s[1,3] s[2,4] s[l,2] t8[3,4][1,2,5]+2 s[1,4] s[2,4] s[l,2] t8[3,4][1,2,5]+4 s[2,3] s[2,4] s[l,2] t8[3,4][1,2,5]+s[2,4]^2 s[l,2] t8[3,4][1,2,5]+12 s[1,2] s[l,1] s[l,2] t8[3,4][1,2,5]+4 s[1,3] s[l,1] s[l,2] t8[3,4][1,2,5]+4 s[1,4] s[l,1] s[l,2] t8[3,4][1,2,5]+4 s[2,3] s[l,1] s[l,2] t8[3,4][1,2,5]+4 s[2,4] s[l,1] s[l,2] t8[3,4][1,2,5]+6 s[1,2] s[l,2]^2 t8[3,4][1,2,5]+2 s[1,3] s[l,2]^2 t8[3,4][1,2,5]+2 s[1,4] s[l,2]^2 t8[3,4][1,2,5]+2 s[2,3] s[l,2]^2 t8[3,4][1,2,5]+2 s[2,4] s[l,2]^2 t8[3,4][1,2,5]+30 s[1,2]^2 s[l,3] t8[3,4][1,2,5]+36 s[1,2] s[1,3] s[l,3] t8[3,4][1,2,5]+10 s[1,3]^2 s[l,3] t8[3,4][1,2,5]+20 s[1,2] s[1,4] s[l,3] t8[3,4][1,2,5]+16 s[1,3] s[1,4] s[l,3] t8[3,4][1,2,5]+3 s[1,4]^2 s[l,3] t8[3,4][1,2,5]+36 s[1,2] s[2,3] s[l,3] t8[3,4][1,2,5]+20 s[1,3] s[2,3] s[l,3] t8[3,4][1,2,5]+16 s[1,4] s[2,3] s[l,3] t8[3,4][1,2,5]+10 s[2,3]^2 s[l,3] t8[3,4][1,2,5]+20 s[1,2] s[2,4] s[l,3] t8[3,4][1,2,5]+16 s[1,3] s[2,4] s[l,3] t8[3,4][1,2,5]+6 s[1,4] s[2,4] s[l,3] t8[3,4][1,2,5]+16 s[2,3] s[2,4] s[l,3] t8[3,4][1,2,5]+3 s[2,4]^2 s[l,3] t8[3,4][1,2,5]+12 s[1,2] s[l,1] s[l,3] t8[3,4][1,2,5]+4 s[1,3] s[l,1] s[l,3] t8[3,4][1,2,5]+4 s[1,4] s[l,1] s[l,3] t8[3,4][1,2,5]+4 s[2,3] s[l,1] s[l,3] t8[3,4][1,2,5]+4 s[2,4] s[l,1] s[l,3] t8[3,4][1,2,5]+12 s[1,2] s[l,2] s[l,3] t8[3,4][1,2,5]+4 s[1,3] s[l,2] s[l,3] t8[3,4][1,2,5]+4 s[1,4] s[l,2] s[l,3] t8[3,4][1,2,5]+4 s[2,3] s[l,2] s[l,3] t8[3,4][1,2,5]+4 s[2,4] s[l,2] s[l,3] t8[3,4][1,2,5]+14 s[1,2] s[l,3]^2 t8[3,4][1,2,5]+6 s[1,3] s[l,3]^2 t8[3,4][1,2,5]+6 s[1,4] s[l,3]^2 t8[3,4][1,2,5]+6 s[2,3] s[l,3]^2 t8[3,4][1,2,5]+6 s[2,4] s[l,3]^2 t8[3,4][1,2,5]+27 s[1,2]^2 s[l,4] t8[3,4][1,2,5]+36 s[1,2] s[1,3] s[l,4] t8[3,4][1,2,5]+11 s[1,3]^2 s[l,4] t8[3,4][1,2,5]+24 s[1,2] s[1,4] s[l,4] t8[3,4][1,2,5]+14 s[1,3] s[1,4] s[l,4] t8[3,4][1,2,5]+5 s[1,4]^2 s[l,4] t8[3,4][1,2,5]+36 s[1,2] s[2,3] s[l,4] t8[3,4][1,2,5]+22 s[1,3] s[2,3] s[l,4] t8[3,4][1,2,5]+14 s[1,4] s[2,3] s[l,4] t8[3,4][1,2,5]+11 s[2,3]^2 s[l,4] t8[3,4][1,2,5]+24 s[1,2] s[2,4] s[l,4] t8[3,4][1,2,5]+14 s[1,3] s[2,4] s[l,4] t8[3,4][1,2,5]+10 s[1,4] s[2,4] s[l,4] t8[3,4][1,2,5]+14 s[2,3] s[2,4] s[l,4] t8[3,4][1,2,5]+5 s[2,4]^2 s[l,4] t8[3,4][1,2,5]+4 s[1,2] s[l,1] s[l,4] t8[3,4][1,2,5]+4 s[1,3] s[l,1] s[l,4] t8[3,4][1,2,5]+2 s[1,4] s[l,1] s[l,4] t8[3,4][1,2,5]+4 s[2,3] s[l,1] s[l,4] t8[3,4][1,2,5]+2 s[2,4] s[l,1] s[l,4] t8[3,4][1,2,5]+4 s[1,2] s[l,2] s[l,4] t8[3,4][1,2,5]+4 s[1,3] s[l,2] s[l,4] t8[3,4][1,2,5]+2 s[1,4] s[l,2] s[l,4] t8[3,4][1,2,5]+4 s[2,3] s[l,2] s[l,4] t8[3,4][1,2,5]+2 s[2,4] s[l,2] s[l,4] t8[3,4][1,2,5]+6 s[1,2] s[l,3] s[l,4] t8[3,4][1,2,5]+6 s[1,3] s[l,3] s[l,4] t8[3,4][1,2,5]+2 s[1,4] s[l,3] s[l,4] t8[3,4][1,2,5]+6 s[2,3] s[l,3] s[l,4] t8[3,4][1,2,5]+2 s[2,4] s[l,3] s[l,4] t8[3,4][1,2,5]+2 s[1,2] s[l,4]^2 t8[3,4][1,2,5]-2 s[1,3] s[l,4]^2 t8[3,4][1,2,5]+2 s[1,4] s[l,4]^2 t8[3,4][1,2,5]-2 s[2,3] s[l,4]^2 t8[3,4][1,2,5]+2 s[2,4] s[l,4]^2 t8[3,4][1,2,5]+7 s[1,2]^2 s[1,3] t8[3,5][1,2,4]+8 s[1,2] s[1,3]^2 t8[3,5][1,2,4]+3 s[1,3]^3 t8[3,5][1,2,4]-5 s[1,2]^2 s[1,4] t8[3,5][1,2,4]-4 s[1,2] s[1,3] s[1,4] t8[3,5][1,2,4]-s[1,3]^2 s[1,4] t8[3,5][1,2,4]-5 s[1,2] s[1,4]^2 t8[3,5][1,2,4]-5 s[1,3] s[1,4]^2 t8[3,5][1,2,4]-s[1,4]^3 t8[3,5][1,2,4]+7 s[1,2]^2 s[2,3] t8[3,5][1,2,4]+16 s[1,2] s[1,3] s[2,3] t8[3,5][1,2,4]+9 s[1,3]^2 s[2,3] t8[3,5][1,2,4]-4 s[1,2] s[1,4] s[2,3] t8[3,5][1,2,4]-2 s[1,3] s[1,4] s[2,3] t8[3,5][1,2,4]-5 s[1,4]^2 s[2,3] t8[3,5][1,2,4]+8 s[1,2] s[2,3]^2 t8[3,5][1,2,4]+9 s[1,3] s[2,3]^2 t8[3,5][1,2,4]-s[1,4] s[2,3]^2 t8[3,5][1,2,4]+3 s[2,3]^3 t8[3,5][1,2,4]-5 s[1,2]^2 s[2,4] t8[3,5][1,2,4]-4 s[1,2] s[1,3] s[2,4] t8[3,5][1,2,4]-s[1,3]^2 s[2,4] t8[3,5][1,2,4]-10 s[1,2] s[1,4] s[2,4] t8[3,5][1,2,4]-10 s[1,3] s[1,4] s[2,4] t8[3,5][1,2,4]-3 s[1,4]^2 s[2,4] t8[3,5][1,2,4]-4 s[1,2] s[2,3] s[2,4] t8[3,5][1,2,4]-2 s[1,3] s[2,3] s[2,4] t8[3,5][1,2,4]-10 s[1,4] s[2,3] s[2,4] t8[3,5][1,2,4]-s[2,3]^2 s[2,4] t8[3,5][1,2,4]-5 s[1,2] s[2,4]^2 t8[3,5][1,2,4]-5 s[1,3] s[2,4]^2 t8[3,5][1,2,4]-3 s[1,4] s[2,4]^2 t8[3,5][1,2,4]-5 s[2,3] s[2,4]^2 t8[3,5][1,2,4]-s[2,4]^3 t8[3,5][1,2,4]-9 s[1,2]^2 s[l,1] t8[3,5][1,2,4]+3 s[1,3]^2 s[l,1] t8[3,5][1,2,4]-6 s[1,2] s[1,4] s[l,1] t8[3,5][1,2,4]-3 s[1,4]^2 s[l,1] t8[3,5][1,2,4]+6 s[1,3] s[2,3] s[l,1] t8[3,5][1,2,4]+3 s[2,3]^2 s[l,1] t8[3,5][1,2,4]-6 s[1,2] s[2,4] s[l,1] t8[3,5][1,2,4]-6 s[1,4] s[2,4] s[l,1] t8[3,5][1,2,4]-3 s[2,4]^2 s[l,1] t8[3,5][1,2,4]-6 s[1,2] s[l,1]^2 t8[3,5][1,2,4]-2 s[1,4] s[l,1]^2 t8[3,5][1,2,4]-2 s[2,4] s[l,1]^2 t8[3,5][1,2,4]-9 s[1,2]^2 s[l,2] t8[3,5][1,2,4]+3 s[1,3]^2 s[l,2] t8[3,5][1,2,4]-6 s[1,2] s[1,4] s[l,2] t8[3,5][1,2,4]-3 s[1,4]^2 s[l,2] t8[3,5][1,2,4]+6 s[1,3] s[2,3] s[l,2] t8[3,5][1,2,4]+3 s[2,3]^2 s[l,2] t8[3,5][1,2,4]-6 s[1,2] s[2,4] s[l,2] t8[3,5][1,2,4]-6 s[1,4] s[2,4] s[l,2] t8[3,5][1,2,4]-3 s[2,4]^2 s[l,2] t8[3,5][1,2,4]-12 s[1,2] s[l,1] s[l,2] t8[3,5][1,2,4]-4 s[1,4] s[l,1] s[l,2] t8[3,5][1,2,4]-4 s[2,4] s[l,1] s[l,2] t8[3,5][1,2,4]-6 s[1,2] s[l,2]^2 t8[3,5][1,2,4]-2 s[1,4] s[l,2]^2 t8[3,5][1,2,4]-2 s[2,4] s[l,2]^2 t8[3,5][1,2,4]-6 s[1,2]^2 s[l,3] t8[3,5][1,2,4]+6 s[1,3]^2 s[l,3] t8[3,5][1,2,4]-10 s[1,2] s[1,4] s[l,3] t8[3,5][1,2,4]-2 s[1,3] s[1,4] s[l,3] t8[3,5][1,2,4]-7 s[1,4]^2 s[l,3] t8[3,5][1,2,4]+12 s[1,3] s[2,3] s[l,3] t8[3,5][1,2,4]-2 s[1,4] s[2,3] s[l,3] t8[3,5][1,2,4]+6 s[2,3]^2 s[l,3] t8[3,5][1,2,4]-10 s[1,2] s[2,4] s[l,3] t8[3,5][1,2,4]-2 s[1,3] s[2,4] s[l,3] t8[3,5][1,2,4]-14 s[1,4] s[2,4] s[l,3] t8[3,5][1,2,4]-2 s[2,3] s[2,4] s[l,3] t8[3,5][1,2,4]-7 s[2,4]^2 s[l,3] t8[3,5][1,2,4]-12 s[1,2] s[l,1] s[l,3] t8[3,5][1,2,4]-4 s[1,4] s[l,1] s[l,3] t8[3,5][1,2,4]-4 s[2,4] s[l,1] s[l,3] t8[3,5][1,2,4]-12 s[1,2] s[l,2] s[l,3] t8[3,5][1,2,4]-4 s[1,4] s[l,2] s[l,3] t8[3,5][1,2,4]-4 s[2,4] s[l,2] s[l,3] t8[3,5][1,2,4]-12 s[1,2] s[l,3]^2 t8[3,5][1,2,4]-4 s[1,4] s[l,3]^2 t8[3,5][1,2,4]-4 s[2,4] s[l,3]^2 t8[3,5][1,2,4]-9 s[1,2]^2 s[l,4] t8[3,5][1,2,4]-10 s[1,2] s[1,3] s[l,4] t8[3,5][1,2,4]-s[1,3]^2 s[l,4] t8[3,5][1,2,4]-10 s[1,2] s[1,4] s[l,4] t8[3,5][1,2,4]-4 s[1,3] s[1,4] s[l,4] t8[3,5][1,2,4]-s[1,4]^2 s[l,4] t8[3,5][1,2,4]-10 s[1,2] s[2,3] s[l,4] t8[3,5][1,2,4]-2 s[1,3] s[2,3] s[l,4] t8[3,5][1,2,4]-4 s[1,4] s[2,3] s[l,4] t8[3,5][1,2,4]-s[2,3]^2 s[l,4] t8[3,5][1,2,4]-10 s[1,2] s[2,4] s[l,4] t8[3,5][1,2,4]-4 s[1,3] s[2,4] s[l,4] t8[3,5][1,2,4]-2 s[1,4] s[2,4] s[l,4] t8[3,5][1,2,4]-4 s[2,3] s[2,4] s[l,4] t8[3,5][1,2,4]-s[2,4]^2 s[l,4] t8[3,5][1,2,4]-10 s[1,2] s[l,1] s[l,4] t8[3,5][1,2,4]-4 s[1,3] s[l,1] s[l,4] t8[3,5][1,2,4]-4 s[1,4] s[l,1] s[l,4] t8[3,5][1,2,4]-4 s[2,3] s[l,1] s[l,4] t8[3,5][1,2,4]-4 s[2,4] s[l,1] s[l,4] t8[3,5][1,2,4]-10 s[1,2] s[l,2] s[l,4] t8[3,5][1,2,4]-4 s[1,3] s[l,2] s[l,4] t8[3,5][1,2,4]-4 s[1,4] s[l,2] s[l,4] t8[3,5][1,2,4]-4 s[2,3] s[l,2] s[l,4] t8[3,5][1,2,4]-4 s[2,4] s[l,2] s[l,4] t8[3,5][1,2,4]-20 s[1,2] s[l,3] s[l,4] t8[3,5][1,2,4]-8 s[1,3] s[l,3] s[l,4] t8[3,5][1,2,4]-8 s[1,4] s[l,3] s[l,4] t8[3,5][1,2,4]-8 s[2,3] s[l,3] s[l,4] t8[3,5][1,2,4]-8 s[2,4] s[l,3] s[l,4] t8[3,5][1,2,4]-8 s[1,2] s[l,4]^2 t8[3,5][1,2,4]-4 s[1,3] s[l,4]^2 t8[3,5][1,2,4]-4 s[2,3] s[l,4]^2 t8[3,5][1,2,4]-2 s[1,2]^3 t8[4,5][1,2,3]-5 s[1,2]^2 s[1,3] t8[4,5][1,2,3]-4 s[1,2] s[1,3]^2 t8[4,5][1,2,3]-s[1,3]^3 t8[4,5][1,2,3]+s[1,2]^2 s[1,4] t8[4,5][1,2,3]-4 s[1,2] s[1,3] s[1,4] t8[4,5][1,2,3]-5 s[1,3]^2 s[1,4] t8[4,5][1,2,3]+7 s[1,2] s[1,4]^2 t8[4,5][1,2,3]-s[1,3] s[1,4]^2 t8[4,5][1,2,3]+3 s[1,4]^3 t8[4,5][1,2,3]-5 s[1,2]^2 s[2,3] t8[4,5][1,2,3]-8 s[1,2] s[1,3] s[2,3] t8[4,5][1,2,3]-3 s[1,3]^2 s[2,3] t8[4,5][1,2,3]-4 s[1,2] s[1,4] s[2,3] t8[4,5][1,2,3]-10 s[1,3] s[1,4] s[2,3] t8[4,5][1,2,3]-s[1,4]^2 s[2,3] t8[4,5][1,2,3]-4 s[1,2] s[2,3]^2 t8[4,5][1,2,3]-3 s[1,3] s[2,3]^2 t8[4,5][1,2,3]-5 s[1,4] s[2,3]^2 t8[4,5][1,2,3]-s[2,3]^3 t8[4,5][1,2,3]+s[1,2]^2 s[2,4] t8[4,5][1,2,3]-4 s[1,2] s[1,3] s[2,4] t8[4,5][1,2,3]-5 s[1,3]^2 s[2,4] t8[4,5][1,2,3]+14 s[1,2] s[1,4] s[2,4] t8[4,5][1,2,3]-2 s[1,3] s[1,4] s[2,4] t8[4,5][1,2,3]+9 s[1,4]^2 s[2,4] t8[4,5][1,2,3]-4 s[1,2] s[2,3] s[2,4] t8[4,5][1,2,3]-10 s[1,3] s[2,3] s[2,4] t8[4,5][1,2,3]-2 s[1,4] s[2,3] s[2,4] t8[4,5][1,2,3]-5 s[2,3]^2 s[2,4] t8[4,5][1,2,3]+7 s[1,2] s[2,4]^2 t8[4,5][1,2,3]-s[1,3] s[2,4]^2 t8[4,5][1,2,3]+9 s[1,4] s[2,4]^2 t8[4,5][1,2,3]-s[2,3] s[2,4]^2 t8[4,5][1,2,3]+3 s[2,4]^3 t8[4,5][1,2,3]+s[1,2]^2 s[l,1] t8[4,5][1,2,3]-6 s[1,2] s[1,3] s[l,1] t8[4,5][1,2,3]+s[1,3]^2 s[l,1] t8[4,5][1,2,3]+2 s[1,2] s[1,4] s[l,1] t8[4,5][1,2,3]+s[1,4]^2 s[l,1] t8[4,5][1,2,3]-6 s[1,2] s[2,3] s[l,1] t8[4,5][1,2,3]+2 s[1,3] s[2,3] s[l,1] t8[4,5][1,2,3]+s[2,3]^2 s[l,1] t8[4,5][1,2,3]+2 s[1,2] s[2,4] s[l,1] t8[4,5][1,2,3]+2 s[1,4] s[2,4] s[l,1] t8[4,5][1,2,3]+s[2,4]^2 s[l,1] t8[4,5][1,2,3]-4 s[1,3] s[l,1]^2 t8[4,5][1,2,3]-4 s[2,3] s[l,1]^2 t8[4,5][1,2,3]+s[1,2]^2 s[l,2] t8[4,5][1,2,3]-6 s[1,2] s[1,3] s[l,2] t8[4,5][1,2,3]+s[1,3]^2 s[l,2] t8[4,5][1,2,3]+2 s[1,2] s[1,4] s[l,2] t8[4,5][1,2,3]+s[1,4]^2 s[l,2] t8[4,5][1,2,3]-6 s[1,2] s[2,3] s[l,2] t8[4,5][1,2,3]+2 s[1,3] s[2,3] s[l,2] t8[4,5][1,2,3]+s[2,3]^2 s[l,2] t8[4,5][1,2,3]+2 s[1,2] s[2,4] s[l,2] t8[4,5][1,2,3]+2 s[1,4] s[2,4] s[l,2] t8[4,5][1,2,3]+s[2,4]^2 s[l,2] t8[4,5][1,2,3]-8 s[1,3] s[l,1] s[l,2] t8[4,5][1,2,3]-8 s[2,3] s[l,1] s[l,2] t8[4,5][1,2,3]-4 s[1,3] s[l,2]^2 t8[4,5][1,2,3]-4 s[2,3] s[l,2]^2 t8[4,5][1,2,3]-2 s[1,2]^2 s[l,3] t8[4,5][1,2,3]-8 s[1,2] s[1,3] s[l,3] t8[4,5][1,2,3]-2 s[1,3]^2 s[l,3] t8[4,5][1,2,3]+2 s[1,2] s[1,4] s[l,3] t8[4,5][1,2,3]-2 s[1,3] s[1,4] s[l,3] t8[4,5][1,2,3]+s[1,4]^2 s[l,3] t8[4,5][1,2,3]-8 s[1,2] s[2,3] s[l,3] t8[4,5][1,2,3]-4 s[1,3] s[2,3] s[l,3] t8[4,5][1,2,3]-2 s[1,4] s[2,3] s[l,3] t8[4,5][1,2,3]-2 s[2,3]^2 s[l,3] t8[4,5][1,2,3]+2 s[1,2] s[2,4] s[l,3] t8[4,5][1,2,3]-2 s[1,3] s[2,4] s[l,3] t8[4,5][1,2,3]+2 s[1,4] s[2,4] s[l,3] t8[4,5][1,2,3]-2 s[2,3] s[2,4] s[l,3] t8[4,5][1,2,3]+s[2,4]^2 s[l,3] t8[4,5][1,2,3]-8 s[1,3] s[l,1] s[l,3] t8[4,5][1,2,3]-8 s[2,3] s[l,1] s[l,3] t8[4,5][1,2,3]-8 s[1,3] s[l,2] s[l,3] t8[4,5][1,2,3]-8 s[2,3] s[l,2] s[l,3] t8[4,5][1,2,3]+2 s[1,2] s[l,3]^2 t8[4,5][1,2,3]-6 s[1,3] s[l,3]^2 t8[4,5][1,2,3]-6 s[2,3] s[l,3]^2 t8[4,5][1,2,3]+3 s[1,2]^2 s[l,4] t8[4,5][1,2,3]-6 s[1,2] s[1,3] s[l,4] t8[4,5][1,2,3]-7 s[1,3]^2 s[l,4] t8[4,5][1,2,3]+20 s[1,2] s[1,4] s[l,4] t8[4,5][1,2,3]+4 s[1,3] s[1,4] s[l,4] t8[4,5][1,2,3]+11 s[1,4]^2 s[l,4] t8[4,5][1,2,3]-6 s[1,2] s[2,3] s[l,4] t8[4,5][1,2,3]-14 s[1,3] s[2,3] s[l,4] t8[4,5][1,2,3]+4 s[1,4] s[2,3] s[l,4] t8[4,5][1,2,3]-7 s[2,3]^2 s[l,4] t8[4,5][1,2,3]+20 s[1,2] s[2,4] s[l,4] t8[4,5][1,2,3]+4 s[1,3] s[2,4] s[l,4] t8[4,5][1,2,3]+22 s[1,4] s[2,4] s[l,4] t8[4,5][1,2,3]+4 s[2,3] s[2,4] s[l,4] t8[4,5][1,2,3]+11 s[2,4]^2 s[l,4] t8[4,5][1,2,3]+2 s[1,2] s[l,1] s[l,4] t8[4,5][1,2,3]-6 s[1,3] s[l,1] s[l,4] t8[4,5][1,2,3]+2 s[1,4] s[l,1] s[l,4] t8[4,5][1,2,3]-6 s[2,3] s[l,1] s[l,4] t8[4,5][1,2,3]+2 s[2,4] s[l,1] s[l,4] t8[4,5][1,2,3]+2 s[1,2] s[l,2] s[l,4] t8[4,5][1,2,3]-6 s[1,3] s[l,2] s[l,4] t8[4,5][1,2,3]+2 s[1,4] s[l,2] s[l,4] t8[4,5][1,2,3]-6 s[2,3] s[l,2] s[l,4] t8[4,5][1,2,3]+2 s[2,4] s[l,2] s[l,4] t8[4,5][1,2,3]+10 s[1,2] s[l,3] s[l,4] t8[4,5][1,2,3]-6 s[1,3] s[l,3] s[l,4] t8[4,5][1,2,3]+4 s[1,4] s[l,3] s[l,4] t8[4,5][1,2,3]-6 s[2,3] s[l,3] s[l,4] t8[4,5][1,2,3]+4 s[2,4] s[l,3] s[l,4] t8[4,5][1,2,3]+14 s[1,2] s[l,4]^2 t8[4,5][1,2,3]+2 s[1,3] s[l,4]^2 t8[4,5][1,2,3]+8 s[1,4] s[l,4]^2 t8[4,5][1,2,3]+2 s[2,3] s[l,4]^2 t8[4,5][1,2,3]+8 s[2,4] s[l,4]^2 t8[4,5][1,2,3]);
NtriZ2Z3[{3,4},5]=1/2 (2 s[1,2]+s[1,3]+s[1,4]+s[2,3]+s[2,4])^2 (2 s[1,2] s[1,3]+2 s[1,3]^2+2 s[1,2] s[1,4]+4 s[1,3] s[1,4]+2 s[1,4]^2+2 s[1,2] s[2,3]+4 s[1,3] s[2,3]+4 s[1,4] s[2,3]+2 s[2,3]^2+2 s[1,2] s[2,4]+4 s[1,3] s[2,4]+4 s[1,4] s[2,4]+4 s[2,3] s[2,4]+2 s[2,4]^2+2 s[1,2] s[l,1]+s[1,3] s[l,1]+s[1,4] s[l,1]+s[2,3] s[l,1]+s[2,4] s[l,1]+s[l,1]^2+2 s[1,2] s[l,2]+s[1,3] s[l,2]+s[1,4] s[l,2]+s[2,3] s[l,2]+s[2,4] s[l,2]+2 s[l,1] s[l,2]+s[l,2]^2+4 s[1,2] s[l,3]+4 s[1,3] s[l,3]+4 s[1,4] s[l,3]+4 s[2,3] s[l,3]+4 s[2,4] s[l,3]+2 s[l,1] s[l,3]+2 s[l,2] s[l,3]+2 s[l,3]^2+4 s[1,2] s[l,4]+4 s[1,3] s[l,4]+4 s[1,4] s[l,4]+4 s[2,3] s[l,4]+4 s[2,4] s[l,4]+2 s[l,1] s[l,4]+2 s[l,2] s[l,4]+4 s[l,3] s[l,4]+2 s[l,4]^2) t8[3,4][1,2,5];
NtriZ2Z3[3,{4,5}]=-(1/2) (s[1,3]+s[2,3])^2 (s[1,3] s[l,1]+s[2,3] s[l,1]-s[l,1]^2+s[1,3] s[l,2]+s[2,3] s[l,2]-2 s[l,1] s[l,2]-s[l,2]^2-2 s[l,1] s[l,3]-2 s[l,2] s[l,3]-2 s[l,3]^2) t8[4,5][1,2,3];
NtriZ2Z3[2,3][4,5]=1/4 (-4 dot[l,t8V[1,2,3,4,5]] s[1,2]^2 s[2,3]-4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3] s[2,3]-8 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3]^2-4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3]^2-4 dot[l,t8V[1,2,3,4,5]] s[2,3]^3-2 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,1]-2 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,1]-2 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,1]-4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,2]-4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,2]-4 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,2]-4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,3] s[l,4]-4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3] s[l,4]-4 dot[l,t8V[1,2,3,4,5]] s[2,3]^2 s[l,4]+2 s[1,2]^2 s[2,3] t8[1,2][3,4,5]+2 s[1,2] s[1,3] s[2,3] t8[1,2][3,4,5]+4 s[1,2] s[2,3]^2 t8[1,2][3,4,5]+2 s[1,3] s[2,3]^2 t8[1,2][3,4,5]+2 s[2,3]^3 t8[1,2][3,4,5]+s[1,2] s[2,3] s[l,1] t8[1,2][3,4,5]+s[1,3] s[2,3] s[l,1] t8[1,2][3,4,5]+s[2,3]^2 s[l,1] t8[1,2][3,4,5]+2 s[1,2] s[2,3] s[l,2] t8[1,2][3,4,5]+2 s[1,3] s[2,3] s[l,2] t8[1,2][3,4,5]+2 s[2,3]^2 s[l,2] t8[1,2][3,4,5]+2 s[1,2] s[2,3] s[l,4] t8[1,2][3,4,5]+2 s[1,3] s[2,3] s[l,4] t8[1,2][3,4,5]+2 s[2,3]^2 s[l,4] t8[1,2][3,4,5]+2 s[1,2]^2 s[2,3] t8[1,3][2,4,5]+2 s[1,2] s[1,3] s[2,3] t8[1,3][2,4,5]+4 s[1,2] s[2,3]^2 t8[1,3][2,4,5]+2 s[1,3] s[2,3]^2 t8[1,3][2,4,5]+2 s[2,3]^3 t8[1,3][2,4,5]+s[1,2] s[2,3] s[l,1] t8[1,3][2,4,5]+s[1,3] s[2,3] s[l,1] t8[1,3][2,4,5]+s[2,3]^2 s[l,1] t8[1,3][2,4,5]+2 s[1,2] s[2,3] s[l,2] t8[1,3][2,4,5]+2 s[1,3] s[2,3] s[l,2] t8[1,3][2,4,5]+2 s[2,3]^2 s[l,2] t8[1,3][2,4,5]+2 s[1,2] s[2,3] s[l,4] t8[1,3][2,4,5]+2 s[1,3] s[2,3] s[l,4] t8[1,3][2,4,5]+2 s[2,3]^2 s[l,4] t8[1,3][2,4,5]+2 s[1,2]^2 s[2,3] t8[1,4][2,3,5]+2 s[1,2] s[1,3] s[2,3] t8[1,4][2,3,5]+4 s[1,2] s[2,3]^2 t8[1,4][2,3,5]+2 s[1,3] s[2,3]^2 t8[1,4][2,3,5]+2 s[2,3]^3 t8[1,4][2,3,5]+s[1,2] s[2,3] s[l,1] t8[1,4][2,3,5]+s[1,3] s[2,3] s[l,1] t8[1,4][2,3,5]+s[2,3]^2 s[l,1] t8[1,4][2,3,5]+2 s[1,2] s[2,3] s[l,2] t8[1,4][2,3,5]+2 s[1,3] s[2,3] s[l,2] t8[1,4][2,3,5]+2 s[2,3]^2 s[l,2] t8[1,4][2,3,5]+2 s[1,2] s[2,3] s[l,4] t8[1,4][2,3,5]+2 s[1,3] s[2,3] s[l,4] t8[1,4][2,3,5]+2 s[2,3]^2 s[l,4] t8[1,4][2,3,5]+2 s[1,2]^2 s[2,3] t8[1,5][2,3,4]+2 s[1,2] s[1,3] s[2,3] t8[1,5][2,3,4]+4 s[1,2] s[2,3]^2 t8[1,5][2,3,4]+2 s[1,3] s[2,3]^2 t8[1,5][2,3,4]+2 s[2,3]^3 t8[1,5][2,3,4]+s[1,2] s[2,3] s[l,1] t8[1,5][2,3,4]+s[1,3] s[2,3] s[l,1] t8[1,5][2,3,4]+s[2,3]^2 s[l,1] t8[1,5][2,3,4]+2 s[1,2] s[2,3] s[l,2] t8[1,5][2,3,4]+2 s[1,3] s[2,3] s[l,2] t8[1,5][2,3,4]+2 s[2,3]^2 s[l,2] t8[1,5][2,3,4]+2 s[1,2] s[2,3] s[l,4] t8[1,5][2,3,4]+2 s[1,3] s[2,3] s[l,4] t8[1,5][2,3,4]+2 s[2,3]^2 s[l,4] t8[1,5][2,3,4]+2 s[1,2]^3 t8[2,3][1,4,5]-2 s[1,2] s[1,3]^2 t8[2,3][1,4,5]+4 s[1,2]^2 s[2,3] t8[2,3][1,4,5]-2 s[1,2] s[1,3] s[2,3] t8[2,3][1,4,5]-2 s[1,3]^2 s[2,3] t8[2,3][1,4,5]+2 s[1,2] s[2,3]^2 t8[2,3][1,4,5]-2 s[1,3] s[2,3]^2 t8[2,3][1,4,5]-2 s[1,2] s[1,3] s[l,1] t8[2,3][1,4,5]-2 s[1,3]^2 s[l,1] t8[2,3][1,4,5]-s[1,2] s[2,3] s[l,1] t8[2,3][1,4,5]-3 s[1,3] s[2,3] s[l,1] t8[2,3][1,4,5]-s[2,3]^2 s[l,1] t8[2,3][1,4,5]+4 s[1,2]^2 s[l,2] t8[2,3][1,4,5]+2 s[1,2] s[1,3] s[l,2] t8[2,3][1,4,5]-2 s[1,3]^2 s[l,2] t8[2,3][1,4,5]+6 s[1,2] s[2,3] s[l,2] t8[2,3][1,4,5]+2 s[2,3]^2 s[l,2] t8[2,3][1,4,5]+2 s[1,2] s[l,2]^2 t8[2,3][1,4,5]+2 s[1,3] s[l,2]^2 t8[2,3][1,4,5]+2 s[2,3] s[l,2]^2 t8[2,3][1,4,5]-2 s[1,2]^2 s[l,3] t8[2,3][1,4,5]-2 s[1,2] s[1,3] s[l,3] t8[2,3][1,4,5]-4 s[1,2] s[2,3] s[l,3] t8[2,3][1,4,5]-2 s[1,3] s[2,3] s[l,3] t8[2,3][1,4,5]-2 s[2,3]^2 s[l,3] t8[2,3][1,4,5]-2 s[1,2] s[l,1] s[l,3] t8[2,3][1,4,5]-2 s[1,3] s[l,1] s[l,3] t8[2,3][1,4,5]-2 s[2,3] s[l,1] s[l,3] t8[2,3][1,4,5]-2 s[1,2] s[l,2] s[l,3] t8[2,3][1,4,5]-2 s[1,3] s[l,2] s[l,3] t8[2,3][1,4,5]-2 s[2,3] s[l,2] s[l,3] t8[2,3][1,4,5]+2 s[1,2]^2 s[l,4] t8[2,3][1,4,5]-2 s[1,3]^2 s[l,4] t8[2,3][1,4,5]+2 s[1,2] s[2,3] s[l,4] t8[2,3][1,4,5]-2 s[1,3] s[2,3] s[l,4] t8[2,3][1,4,5]+2 s[1,2] s[l,2] s[l,4] t8[2,3][1,4,5]+2 s[1,3] s[l,2] s[l,4] t8[2,3][1,4,5]+2 s[2,3] s[l,2] s[l,4] t8[2,3][1,4,5]-2 s[1,2] s[l,3] s[l,4] t8[2,3][1,4,5]-2 s[1,3] s[l,3] s[l,4] t8[2,3][1,4,5]-2 s[2,3] s[l,3] s[l,4] t8[2,3][1,4,5]+2 s[1,2]^2 s[2,3] t8[2,4][1,3,5]+2 s[1,2] s[1,3] s[2,3] t8[2,4][1,3,5]+4 s[1,2] s[2,3]^2 t8[2,4][1,3,5]+2 s[1,3] s[2,3]^2 t8[2,4][1,3,5]+2 s[2,3]^3 t8[2,4][1,3,5]+s[1,2] s[2,3] s[l,1] t8[2,4][1,3,5]+s[1,3] s[2,3] s[l,1] t8[2,4][1,3,5]+s[2,3]^2 s[l,1] t8[2,4][1,3,5]+2 s[1,2] s[2,3] s[l,2] t8[2,4][1,3,5]+2 s[1,3] s[2,3] s[l,2] t8[2,4][1,3,5]+2 s[2,3]^2 s[l,2] t8[2,4][1,3,5]+2 s[1,2] s[2,3] s[l,4] t8[2,4][1,3,5]+2 s[1,3] s[2,3] s[l,4] t8[2,4][1,3,5]+2 s[2,3]^2 s[l,4] t8[2,4][1,3,5]+2 s[1,2]^2 s[2,3] t8[2,5][1,3,4]+2 s[1,2] s[1,3] s[2,3] t8[2,5][1,3,4]+4 s[1,2] s[2,3]^2 t8[2,5][1,3,4]+2 s[1,3] s[2,3]^2 t8[2,5][1,3,4]+2 s[2,3]^3 t8[2,5][1,3,4]+s[1,2] s[2,3] s[l,1] t8[2,5][1,3,4]+s[1,3] s[2,3] s[l,1] t8[2,5][1,3,4]+s[2,3]^2 s[l,1] t8[2,5][1,3,4]+2 s[1,2] s[2,3] s[l,2] t8[2,5][1,3,4]+2 s[1,3] s[2,3] s[l,2] t8[2,5][1,3,4]+2 s[2,3]^2 s[l,2] t8[2,5][1,3,4]+2 s[1,2] s[2,3] s[l,4] t8[2,5][1,3,4]+2 s[1,3] s[2,3] s[l,4] t8[2,5][1,3,4]+2 s[2,3]^2 s[l,4] t8[2,5][1,3,4]+2 s[1,2]^2 s[2,3] t8[3,4][1,2,5]+2 s[1,2] s[1,3] s[2,3] t8[3,4][1,2,5]+4 s[1,2] s[2,3]^2 t8[3,4][1,2,5]+2 s[1,3] s[2,3]^2 t8[3,4][1,2,5]+2 s[2,3]^3 t8[3,4][1,2,5]+s[1,2] s[2,3] s[l,1] t8[3,4][1,2,5]+s[1,3] s[2,3] s[l,1] t8[3,4][1,2,5]+s[2,3]^2 s[l,1] t8[3,4][1,2,5]+2 s[1,2] s[2,3] s[l,2] t8[3,4][1,2,5]+2 s[1,3] s[2,3] s[l,2] t8[3,4][1,2,5]+2 s[2,3]^2 s[l,2] t8[3,4][1,2,5]+2 s[1,2] s[2,3] s[l,4] t8[3,4][1,2,5]+2 s[1,3] s[2,3] s[l,4] t8[3,4][1,2,5]+2 s[2,3]^2 s[l,4] t8[3,4][1,2,5]+2 s[1,2]^2 s[2,3] t8[3,5][1,2,4]+2 s[1,2] s[1,3] s[2,3] t8[3,5][1,2,4]+4 s[1,2] s[2,3]^2 t8[3,5][1,2,4]+2 s[1,3] s[2,3]^2 t8[3,5][1,2,4]+2 s[2,3]^3 t8[3,5][1,2,4]+s[1,2] s[2,3] s[l,1] t8[3,5][1,2,4]+s[1,3] s[2,3] s[l,1] t8[3,5][1,2,4]+s[2,3]^2 s[l,1] t8[3,5][1,2,4]+2 s[1,2] s[2,3] s[l,2] t8[3,5][1,2,4]+2 s[1,3] s[2,3] s[l,2] t8[3,5][1,2,4]+2 s[2,3]^2 s[l,2] t8[3,5][1,2,4]+2 s[1,2] s[2,3] s[l,4] t8[3,5][1,2,4]+2 s[1,3] s[2,3] s[l,4] t8[3,5][1,2,4]+2 s[2,3]^2 s[l,4] t8[3,5][1,2,4]+3 s[1,2] s[2,3] s[l,1] t8[4,5][1,2,3]+s[1,3] s[2,3] s[l,1] t8[4,5][1,2,3]+3 s[2,3]^2 s[l,1] t8[4,5][1,2,3]+2 s[2,3] s[l,1]^2 t8[4,5][1,2,3]+2 s[1,2] s[2,3] s[l,2] t8[4,5][1,2,3]+2 s[2,3]^2 s[l,2] t8[4,5][1,2,3]+4 s[2,3] s[l,1] s[l,2] t8[4,5][1,2,3]+2 s[2,3] s[l,2]^2 t8[4,5][1,2,3]+2 s[1,2] s[2,3] s[l,3] t8[4,5][1,2,3]+2 s[2,3]^2 s[l,3] t8[4,5][1,2,3]+2 s[2,3] s[l,1] s[l,3] t8[4,5][1,2,3]+2 s[2,3] s[l,2] s[l,3] t8[4,5][1,2,3]+4 s[1,2] s[2,3] s[l,4] t8[4,5][1,2,3]+4 s[2,3]^2 s[l,4] t8[4,5][1,2,3]+4 s[2,3] s[l,1] s[l,4] t8[4,5][1,2,3]+6 s[2,3] s[l,2] s[l,4] t8[4,5][1,2,3]+2 s[2,3] s[l,3] s[l,4] t8[4,5][1,2,3]+4 s[2,3] s[l,4]^2 t8[4,5][1,2,3]);
NtriZ2Z3[{2,3}][4,5]=1/2 (s[1,2]+s[1,3]+s[2,3])^2 (s[1,2] s[l,1]+s[1,3] s[l,1]+s[2,3] s[l,1]+s[l,1]^2+s[1,2] s[l,2]+s[1,3] s[l,2]+s[2,3] s[l,2]+2 s[l,1] s[l,2]+s[l,2]^2+s[1,2] s[l,3]+s[1,3] s[l,3]+s[2,3] s[l,3]+2 s[l,1] s[l,3]+2 s[l,2] s[l,3]+s[l,3]^2+2 s[l,1] s[l,4]+2 s[l,2] s[l,4]+2 s[l,3] s[l,4]+2 s[l,4]^2) t8[2,3][1,4,5];
NtriZ2Z3[2,3][{4,5}]=1/2 s[2,3]^2 (s[1,2]^2+s[1,3]^2+s[1,2] s[2,3]+s[1,3] s[2,3]+2 s[1,2] s[l,2]+s[2,3] s[l,2]+s[l,2]^2+2 s[1,3] s[l,3]+s[2,3] s[l,3]+s[l,3]^2) t8[4,5][1,2,3];
NbubZ2Z3[2,3,4,5]=1/4 (-2 dot[l,t8V[1,2,3,4,5]] s[1,2]^2+4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,3]+2 dot[l,t8V[1,2,3,4,5]] s[1,3]^2+4 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,4]+4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[1,4]+4 dot[l,t8V[1,2,3,4,5]] s[1,4]^2+4 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,3]+4 dot[l,t8V[1,2,3,4,5]] s[1,4] s[2,3]+8 dot[l,t8V[1,2,3,4,5]] s[1,3] s[2,4]+8 dot[l,t8V[1,2,3,4,5]] s[1,4] s[2,4]+s[1,2]^2 t8[1,2][3,4,5]-2 s[1,2] s[1,3] t8[1,2][3,4,5]-s[1,3]^2 t8[1,2][3,4,5]-2 s[1,2] s[1,4] t8[1,2][3,4,5]-2 s[1,3] s[1,4] t8[1,2][3,4,5]-2 s[1,4]^2 t8[1,2][3,4,5]-2 s[1,3] s[2,3] t8[1,2][3,4,5]-2 s[1,4] s[2,3] t8[1,2][3,4,5]-4 s[1,3] s[2,4] t8[1,2][3,4,5]-4 s[1,4] s[2,4] t8[1,2][3,4,5]+s[1,2]^2 t8[1,3][2,4,5]-2 s[1,2] s[1,3] t8[1,3][2,4,5]-s[1,3]^2 t8[1,3][2,4,5]-2 s[1,2] s[1,4] t8[1,3][2,4,5]-2 s[1,3] s[1,4] t8[1,3][2,4,5]-2 s[1,4]^2 t8[1,3][2,4,5]-2 s[1,3] s[2,3] t8[1,3][2,4,5]-2 s[1,4] s[2,3] t8[1,3][2,4,5]-4 s[1,3] s[2,4] t8[1,3][2,4,5]-4 s[1,4] s[2,4] t8[1,3][2,4,5]+s[1,2]^2 t8[1,4][2,3,5]-2 s[1,2] s[1,3] t8[1,4][2,3,5]-s[1,3]^2 t8[1,4][2,3,5]-2 s[1,2] s[1,4] t8[1,4][2,3,5]-2 s[1,3] s[1,4] t8[1,4][2,3,5]-2 s[1,4]^2 t8[1,4][2,3,5]-2 s[1,3] s[2,3] t8[1,4][2,3,5]-2 s[1,4] s[2,3] t8[1,4][2,3,5]-4 s[1,3] s[2,4] t8[1,4][2,3,5]-4 s[1,4] s[2,4] t8[1,4][2,3,5]+s[1,2]^2 t8[1,5][2,3,4]-2 s[1,2] s[1,3] t8[1,5][2,3,4]-s[1,3]^2 t8[1,5][2,3,4]-2 s[1,2] s[1,4] t8[1,5][2,3,4]-2 s[1,3] s[1,4] t8[1,5][2,3,4]-2 s[1,4]^2 t8[1,5][2,3,4]-2 s[1,3] s[2,3] t8[1,5][2,3,4]-2 s[1,4] s[2,3] t8[1,5][2,3,4]-4 s[1,3] s[2,4] t8[1,5][2,3,4]-4 s[1,4] s[2,4] t8[1,5][2,3,4]-s[1,2]^2 t8[2,3][1,4,5]-2 s[1,2] s[1,3] t8[2,3][1,4,5]-3 s[1,3]^2 t8[2,3][1,4,5]-10 s[1,2] s[1,4] t8[2,3][1,4,5]-4 s[1,3] s[1,4] t8[2,3][1,4,5]-4 s[1,4]^2 t8[2,3][1,4,5]+4 s[1,2] s[2,3] t8[2,3][1,4,5]-4 s[1,3] s[2,3] t8[2,3][1,4,5]+6 s[1,4] s[2,3] t8[2,3][1,4,5]-6 s[2,3]^2 t8[2,3][1,4,5]+14 s[1,2] s[2,4] t8[2,3][1,4,5]+4 s[1,3] s[2,4] t8[2,3][1,4,5]+10 s[1,4] s[2,4] t8[2,3][1,4,5]+4 s[2,3] s[2,4] t8[2,3][1,4,5]+10 s[2,4]^2 t8[2,3][1,4,5]-2 s[1,2] s[l,1] t8[2,3][1,4,5]-6 s[1,4] s[l,1] t8[2,3][1,4,5]+2 s[2,3] s[l,1] t8[2,3][1,4,5]-2 s[2,4] s[l,1] t8[2,3][1,4,5]-2 s[1,2] s[l,2] t8[2,3][1,4,5]+2 s[1,3] s[l,2] t8[2,3][1,4,5]-8 s[1,4] s[l,2] t8[2,3][1,4,5]+4 s[2,3] s[l,2] t8[2,3][1,4,5]-4 s[2,4] s[l,2] t8[2,3][1,4,5]+10 s[1,2] s[l,3] t8[2,3][1,4,5]+2 s[1,3] s[l,3] t8[2,3][1,4,5]+2 s[1,4] s[l,3] t8[2,3][1,4,5]+6 s[2,3] s[l,3] t8[2,3][1,4,5]+6 s[2,4] s[l,3] t8[2,3][1,4,5]+10 s[1,2] s[l,4] t8[2,3][1,4,5]+6 s[1,3] s[l,4] t8[2,3][1,4,5]+4 s[1,4] s[l,4] t8[2,3][1,4,5]+8 s[2,3] s[l,4] t8[2,3][1,4,5]+4 s[2,4] s[l,4] t8[2,3][1,4,5]+5 s[1,2]^2 t8[2,4][1,3,5]+16 s[1,2] s[1,3] t8[2,4][1,3,5]+s[1,3]^2 t8[2,4][1,3,5]+2 s[1,2] s[1,4] t8[2,4][1,3,5]+12 s[1,3] s[1,4] t8[2,4][1,3,5]+2 s[1,4]^2 t8[2,4][1,3,5]-2 s[1,2] s[2,3] t8[2,4][1,3,5]+8 s[1,3] s[2,3] t8[2,4][1,3,5]-4 s[1,4] s[2,3] t8[2,4][1,3,5]-2 s[1,2] s[2,4] t8[2,4][1,3,5]+14 s[1,3] s[2,4] t8[2,4][1,3,5]-6 s[1,4] s[2,4] t8[2,4][1,3,5]-4 s[2,3] s[2,4] t8[2,4][1,3,5]-6 s[2,4]^2 t8[2,4][1,3,5]+2 s[1,2] s[l,1] t8[2,4][1,3,5]-2 s[1,3] s[l,1] t8[2,4][1,3,5]+2 s[2,3] s[l,1] t8[2,4][1,3,5]+2 s[2,4] s[l,1] t8[2,4][1,3,5]-8 s[1,3] s[l,2] t8[2,4][1,3,5]-4 s[1,4] s[l,2] t8[2,4][1,3,5]+4 s[2,3] s[l,2] t8[2,4][1,3,5]+6 s[2,4] s[l,2] t8[2,4][1,3,5]-2 s[1,2] s[l,3] t8[2,4][1,3,5]-6 s[1,3] s[l,3] t8[2,4][1,3,5]+2 s[1,4] s[l,3] t8[2,4][1,3,5]+6 s[2,4] s[l,3] t8[2,4][1,3,5]-12 s[1,2] s[l,4] t8[2,4][1,3,5]-8 s[1,3] s[l,4] t8[2,4][1,3,5]-12 s[2,3] s[l,4] t8[2,4][1,3,5]-2 s[2,4] s[l,4] t8[2,4][1,3,5]-3 s[1,2]^2 t8[2,5][1,3,4]-6 s[1,2] s[1,3] t8[2,5][1,3,4]-5 s[1,3]^2 t8[2,5][1,3,4]+2 s[1,2] s[1,4] t8[2,5][1,3,4]-2 s[1,3] s[1,4] t8[2,5][1,3,4]+6 s[1,4]^2 t8[2,5][1,3,4]-8 s[1,2] s[2,3] t8[2,5][1,3,4]-10 s[1,3] s[2,3] t8[2,5][1,3,4]-10 s[1,4] s[2,3] t8[2,5][1,3,4]-4 s[2,3]^2 t8[2,5][1,3,4]+8 s[1,3] s[2,4] t8[2,5][1,3,4]-4 s[1,4] s[2,4] t8[2,5][1,3,4]-4 s[2,4]^2 t8[2,5][1,3,4]+4 s[1,4] s[l,1] t8[2,5][1,3,4]-4 s[2,3] s[l,1] t8[2,5][1,3,4]+4 s[2,4] s[l,1] t8[2,5][1,3,4]+8 s[1,4] s[l,2] t8[2,5][1,3,4]-8 s[2,3] s[l,2] t8[2,5][1,3,4]+8 s[2,4] s[l,2] t8[2,5][1,3,4]+8 s[1,2] s[l,3] t8[2,5][1,3,4]+16 s[1,4] s[l,3] t8[2,5][1,3,4]+12 s[2,4] s[l,3] t8[2,5][1,3,4]-4 s[1,2] s[l,4] t8[2,5][1,3,4]-8 s[1,3] s[l,4] t8[2,5][1,3,4]+4 s[1,4] s[l,4] t8[2,5][1,3,4]-8 s[2,3] s[l,4] t8[2,5][1,3,4]-4 s[2,4] s[l,4] t8[2,5][1,3,4]+21 s[1,2]^2 t8[3,4][1,2,5]+30 s[1,2] s[1,3] t8[3,4][1,2,5]+9 s[1,3]^2 t8[3,4][1,2,5]+18 s[1,2] s[1,4] t8[3,4][1,2,5]+12 s[1,3] s[1,4] t8[3,4][1,2,5]+2 s[1,4]^2 t8[3,4][1,2,5]+46 s[1,2] s[2,3] t8[3,4][1,2,5]+26 s[1,3] s[2,3] t8[3,4][1,2,5]+18 s[1,4] s[2,3] t8[3,4][1,2,5]+24 s[2,3]^2 t8[3,4][1,2,5]+34 s[1,2] s[2,4] t8[3,4][1,2,5]+24 s[1,3] s[2,4] t8[3,4][1,2,5]+14 s[1,4] s[2,4] t8[3,4][1,2,5]+36 s[2,3] s[2,4] t8[3,4][1,2,5]+12 s[2,4]^2 t8[3,4][1,2,5]+4 s[2,3] s[l,1] t8[3,4][1,2,5]+4 s[2,4] s[l,1] t8[3,4][1,2,5]+8 s[1,2] s[l,2] t8[3,4][1,2,5]+4 s[1,3] s[l,2] t8[3,4][1,2,5]+4 s[1,4] s[l,2] t8[3,4][1,2,5]+8 s[2,3] s[l,2] t8[3,4][1,2,5]+8 s[2,4] s[l,2] t8[3,4][1,2,5]+12 s[1,2] s[l,3] t8[3,4][1,2,5]+8 s[1,3] s[l,3] t8[3,4][1,2,5]+8 s[1,4] s[l,3] t8[3,4][1,2,5]+6 s[2,3] s[l,3] t8[3,4][1,2,5]+8 s[2,4] s[l,3] t8[3,4][1,2,5]+6 s[1,2] s[l,4] t8[3,4][1,2,5]+2 s[1,3] s[l,4] t8[3,4][1,2,5]+2 s[2,3] s[l,4] t8[3,4][1,2,5]+9 s[1,2]^2 t8[3,5][1,2,4]+12 s[1,2] s[1,3] t8[3,5][1,2,4]+3 s[1,3]^2 t8[3,5][1,2,4]+6 s[1,2] s[1,4] t8[3,5][1,2,4]-2 s[1,3] s[1,4] t8[3,5][1,2,4]-4 s[1,4]^2 t8[3,5][1,2,4]+2 s[1,2] s[2,3] t8[3,5][1,2,4]+14 s[1,3] s[2,3] t8[3,5][1,2,4]+10 s[1,4] s[2,3] t8[3,5][1,2,4]-8 s[1,2] s[2,4] t8[3,5][1,2,4]+4 s[1,4] s[2,4] t8[3,5][1,2,4]-4 s[2,3] s[2,4] t8[3,5][1,2,4]-6 s[2,4]^2 t8[3,5][1,2,4]+8 s[1,2] s[l,1] t8[3,5][1,2,4]+2 s[2,3] s[l,1] t8[3,5][1,2,4]+4 s[2,4] s[l,1] t8[3,5][1,2,4]+10 s[1,2] s[l,2] t8[3,5][1,2,4]-2 s[1,4] s[l,2] t8[3,5][1,2,4]+4 s[2,3] s[l,2] t8[3,5][1,2,4]+6 s[2,4] s[l,2] t8[3,5][1,2,4]+12 s[1,2] s[l,3] t8[3,5][1,2,4]-4 s[1,4] s[l,3] t8[3,5][1,2,4]+16 s[2,3] s[l,3] t8[3,5][1,2,4]+8 s[2,4] s[l,3] t8[3,5][1,2,4]+2 s[1,2] s[l,4] t8[3,5][1,2,4]-4 s[1,3] s[l,4] t8[3,5][1,2,4]-4 s[1,4] s[l,4] t8[3,5][1,2,4]+4 s[2,3] s[l,4] t8[3,5][1,2,4]-9 s[1,2]^2 t8[4,5][1,2,3]-8 s[1,2] s[1,3] t8[4,5][1,2,3]-3 s[1,3]^2 t8[4,5][1,2,3]-8 s[1,2] s[1,4] t8[4,5][1,2,3]-2 s[1,3] s[1,4] t8[4,5][1,2,3]-8 s[1,2] s[2,3] t8[4,5][1,2,3]-14 s[1,3] s[2,3] t8[4,5][1,2,3]-6 s[1,4] s[2,3] t8[4,5][1,2,3]-6 s[2,3]^2 t8[4,5][1,2,3]+6 s[1,2] s[2,4] t8[4,5][1,2,3]-8 s[1,3] s[2,4] t8[4,5][1,2,3]+4 s[2,3] s[2,4] t8[4,5][1,2,3]+10 s[2,4]^2 t8[4,5][1,2,3]+2 s[2,3] s[l,1] t8[4,5][1,2,3]-2 s[2,4] s[l,1] t8[4,5][1,2,3]+2 s[1,2] s[l,2] t8[4,5][1,2,3]-2 s[1,3] s[l,2] t8[4,5][1,2,3]+4 s[2,3] s[l,2] t8[4,5][1,2,3]-4 s[2,4] s[l,2] t8[4,5][1,2,3]-4 s[1,3] s[l,3] t8[4,5][1,2,3]-4 s[2,3] s[l,3] t8[4,5][1,2,3]-8 s[2,4] s[l,3] t8[4,5][1,2,3]+2 s[1,4] s[l,4] t8[4,5][1,2,3]-2 s[2,3] s[l,4] t8[4,5][1,2,3]-10 s[2,4] s[l,4] t8[4,5][1,2,3]);
NbubZ2Z3[{2,3},4,5]=-(1/2) (s[1,2]^3+3 s[1,2]^2 s[1,3]+3 s[1,2] s[1,3]^2+s[1,3]^3-3 s[1,2]^2 s[1,4]-6 s[1,2] s[1,3] s[1,4]-3 s[1,3]^2 s[1,4]-3 s[1,2] s[1,4]^2-3 s[1,3] s[1,4]^2+s[1,4]^3+4 s[1,2]^2 s[2,3]+8 s[1,2] s[1,3] s[2,3]+4 s[1,3]^2 s[2,3]-8 s[1,2] s[1,4] s[2,3]-8 s[1,3] s[1,4] s[2,3]-9 s[1,4]^2 s[2,3]+7 s[1,2] s[2,3]^2+7 s[1,3] s[2,3]^2+5 s[1,4] s[2,3]^2+s[1,2]^2 s[l,1]+2 s[1,2] s[1,3] s[l,1]+s[1,3]^2 s[l,1]+s[1,4]^2 s[l,1]+2 s[1,2] s[2,3] s[l,1]+2 s[1,3] s[2,3] s[l,1]-4 s[1,4] s[2,3] s[l,1]+3 s[2,3]^2 s[l,1]+2 s[1,2]^2 s[l,2]+4 s[1,2] s[1,3] s[l,2]+2 s[1,3]^2 s[l,2]+2 s[1,2] s[1,4] s[l,2]+2 s[1,3] s[1,4] s[l,2]+3 s[1,4]^2 s[l,2]+4 s[1,2] s[2,3] s[l,2]+4 s[1,3] s[2,3] s[l,2]-6 s[1,4] s[2,3] s[l,2]+6 s[2,3]^2 s[l,2]+2 s[1,2]^2 s[l,3]+4 s[1,2] s[1,3] s[l,3]+2 s[1,3]^2 s[l,3]+2 s[1,2] s[1,4] s[l,3]+2 s[1,3] s[1,4] s[l,3]+3 s[1,4]^2 s[l,3]+4 s[1,2] s[2,3] s[l,3]+4 s[1,3] s[2,3] s[l,3]-6 s[1,4] s[2,3] s[l,3]+6 s[2,3]^2 s[l,3]+s[1,2]^2 s[l,4]+2 s[1,2] s[1,3] s[l,4]+s[1,3]^2 s[l,4]+s[1,4]^2 s[l,4]+6 s[1,2] s[2,3] s[l,4]+6 s[1,3] s[2,3] s[l,4]-2 s[1,4] s[2,3] s[l,4]+7 s[2,3]^2 s[l,4]) t8[2,3][1,4,5];
NbubZ2Z3[2,{3,4},5]=1/2 (6 s[1,2]^3+16 s[1,2]^2 s[1,3]+13 s[1,2] s[1,3]^2+3 s[1,3]^3+16 s[1,2]^2 s[1,4]+26 s[1,2] s[1,3] s[1,4]+9 s[1,3]^2 s[1,4]+13 s[1,2] s[1,4]^2+9 s[1,3] s[1,4]^2+3 s[1,4]^3+28 s[1,2]^2 s[2,3]+34 s[1,2] s[1,3] s[2,3]+11 s[1,3]^2 s[2,3]+34 s[1,2] s[1,4] s[2,3]+22 s[1,3] s[1,4] s[2,3]+11 s[1,4]^2 s[2,3]+31 s[1,2] s[2,3]^2+17 s[1,3] s[2,3]^2+17 s[1,4] s[2,3]^2+10 s[2,3]^3+28 s[1,2]^2 s[2,4]+34 s[1,2] s[1,3] s[2,4]+11 s[1,3]^2 s[2,4]+34 s[1,2] s[1,4] s[2,4]+22 s[1,3] s[1,4] s[2,4]+11 s[1,4]^2 s[2,4]+62 s[1,2] s[2,3] s[2,4]+34 s[1,3] s[2,3] s[2,4]+34 s[1,4] s[2,3] s[2,4]+30 s[2,3]^2 s[2,4]+31 s[1,2] s[2,4]^2+17 s[1,3] s[2,4]^2+17 s[1,4] s[2,4]^2+30 s[2,3] s[2,4]^2+10 s[2,4]^3-2 s[1,2]^2 s[l,1]+2 s[1,3] s[2,3] s[l,1]+2 s[1,4] s[2,3] s[l,1]+s[2,3]^2 s[l,1]+2 s[1,3] s[2,4] s[l,1]+2 s[1,4] s[2,4] s[l,1]+2 s[2,3] s[2,4] s[l,1]+s[2,4]^2 s[l,1]+4 s[1,2] s[1,3] s[l,2]+s[1,3]^2 s[l,2]+4 s[1,2] s[1,4] s[l,2]+2 s[1,3] s[1,4] s[l,2]+s[1,4]^2 s[l,2]+4 s[1,2] s[2,3] s[l,2]+6 s[1,3] s[2,3] s[l,2]+6 s[1,4] s[2,3] s[l,2]+2 s[2,3]^2 s[l,2]+4 s[1,2] s[2,4] s[l,2]+6 s[1,3] s[2,4] s[l,2]+6 s[1,4] s[2,4] s[l,2]+4 s[2,3] s[2,4] s[l,2]+2 s[2,4]^2 s[l,2]+2 s[1,2]^2 s[l,3]+6 s[1,2] s[1,3] s[l,3]+2 s[1,3]^2 s[l,3]+6 s[1,2] s[1,4] s[l,3]+4 s[1,3] s[1,4] s[l,3]+2 s[1,4]^2 s[l,3]+4 s[1,2] s[2,3] s[l,3]+4 s[1,3] s[2,3] s[l,3]+4 s[1,4] s[2,3] s[l,3]+s[2,3]^2 s[l,3]+4 s[1,2] s[2,4] s[l,3]+4 s[1,3] s[2,4] s[l,3]+4 s[1,4] s[2,4] s[l,3]+2 s[2,3] s[2,4] s[l,3]+s[2,4]^2 s[l,3]+2 s[1,2]^2 s[l,4]+6 s[1,2] s[1,3] s[l,4]+2 s[1,3]^2 s[l,4]+6 s[1,2] s[1,4] s[l,4]+4 s[1,3] s[1,4] s[l,4]+2 s[1,4]^2 s[l,4]+4 s[1,2] s[2,3] s[l,4]+4 s[1,3] s[2,3] s[l,4]+4 s[1,4] s[2,3] s[l,4]+s[2,3]^2 s[l,4]+4 s[1,2] s[2,4] s[l,4]+4 s[1,3] s[2,4] s[l,4]+4 s[1,4] s[2,4] s[l,4]+2 s[2,3] s[2,4] s[l,4]+s[2,4]^2 s[l,4]) t8[3,4][1,2,5];
NbubZ2Z3[2,3,{4,5}]=1/2 (s[1,2] s[1,3]^2+s[1,3]^3+2 s[1,2]^2 s[2,3]+5 s[1,3]^2 s[2,3]+s[1,2] s[2,3]^2+3 s[1,3] s[2,3]^2-2 s[1,2]^2 s[l,1]-4 s[1,2] s[2,3] s[l,1]-2 s[1,3] s[2,3] s[l,1]-3 s[2,3]^2 s[l,1]-4 s[1,2]^2 s[l,2]+s[1,3]^2 s[l,2]-8 s[1,2] s[2,3] s[l,2]-2 s[1,3] s[2,3] s[l,2]-6 s[2,3]^2 s[l,2]-2 s[1,2]^2 s[l,3]+2 s[1,2] s[1,3] s[l,3]+2 s[1,3]^2 s[l,3]+4 s[1,3] s[2,3] s[l,3]+s[2,3]^2 s[l,3]) t8[4,5][1,2,3];
NbubZ2Z3[1,2][3,4,5]=1/4 (4 dot[l,t8V[1,2,3,4,5]] s[1,2]^2+6 dot[l,t8V[1,2,3,4,5]] s[1,2] s[1,4]+6 dot[l,t8V[1,2,3,4,5]] s[1,2] s[2,4]+2 s[1,2]^2 t8[1,2][3,4,5]+2 s[1,2] s[1,3] t8[1,2][3,4,5]+s[1,2] s[1,4] t8[1,2][3,4,5]+2 s[1,2] s[2,3] t8[1,2][3,4,5]+s[1,2] s[2,4] t8[1,2][3,4,5]+2 s[1,3] s[l,1] t8[1,2][3,4,5]-2 s[1,4] s[l,1] t8[1,2][3,4,5]+2 s[2,3] s[l,1] t8[1,2][3,4,5]-2 s[2,4] s[l,1] t8[1,2][3,4,5]+4 s[1,2] s[l,2] t8[1,2][3,4,5]+2 s[1,3] s[l,2] t8[1,2][3,4,5]+4 s[1,4] s[l,2] t8[1,2][3,4,5]+2 s[2,3] s[l,2] t8[1,2][3,4,5]+4 s[2,4] s[l,2] t8[1,2][3,4,5]-2 s[1,2]^2 t8[1,3][2,4,5]-3 s[1,2] s[1,4] t8[1,3][2,4,5]-3 s[1,2] s[2,4] t8[1,3][2,4,5]-2 s[1,2]^2 t8[1,4][2,3,5]-3 s[1,2] s[1,4] t8[1,4][2,3,5]-3 s[1,2] s[2,4] t8[1,4][2,3,5]-2 s[1,2]^2 t8[1,5][2,3,4]-3 s[1,2] s[1,4] t8[1,5][2,3,4]-3 s[1,2] s[2,4] t8[1,5][2,3,4]-2 s[1,2]^2 t8[2,3][1,4,5]-3 s[1,2] s[1,4] t8[2,3][1,4,5]-3 s[1,2] s[2,4] t8[2,3][1,4,5]-2 s[1,2]^2 t8[2,4][1,3,5]-3 s[1,2] s[1,4] t8[2,4][1,3,5]-3 s[1,2] s[2,4] t8[2,4][1,3,5]-2 s[1,2]^2 t8[2,5][1,3,4]-3 s[1,2] s[1,4] t8[2,5][1,3,4]-3 s[1,2] s[2,4] t8[2,5][1,3,4]+12 s[1,2]^2 t8[3,4][1,2,5]+4 s[1,2] s[1,3] t8[3,4][1,2,5]+5 s[1,2] s[1,4] t8[3,4][1,2,5]+4 s[1,2] s[2,3] t8[3,4][1,2,5]+5 s[1,2] s[2,4] t8[3,4][1,2,5]+2 s[1,2] s[l,1] t8[3,4][1,2,5]+2 s[1,2] s[l,3] t8[3,4][1,2,5]-2 s[1,2] s[l,4] t8[3,4][1,2,5]-8 s[1,2]^2 t8[3,5][1,2,4]-4 s[1,2] s[1,3] t8[3,5][1,2,4]+s[1,2] s[1,4] t8[3,5][1,2,4]-4 s[1,2] s[2,3] t8[3,5][1,2,4]+s[1,2] s[2,4] t8[3,5][1,2,4]-6 s[1,2] s[l,1] t8[3,5][1,2,4]-2 s[1,2] s[l,2] t8[3,5][1,2,4]-8 s[1,2] s[l,3] t8[3,5][1,2,4]-4 s[1,2] s[l,4] t8[3,5][1,2,4]+6 s[1,2]^2 t8[4,5][1,2,3]-2 s[1,2] s[1,3] t8[4,5][1,2,3]+5 s[1,2] s[1,4] t8[4,5][1,2,3]-2 s[1,2] s[2,3] t8[4,5][1,2,3]+5 s[1,2] s[2,4] t8[4,5][1,2,3]+2 s[1,2] s[l,1] t8[4,5][1,2,3]+2 s[1,2] s[l,3] t8[4,5][1,2,3]+4 s[1,2] s[l,4] t8[4,5][1,2,3]);
NbubZ2Z3[{1,2}][3,4,5]=1/2 (s[1,2]^2 s[1,3]-s[1,3]^3+3 s[1,2]^2 s[1,4]+8 s[1,2] s[1,3] s[1,4]+3 s[1,3]^2 s[1,4]+s[1,2] s[1,4]^2+3 s[1,3] s[1,4]^2-s[1,4]^3+s[1,2]^2 s[2,3]-3 s[1,3]^2 s[2,3]+8 s[1,2] s[1,4] s[2,3]+6 s[1,3] s[1,4] s[2,3]+3 s[1,4]^2 s[2,3]-3 s[1,3] s[2,3]^2+3 s[1,4] s[2,3]^2-s[2,3]^3+3 s[1,2]^2 s[2,4]+8 s[1,2] s[1,3] s[2,4]+3 s[1,3]^2 s[2,4]+2 s[1,2] s[1,4] s[2,4]+6 s[1,3] s[1,4] s[2,4]-3 s[1,4]^2 s[2,4]+8 s[1,2] s[2,3] s[2,4]+6 s[1,3] s[2,3] s[2,4]+6 s[1,4] s[2,3] s[2,4]+3 s[2,3]^2 s[2,4]+s[1,2] s[2,4]^2+3 s[1,3] s[2,4]^2-3 s[1,4] s[2,4]^2+3 s[2,3] s[2,4]^2-s[2,4]^3-3 s[1,2]^2 s[l,1]-2 s[1,2] s[1,3] s[l,1]-s[1,3]^2 s[l,1]-4 s[1,2] s[1,4] s[l,1]-s[1,4]^2 s[l,1]-2 s[1,2] s[2,3] s[l,1]-2 s[1,3] s[2,3] s[l,1]-s[2,3]^2 s[l,1]-4 s[1,2] s[2,4] s[l,1]-2 s[1,4] s[2,4] s[l,1]-s[2,4]^2 s[l,1]-3 s[1,2]^2 s[l,2]-2 s[1,2] s[1,3] s[l,2]-s[1,3]^2 s[l,2]-4 s[1,2] s[1,4] s[l,2]-s[1,4]^2 s[l,2]-2 s[1,2] s[2,3] s[l,2]-2 s[1,3] s[2,3] s[l,2]-s[2,3]^2 s[l,2]-4 s[1,2] s[2,4] s[l,2]-2 s[1,4] s[2,4] s[l,2]-s[2,4]^2 s[l,2]-6 s[1,2]^2 s[l,3]-4 s[1,2] s[1,3] s[l,3]-2 s[1,3]^2 s[l,3]-10 s[1,2] s[1,4] s[l,3]-2 s[1,3] s[1,4] s[l,3]-3 s[1,4]^2 s[l,3]-4 s[1,2] s[2,3] s[l,3]-4 s[1,3] s[2,3] s[l,3]-2 s[1,4] s[2,3] s[l,3]-2 s[2,3]^2 s[l,3]-10 s[1,2] s[2,4] s[l,3]-2 s[1,3] s[2,4] s[l,3]-6 s[1,4] s[2,4] s[l,3]-2 s[2,3] s[2,4] s[l,3]-3 s[2,4]^2 s[l,3]+s[1,2]^2 s[l,4]+2 s[1,2] s[1,3] s[l,4]-s[1,3]^2 s[l,4]-2 s[1,2] s[1,4] s[l,4]-s[1,4]^2 s[l,4]+2 s[1,2] s[2,3] s[l,4]-2 s[1,3] s[2,3] s[l,4]-s[2,3]^2 s[l,4]-2 s[1,2] s[2,4] s[l,4]-2 s[1,4] s[2,4] s[l,4]-s[2,4]^2 s[l,4]) t8[1,2][3,4,5];
NbubZ2Z3[1,2][{3,4},5]=1/2 s[1,2] (2 s[1,2]+s[1,3]+s[1,4]+s[2,3]+s[2,4]) (5 s[1,2]+3 s[1,3]+3 s[1,4]+3 s[2,3]+3 s[2,4]+2 s[l,1]+2 s[l,3]+2 s[l,4]) t8[3,4][1,2,5];
NbubZ2Z3[1,2][3,{4,5}]=-(1/2) s[1,2] (s[1,3]+s[2,3]) (s[1,2]-s[1,3]-s[2,3]+2 s[l,1]+2 s[l,3]) t8[4,5][1,2,3];
NtadZ2Z3=(2 (s[1,2]+s[1,3]+s[1,4]+s[1,5]+s[2,3]+s[2,4]+s[2,5]+s[3,4]+s[3,5]+s[4,5]) (s[1,2] s[1,5] s[2,3] s[3,4] s[4,5] t8[1,2][3,4,5]+s[1,3] s[1,5] s[2,3] s[3,4] s[4,5] t8[1,2][3,4,5]-2 s[1,4] s[1,5] s[2,3] s[3,4] s[4,5] t8[1,2][3,4,5]+s[1,5]^2 s[2,3] s[3,4] s[4,5] t8[1,2][3,4,5]+s[1,5] s[2,3]^2 s[3,4] s[4,5] t8[1,2][3,4,5]-2 s[1,5] s[2,3] s[2,4] s[3,4] s[4,5] t8[1,2][3,4,5]+s[1,5] s[2,3] s[2,5] s[3,4] s[4,5] t8[1,2][3,4,5]+s[1,5] s[2,3] s[3,4]^2 s[4,5] t8[1,2][3,4,5]-2 s[1,5] s[2,3] s[3,4] s[3,5] s[4,5] t8[1,2][3,4,5]+s[1,5] s[2,3] s[3,4] s[4,5]^2 t8[1,2][3,4,5]-3 s[1,2] s[1,5] s[2,3] s[3,4] s[4,5] t8[1,3][2,4,5]+3 s[1,2] s[1,5] s[2,3] s[3,4] s[4,5] t8[1,4][2,3,5]-s[1,2]^2 s[2,3] s[3,4] s[4,5] t8[1,5][2,3,4]+2 s[1,2] s[1,3] s[2,3] s[3,4] s[4,5] t8[1,5][2,3,4]-s[1,2] s[1,4] s[2,3] s[3,4] s[4,5] t8[1,5][2,3,4]-s[1,2] s[1,5] s[2,3] s[3,4] s[4,5] t8[1,5][2,3,4]-s[1,2] s[2,3]^2 s[3,4] s[4,5] t8[1,5][2,3,4]+2 s[1,2] s[2,3] s[2,4] s[3,4] s[4,5] t8[1,5][2,3,4]-s[1,2] s[2,3] s[2,5] s[3,4] s[4,5] t8[1,5][2,3,4]-s[1,2] s[2,3] s[3,4]^2 s[4,5] t8[1,5][2,3,4]+2 s[1,2] s[2,3] s[3,4] s[3,5] s[4,5] t8[1,5][2,3,4]-s[1,2] s[2,3] s[3,4] s[4,5]^2 t8[1,5][2,3,4]+s[1,2]^2 s[1,5] s[3,4] s[4,5] t8[2,3][1,4,5]+s[1,2] s[1,3] s[1,5] s[3,4] s[4,5] t8[2,3][1,4,5]-2 s[1,2] s[1,4] s[1,5] s[3,4] s[4,5] t8[2,3][1,4,5]+s[1,2] s[1,5]^2 s[3,4] s[4,5] t8[2,3][1,4,5]+s[1,2] s[1,5] s[2,3] s[3,4] s[4,5] t8[2,3][1,4,5]+s[1,2] s[1,5] s[2,4] s[3,4] s[4,5] t8[2,3][1,4,5]-2 s[1,2] s[1,5] s[2,5] s[3,4] s[4,5] t8[2,3][1,4,5]+s[1,2] s[1,5] s[3,4]^2 s[4,5] t8[2,3][1,4,5]-2 s[1,2] s[1,5] s[3,4] s[3,5] s[4,5] t8[2,3][1,4,5]+s[1,2] s[1,5] s[3,4] s[4,5]^2 t8[2,3][1,4,5]-3 s[1,2] s[1,5] s[2,3] s[3,4] s[4,5] t8[2,4][1,3,5]+3 s[1,2] s[1,5] s[2,3] s[3,4] s[4,5] t8[2,5][1,3,4]+s[1,2]^2 s[1,5] s[2,3] s[4,5] t8[3,4][1,2,5]-2 s[1,2] s[1,3] s[1,5] s[2,3] s[4,5] t8[3,4][1,2,5]-2 s[1,2] s[1,4] s[1,5] s[2,3] s[4,5] t8[3,4][1,2,5]+s[1,2] s[1,5]^2 s[2,3] s[4,5] t8[3,4][1,2,5]+s[1,2] s[1,5] s[2,3]^2 s[4,5] t8[3,4][1,2,5]+s[1,2] s[1,5] s[2,3] s[2,4] s[4,5] t8[3,4][1,2,5]-2 s[1,2] s[1,5] s[2,3] s[2,5] s[4,5] t8[3,4][1,2,5]+s[1,2] s[1,5] s[2,3] s[3,4] s[4,5] t8[3,4][1,2,5]+s[1,2] s[1,5] s[2,3] s[3,5] s[4,5] t8[3,4][1,2,5]+s[1,2] s[1,5] s[2,3] s[4,5]^2 t8[3,4][1,2,5]-3 s[1,2] s[1,5] s[2,3] s[3,4] s[4,5] t8[3,5][1,2,4]+s[1,2]^2 s[1,5] s[2,3] s[3,4] t8[4,5][1,2,3]-2 s[1,2] s[1,3] s[1,5] s[2,3] s[3,4] t8[4,5][1,2,3]+s[1,2] s[1,4] s[1,5] s[2,3] s[3,4] t8[4,5][1,2,3]+s[1,2] s[1,5]^2 s[2,3] s[3,4] t8[4,5][1,2,3]+s[1,2] s[1,5] s[2,3]^2 s[3,4] t8[4,5][1,2,3]-2 s[1,2] s[1,5] s[2,3] s[2,4] s[3,4] t8[4,5][1,2,3]-2 s[1,2] s[1,5] s[2,3] s[2,5] s[3,4] t8[4,5][1,2,3]+s[1,2] s[1,5] s[2,3] s[3,4]^2 t8[4,5][1,2,3]+s[1,2] s[1,5] s[2,3] s[3,4] s[3,5] t8[4,5][1,2,3]+s[1,2] s[1,5] s[2,3] s[3,4] s[4,5] t8[4,5][1,2,3]));

